A re-classification of Cepheids in the Gaia Data Release 2

Classical Cepheids are the most important primary indicators for the extragalactic distance scale. Establishing the precise zero points of their Period-Luminosity and Period-Wesenheit (PL/PW) relations has profound consequences on the estimate of $\rm H_0$. Type II Cepheids are also important distance indicator and tracers of old stellar populations. The recent Data Release 2 (DR2) of the {\it Gaia} Spacecraft includes photometry and parallaxes for thousands of classical and type II cepheids. We aim at reviewing the classification of {\it Gaia} DR2 Cepheids and to derive precise PL/PW for Magellanic Cloud (MCs) and Galactic Cepheids. Information from the literature and the {\it Gaia} astrometry and photometry are adopted to assign DR2 Galactic Cepheids to the classes: Classical, Anomalous and Type II Cepheids. We re-classify the DR2 Galactic Cepheids and derive new precise PL/PW relations in the {\it Gaia} passbands for the MCs and Milky Way Cepheids. We investigated for the first time the dependence on metallicity of the $PW$ relation for Classical Cepheids in the {\it Gaia} bands, finding non-conclusive results. According to our analysis, the zero point of the {\it Gaia} DR2 parallaxes as estimated from Classical and Type II Cepheids seems to be likely underestimated by $\sim$0.07 mas, in full agreement with recent literature. The next {\it Gaia} data releases are expected to fix this zero point offset to eventually allow a determination of $\rm H_0$ to less than 1\%.

==> anc/table2.dat <==
  5253795384546671104   158.01837   -61.78262   DCEP_F      "UY Car                             " DCEP_F                    VSX                              5.5437     ---       ---      VSX                      ---                ---          
  5355057622305532928   155.17091   -55.32138   DCEP_F      "RY Vel                             " DCEP_F                    VSX                              28.1357    ---       ---      VSX                      ---                ---          
  4627114812265929856   55.76893    -76.93405   DCEP_F      "OGLE-SMC-CEP-4957                  " DCEP_F                    OGLE                             1.4300     ---       ---      OGLE                     ---                ---          
  5211831178906807040   93.60903    -79.18168   DCEP_F      "OGLE-LMC-CEP-4608                  " DCEP_F                    OGLE                             2.0916     ---       ---      OGLE                     ---                ---          
  4698739817197286912   23.2487     -66.49795   DCEP_F      "OGLE-SMC-CEP-4897                  " DCEP_F                    OGLE                             1.3091     ---       ---      OGLE                     ---                ---          
  6377896696484508544   355.6117    -75.25641   DCEP_F      "OGLE-SMC-CEP-4632                  " DCEP_F                    OGLE                             2.3310     ---       ---      OGLE                     ---                ---          
  4691081375113472256   20.83822    -70.57775   DCEP_F      "OGLE-SMC-CEP-4862                  " DCEP_F                    OGLE                             1.1754     ---       ---      OGLE                     ---                ---          
  6380344346806422784   355.959     -72.09938   DCEP_F      "OGLE-SMC-ACEP-002                  " ACEP_F                    OGLE                             1.2255     ---       ---      OGLE                     ---                ---          
  5062257602797484416   39.72285    -34.51354   DCEP_F      "FBW J023853.4-343048               " DCEP                      Simbad                           ---        ---       ---      ---                      ---                ---          
  4690834328595493760   16.04228    -70.95614   DCEP_F      "OGLE-SMC-CEP-4783                  " DCEP_F                    OGLE                             4.2052     ---       ---      OGLE                     ---                ---          
  4666616485480394368   60.40851    -69.47789   DCEP_F      "OGLE-LMC-CEP-3376                  " DCEP_F                    OGLE                             1.1590     ---       ---      OGLE                     ---                ---          
  4708141225730167168   10.12193    -64.93773   DCEP_F      "OGLE-SMC-ACEP-031                  " ACEP_F                    OGLE                             1.9262     ---       ---      OGLE                     ---                ---          
  4690377382729299328   10.34143    -70.61853   DCEP_F      "OGLE-SMC-CEP-4700                  " DCEP_F                    OGLE                             5.2003     ---       ---      OGLE                     ---                ---          
  4703965697180635136   9.3152      -67.04117   DCEP_F      "OGLE-SMC-CEP-4694                  " DCEP_F                    OGLE                             1.1573     ---       ---      OGLE                     ---                ---          
  5283779135317992448   98.37366    -65.99373   DCEP_F      "5283779131019074048                " DCEP_F                    DR1                              5.6368     ---       ---      DR1                      ---                ---          
  4644478166748030976   35.20622    -73.08565   DCEP_F      "OGLE-SMC-CEP-4953                  " DCEP_F                    OGLE                             21.3856    ---       ---      OGLE                     ---                ---          
  4690838421706602624   15.93439    -70.90033   DCEP_F      "OGLE-SMC-CEP-4781                  " DCEP_F                    OGLE                             1.4305     ---       ---      OGLE                     ---                ---          
  3291491450496573824   74.97904    10.28845    DCEP_F      "GSC 00689-00724                    " DCEP_F/WVIR               VSX/CRTS                         6.4406     6.4408    ---      VSX                      CRTS               ---          
  4690414800484275840   12.25946    -70.13797   DCEP_F      "OGLE-SMC-CEP-4720                  " DCEP_F                    OGLE                             1.3786     ---       ---      OGLE                     ---                ---          
  4688114725237948672   24.52435    -70.6184    DCEP_F      "OGLE-SMC-CEP-4980                  " DCEP_F                    OGLE                             2.8802     ---       ---      OGLE                     ---                ---          
  4691023998645738368   17.49608    -69.93794   DCEP_F      "OGLE-SMC-CEP-4816                  " DCEP_F                    OGLE                             1.6085     ---       ---      OGLE                     ---                ---          
  4708238463790545920   5.67645     -65.43387   DCEP_F      "OGLE-SMC-ACEP-110                  " ACEP_F                    OGLE                             1.0040     ---       ---      OGLE                     ---                ---          
  4692022866304563584   15.35135    -69.06865   DCEP_F      "OGLE-SMC-ACEP-067                  " ACEP_F                    OGLE                             1.5901     ---       ---      OGLE                     ---                ---          
  4693901042617667584   27.66874    -70.50366   DCEP_F      "OGLE-SMC-CEP-4983                  " DCEP_F                    OGLE                             4.3723     ---       ---      OGLE                     ---                ---          
  4685261526923834496   2.60032     -75.17706   DCEP_F      "R Hyi                              " DCEP_F                    VSX                              10.0930    ---       ---      VSX                      ---                ---          
  5261561063335550208   95.02971    -75.3611    DCEP_F      "OGLE-LMC-CEP-4618                  " DCEP_F                    OGLE                             5.7002     ---       ---      OGLE                     ---                ---          
  4638315266636230400   30.74872    -74.05691   DCEP_F      "OGLE-SMC-CEP-4986                  " DCEP_F                    OGLE                             16.4304    ---       ---      OGLE                     ---                ---          
  5252269709082759936   156.40361   -62.55651   DCEP_F      "ASASSN-V J102536.92-623323.4       " DCEP_F                    ASAS-SN                          3.0450     ---       ---      ASAS-SN                  ---                ---          
  3051144427784813824   103.54766   -7.66438    DCEP_F      "YY  Mon                            " DCEP_F                    VSX                              3.4547     ---       ---      VSX                      ---                ---          
  5852880955104044800   214.5109    -64.42147   DCEP_F      "ASASSN-V J141802.61-642517.2       " DCEP_F                    ASAS-SN                          8.2015     ---       ---      ASAS-SN                  ---                ---          
  4757607983288353024   83.7619     -62.3399    DCEP_F      "OGLE-LMC-CEP-4168                  " DCEP_F                    OGLE                             2.8686     ---       ---      OGLE                     ---                ---          
  4650211741937480192   86.2563     -73.56541   DCEP_F      "OGLE-LMC-CEP-4352                  " DCEP_F                    OGLE                             2.4711     ---       ---      OGLE                     ---                ---          
  4368941549268283392   264.33782   -3.21252    DCEP_F      "2MASS J17372107-0312450            " DCEP                      Simbad                           ---        ---       ---      ---                      ---                ---          
  4711142067840447360   21.61608    -64.87535   DCEP_F      "OGLE-SMC-CEP-4876                  " DCEP_F                    OGLE                             1.0645     ---       ---      OGLE                     ---                ---          
  5310669788148987520   139.59222   -54.41226   DCEP_F      "ASASSN-V J091822.17-542444.5       " DCEP_F                    ASAS-SN                          13.1302    ---       ---      ASAS-SN                  ---                ---          
  4688033735040263168   23.36268    -70.67097   DCEP_F      "OGLE-SMC-CEP-4979                  " DCEP_F                    OGLE                             2.7443     ---       ---      OGLE                     ---                ---          
  4690436069162376576   10.68389    -70.27426   DCEP_F      "OGLE-SMC-CEP-4706                  " DCEP_F                    OGLE                             3.4238     ---       ---      OGLE                     ---                ---          
  6350220751862829952   358.6529    -83.28872   DCEP_F      "ASASSN-V J235436.67-831719.4       " DCEP_F                    ASAS-SN                          22.4685    ---       ---      ASAS-SN                  ---                ---          
  4690829659971892480   16.84515    -70.88734   DCEP_F      "OGLE-SMC-CEP-4801                  " DCEP_F                    OGLE                             4.5943     ---       ---      OGLE                     ---                ---          
  5857294605251013760   193.30159   -67.96426   DCEP_F      "ASASSN-V J125312.38-675751.3       " DCEP_F                    ASAS-SN                          3.4014     ---       ---      ASAS-SN                  ---                ---          
  4690721839108141568   19.01385    -70.91305   DCEP_F      "OGLE-SMC-CEP-4844                  " DCEP_F                    OGLE                             1.3047     ---       ---      OGLE                     ---                ---          
  6029365323212969216   255.29568   -30.13317   DCEP_F      "[CCS2010] V2                       " DCEP                      Simbad                           ---        ---       ---      ---                      ---                ---          
  5903821951590649600   228.74274   -46.87257   DCEP_F      "ASASSN-V J151458.26-465221.2       " DCEP_F                    ASAS-SN                          7.0571     ---       ---      ASAS-SN                  ---                ---          
  5316627285726082176   130.64793   -56.29163   DCEP_F      "ASASSN-V J084235.46-561730.1       " DCEP_F                    ASAS-SN                          13.4300    ---       ---      ASAS-SN                  ---                ---          
  4637614151878607232   20.7465     -76.24745   DCEP_F      "OGLE-SMC-CEP-4859                  " DCEP_F                    OGLE                             1.2084     ---       ---      OGLE                     ---                ---          
  4684369749977673472   13.1459     -75.95877   DCEP_F      "OGLE-SMC-CEP-4734                  " DCEP_F                    OGLE                             1.7528     ---       ---      OGLE                     ---                ---          
  5533064637824258816   119.78798   -43.17517   DCEP_F      "ASASSN-V J075909.12-431030.6       " DCEP_F                    ASAS-SN                          2.9297     ---       ---      ASAS-SN                  ---                ---          
  5238994102591371776   162.35781   -66.62534   DCEP_F      "ASASSN-V J104925.88-663731.3       " DCEP_F                    ASAS-SN                          4.0146     ---       ---      ASAS-SN                  ---                ---          
  2002637323358768000   343.65706   54.26545    DCEP_F      "FQ Lac                             " DCEP                      VSX                              11.2664    ---       ---      VSX                      ---                ---          
  5310969267622303872   136.5621    -54.93719   DCEP_F      "ASASSN-V J090614.92-545613.9       " DCEP_F                    ASAS-SN                          2.9278     ---       ---      ASAS-SN                  ---                ---          
  1682922431734385152   190.3405    69.67664    DCEP_F      "ASASSN-V J124121.72+694035.9       " DCEP_F                    ASAS-SN                          1.6291     ---       ---      ASAS-SN                  ---                ---          
  204588190167650048    71.39513    43.57284    DCEP_F      "V0421 Per                          " DCEP_F                    VSX                              4.3689     ---       ---      VSX                      ---                ---          
  4636112425153243904   16.19343    -76.8605    DCEP_F      "OGLE-SMC-CEP-4786                  " DCEP_F                    OGLE                             1.2546     ---       ---      OGLE                     ---                ---          
  4980356188527065472   7.67244     -44.27295   DCEP_F      "ASAS J003041-4416.4                " DCEP_F                    VSX                              1.9007     ---       ---      VSX                      ---                ---          
  5253571526514498176   159.11275   -62.19251   DCEP_F      "V0656 Car                          " DCEP_F                    VSX                              24.2270    ---       ---      VSX                      ---                ---          
  5860785795219397376   184.39009   -65.75399   DCEP_F      "UX Mus                             " DCEP_F                    VSX                              7.1422     ---       ---      VSX                      ---                ---          
  5850308411442294400   206.8537    -68.2499    DCEP_F      "EX Mus                             " DCEP                      VSX                              4.5248     ---       ---      VSX                      ---                ---          
  5864184488751391744   203.61003   -64.37098   DCEP_F      "OGLE-GD-CEP-0020                   " DCEP_F                    VSX                              4.8249     ---       ---      VSX                      ---                ---          
  5328949100222702848   130.67412   -48.68614   DCEP_F      "ASASSN-V J084241.80-484110.2       " DCEP_F                    ASAS-SN                          10.0404    ---       ---      ASAS-SN                  ---                ---          
  2243309938950947200   304.41505   62.75205    DCEP_F      "ASASSN-V J201739.62+624507.4       " DCEP_F                    ASAS-SN                          13.9834    ---       ---      ASAS-SN                  ---                ---          
  5322962499927658880   129.0274    -49.26527   DCEP_F      "ASASSN-V J083606.58-491555.0       " DCEP_F                    ASAS-SN                          2.6656     ---       ---      ASAS-SN                  ---                ---          
  506602976101284736    26.76131    59.60626    DCEP_F      "IO Cas                             " DCEP_F                    VSX                              5.6039     ---       ---      VSX                      ---                ---          
  5515778734493663232   127.3151    -46.74924   DCEP_F      "ASASSN-V J082915.63-464457.3       " DCEP_F                    ASAS-SN                          2.7169     ---       ---      ASAS-SN                  ---                ---          
  2117150840907657216   280.09732   43.93908    DCEP_F      "V0480 Lyr                          " DCEP/RVTAU                Simbad/VSX                       104.2000   ---       ---      VSX                      ---                ---          
  5613111347760892672   110.69908   -26.71455   DCEP_F      "AM CMa                             " DCEP_F                    VSX                              2.5453     ---       ---      VSX                      ---                ---          
  5306782361701536128   140.15436   -56.85401   DCEP_F      "ASASSN-V J092037.06-565114.6       " DCEP_F                    ASAS-SN                          4.8612     ---       ---      ASAS-SN                  ---                ---          
  4702506576531479424   12.34403    -69.50825   DCEP_F      "OGLE-SMC-CEP-4723                  " DCEP_F                    OGLE                             1.6863     ---       ---      OGLE                     ---                ---          
  2928116120387181824   108.72647   -22.23586   DCEP_F      "CP CMa                             " DCEP                      VSX                              4.8457     ---       ---      VSX                      ---                ---          
  5856994365517642112   194.75148   -68.57855   DCEP_F      "ASAS J125901-6834.7                " DCEP_F                    VSX                              3.7976     ---       ---      VSX                      ---                ---          
  2025217890612425344   293.14591   26.80479    DCEP_F      "ASASSN-V J193235.01+264817.3       " DCEP_F                    ASAS-SN                          3.3916     ---       ---      ASAS-SN                  ---                ---          
  5525918495131126912   126.0241    -44.85228   DCEP_F      "ASASSN-V J082405.82-445108.3       " DCEP_F                    ASAS-SN                          5.5916     ---       ---      ASAS-SN                  ---                ---          
  4637822960304562560   24.11091    -75.12545   DCEP_F      "OGLE-SMC-CEP-4910                  " DCEP_F                    OGLE                             1.4314     ---       ---      OGLE                     ---                ---          
  5253289093802878592   152.85139   -61.48616   DCEP_F      "ET Car                             " DCEP_F                    VSX                              2.9107     ---       ---      VSX                      ---                ---          
  2034684200359279488   297.82201   32.67553    DCEP_F      "EU Cyg                             " DCEP                      VSX                              14.9912    ---       ---      VSX                      ---                ---          
  1865228537734352896   317.0671    32.74552    DCEP_F      "ASASSN-V J210816.15+324443.4       " DCEP_F                    ASAS-SN                          2.4585     ---       ---      ASAS-SN                  ---                ---          
  4285285069657053184   281.15266   5.46532     DCEP_F      "BEST lrcby-668                     " DCEP_F                    VSX                              2.2670     ---       ---      VSX                      ---                ---          
  5611465073923671424   106.94491   -24.91952   DCEP_F      "ASAS J070747-2455.2                " DCEP_F/WUma               VSX                              11.1840    ---       ---      VSX                      ---                ---          
  2073935223599391872   300.89457   39.15963    DCEP_F      "GL Cyg                             " DCEP_F                    VSX                              3.3707     ---       ---      VSX                      ---                ---          
  5253661725170126720   159.49855   -62.2059    DCEP_F      "OGLE-GD-CEP-0003                   " DCEP_F                    VSX                              4.6324     ---       ---      VSX                      ---                ---          
  203496585576324224    72.44976    42.2897     DCEP_F      "SV Per                             " DCEP_F                    VSX                              11.1293    ---       ---      VSX                      ---                ---          
  2936110669428633216   106.65835   -15.80206   DCEP_F      "V0390 CMa                          " DCEP_F                    VSX                              4.4635     ---       ---      VSX                      ---                ---          
  4314665910161558016   292.75298   10.689      DCEP_F      "ASASSN-V J193100.72+104120.4       " DCEP_F                    ASAS-SN                          14.5985    ---       ---      ASAS-SN                  ---                ---          
  5616130129962210048   110.43814   -26.53341   DCEP_F      "AL CMa                             " DCEP_F                    VSX                              2.8255     ---       ---      VSX                      ---                ---          
  5598852026287511424   116.00045   -30.14146   DCEP_F      "ASAS J074401-3008.4                " DCEP_F                    VSX                              3.3907     ---       ---      VSX                      ---                ---          
  3541660994702826624   175.08926   -21.25073   DCEP_F      "CRTS J114021.4-211502              " DCEP_F                    VSX                              1.6548     ---       ---      VSX                      ---                ---          
  6704330080883057536   281.536     -48.63307   DCEP_F      "ASAS J184609-4838.0                " DCEP_F                    VSX                              16.0946    ---       ---      VSX                      ---                ---          
  4368928561286582272   264.41842   -3.27237    DCEP_F      "GSC 05085-00571                    " DCEP                      Simbad                           ---        ---       ---      ---                      ---                ---          
  2648605764784426624   343.4388    -2.81562    DCEP_F      "NSVS 14571823                      " DCEP_F//ACEP              Simbad//VSX/CRTS                 2.2534     ---       ---      VSX/CRTS                 ---                ---          
  5538569613358406144   117.35518   -38.23935   DCEP_F      "ASAS J074925-3814.4                " DCEP_F                    VSX                              10.4960    ---       ---      VSX                      ---                ---          
  2074102933481447808   301.8383    40.17809    DCEP_F      "V554 Cyg                           " DCEP_F                    VSX                              4.3278     ---       ---      VSX                      ---                ---          
  2045359534871088384   294.54825   32.48955    DCEP_F      "V924 Cyg                           " DCEP_1O                   VSX                              5.5715     ---       ---      VSX                      ---                ---          
  5240438203718296192   165.3685    -64.29067   DCEP_F      "IP Car                             " DCEP_F                    VSX                              7.1225     ---       ---      VSX                      ---                ---          
  2928335747830554240   108.43497   -21.72421   DCEP_F      "ASASSN-V J071344.39-214327.2       " DCEP_F                    ASAS-SN                          2.8617     ---       ---      ASAS-SN                  ---                ---          
  5595072420703114624   116.96477   -32.17133   DCEP_F      "ASASSN-V J074751.56-321017.0       " DCEP_F                    ASAS-SN                          5.8652     ---       ---      ASAS-SN                  ---                ---          
  5541229748611783296   123.70107   -37.6519    DCEP_F      "ASASSN-V J081448.26-373906.9       " DCEP_F                    ASAS-SN                          4.7810     ---       ---      ASAS-SN                  ---                ---          
  5321579073778197888   130.0071    -52.33019   DCEP_F      "ASASSN-V J084001.71-521948.6       " DCEP_F                    ASAS-SN                          1.5306     ---       ---      ASAS-SN                  ---                ---          
  5594991812757424768   115.97856   -32.50378   DCEP_F      "ASASSN-V J074354.86-323013.7       " DCEP_F                    ASAS-SN                          3.1490     ---       ---      ASAS-SN                  ---                ---          
  6380150523521598080   356.8678    -72.30288   DCEP_F      "OGLE-SMC-ACEP-003                  " ACEP_F                    OGLE                             1.0805     ---       ---      OGLE                     ---                ---          
  5617745003304609536   109.88037   -23.80181   DCEP_F      "ASASSN-V J071931.29-234806.5       " DCEP_F                    ASAS-SN                          2.6299     ---       ---      ASAS-SN                  ---                ---          
  5310255272261039488   138.08441   -55.23391   DCEP_F      "ASAS J091220-5514.0                " DCEP_F                    VSX                              2.3979     ---       ---      VSX                      ---                ---          
  5544001136384668288   121.32198   -37.58019   DCEP_F      "ASASSN-V J080517.27-373448.8       " DCEP_F                    ASAS-SN                          6.0203     ---       ---      ASAS-SN                  ---                ---          
  5586922973654572416   116.29911   -36.97475   DCEP_F      "ASASSN-V J074511.79-365829.2       " DCEP_F                    ASAS-SN                          13.7760    ---       ---      ASAS-SN                  ---                ---          
  5600915775257809152   119.42569   -27.60189   DCEP_F      "HW Pup                             " DCEP_F                    VSX                              13.4540    ---       ---      VSX                      ---                ---          
  5521352536886237952   123.41069   -42.6992    DCEP_F      "ASASSN-V J081338.57-424157.2       " DCEP_F                    ASAS-SN                          4.2481     ---       ---      ASAS-SN                  ---                ---          
  5613564621430610560   111.82868   -25.78535   DCEP_F      "CK Pup                             " DCEP_F                    VSX                              7.4195     ---       ---      VSX                      ---                ---          
  5253717937706836480   159.23233   -61.58131   DCEP_F      "CT Car                             " DCEP_F                    VSX                              18.0606    ---       ---      VSX                      ---                ---          
  6026305309220584576   253.41732   -33.34511   DCEP_F      "ASASSN-V J165340.10-332041.7       " DCEP_F                    ASAS-SN                          16.3881    ---       ---      ASAS-SN                  ---                ---          
  5612661716228387200   111.62263   -27.92502   DCEP_F      "BY CMa                             " DCEP_F                    VSX                              3.1849     ---       ---      VSX                      ---                ---          
  5241157421762533248   162.23993   -64.1742    DCEP_F      "IK Car                             " DCEP_F                    VSX                              5.1018     ---       ---      VSX                      ---                ---          
  201574982848108416    74.92307    40.83603    DCEP_F      "AN Aur                             " DCEP_F                    VSX                              10.2906    ---       ---      VSX                      ---                ---          
  200016111582079744    73.82548    39.97972    DCEP_F      "FF Aur                             " DCEP_F                    VSX                              2.1205     ---       ---      VSX                      ---                ---          
  2202500843341252736   328.64443   59.12168    DCEP_F      "NSV 13961                          " DCEP                      VSX                              3.7598     ---       ---      VSX                      ---                ---          
  515527570241664512    34.14985    65.17655    DCEP_F      "ASASSN-V J021635.96+651035.5       " DCEP_F                    ASAS-SN                          3.5219     ---       ---      ASAS-SN                  ---                ---          
  467560314629168640    41.46454    63.30457    DCEP_F      "LT Cas                             " DCEP_F                    VSX                              5.9049     ---       ---      VSX                      ---                ---          
  5618354751226656640   112.51063   -23.67398   DCEP_F      "BC Pup                             " DCEP_F                    VSX                              3.5443     ---       ---      VSX                      ---                ---          
  5600471160241231616   118.49014   -28.36762   DCEP_F      "V0616 Pup                          " DCEP_F                    VSX                              5.8014     ---       ---      VSX                      ---                ---          
  4103564728516764032   280.45457   -14.50543   DCEP_F      "ASASSN-V J184149.10-143019.4       " DCEP_F                    ASAS-SN                          11.0438    ---       ---      ASAS-SN                  ---                ---          
  5592331544376193792   113.82822   -31.66418   DCEP_F      "ASASSN-V J073518.78-313951.1       " DCEP_F                    ASAS-SN                          3.3819     ---       ---      ASAS-SN                  ---                ---          
  6735032122023368704   278.71285   -33.76224   DCEP_F      "V3589  Sgr                         " DCEP                      VSX                              ---        ---       ---      ---                      ---                ---          
  5329323277776517120   130.3648    -47.64966   DCEP_F      "ASASSN-V J084127.56-473858.9       " DCEP_F                    ASAS-SN                          3.1748     ---       ---      ASAS-SN                  ---                ---          
  4299958597754397312   300.13413   9.16047     DCEP_F      "ASAS J200032+0909.6                " DCEP/WVIR/WUma            Simbad/VSX/ASAS_RICHARDS         10.8710    ---       ---      VSX/ASAS_RICHARDS        ---                ---          
  4639539705975935360   50.85364    -74.96868   DCEP_F      "OGLE-SMC-CEP-4956                  " DCEP_F                    OGLE                             1.1162     ---       ---      OGLE                     ---                ---          
  5957698772945957248   265.7364    -40.2988    DCEP_F      "V533 Sco                           " DCEP                      VSX                              15.5290    ---       ---      VSX                      ---                ---          
  5254653759541047424   155.20707   -61.25195   DCEP_F      "EW Car                             " DCEP_F                    VSX                              4.2387     ---       ---      VSX                      ---                ---          
  3378049163365268608   100.7813    20.93911    DCEP_F      "AD Gem                             " DCEP                      VSX                              3.7880     ---       ---      VSX                      ---                ---          
  5606739884038472704   109.26954   -28.82351   DCEP_F      "ASAS J071705-2849.4                " DCEP_1O/DCEP_F            VSX                              3.9696     ---       ---      VSX                      ---                ---          
  5718760258978008320   116.04965   -17.08099   DCEP_F      "ASAS J074412-1704.9                " DCEP_F                    VSX                              4.7016     ---       ---      VSX                      ---                ---          
  512491028363231616    24.35667    63.69136    DCEP_F      "ASASSN-V J013725.59+634128.8       " DCEP_F                    ASAS-SN                          3.2389     ---       ---      ASAS-SN                  ---                ---          
  5311616398935271168   140.00627   -52.85618   DCEP_F      "EX Vel                             " DCEP_F                    VSX                              13.2341    ---       ---      VSX                      ---                ---          
  4685201049488750080   3.74093     -75.32324   DCEP_F      "OGLE-SMC-ACEP-009                  " ACEP_F                    OGLE                             1.5579     ---       ---      OGLE                     ---                ---          
  4705205254805823232   14.00111    -66.92938   DCEP_F      "OGLE-SMC-ACEP-058                  " ACEP_F                    OGLE                             1.0592     ---       ---      OGLE                     ---                ---          
  4513100717859042176   286.49619   16.098      DCEP_F      "ASASSN-V J190559.09+160552.9       " DCEP_F                    ASAS-SN                          3.2695     ---       ---      ASAS-SN                  ---                ---          
  4635605962609880448   10.11161    -77.75766   DCEP_F      "OGLE-SMC-ACEP-112                  " ACEP_F                    OGLE                             1.6759     ---       ---      OGLE                     ---                ---          
  5587972801102905984   113.75856   -35.91299   DCEP_F      "ASAS J073502-3554.9                " DCEP_F                    VSX                              4.2434     ---       ---      VSX                      ---                ---          
  4691766748813216256   16.65339    -70.10096   DCEP_F      "OGLE-SMC-ACEP-071                  " ACEP_F                    OGLE                             1.5541     ---       ---      OGLE                     ---                ---          
  5311139245252191616   137.38339   -53.9877    DCEP_F      "V0530 Vel                          " DCEP_F                    VSX                              3.5906     ---       ---      VSX                      ---                ---          
  5336389564126521728   175.70084   -58.99339   DCEP_F      "KK Cen                             " DCEP_F                    VSX                              12.1803    ---       ---      VSX                      ---                ---          
  6054992602724692608   188.59725   -61.23762   DCEP_F      "VX Cru                             " DCEP_F                    VSX                              12.2126    ---       ---      VSX                      ---                ---          
  5242185808733501696   162.09637   -60.65394   DCEP_F      "FH Car                             " DCEP_F                    Simbad                           5.6644     ---       ---      Simbad                   ---                ---          
  2948568273607650560   105.01213   -14.16082   DCEP_F      "FL CMa                             " DCEP/RR                   Simbad/VSX                       ---        ---       ---      VSX                      ---                ---          
  4331228025550606848   248.84936   -11.54889   DCEP_F      "ASASSN-V J163523.86-113255.9       " DCEP_F                    ASAS-SN                          2.2014     ---       ---      ASAS-SN                  ---                ---          
  2177714415280658944   323.72762   55.94226    DCEP_F      "V0739 Cep                          " DCEP_F                    VSX                              6.7170     ---       ---      VSX                      ---                ---          
  5619786177922254336   110.28102   -21.5106    DCEP_F      "BC CMa                             " DCEP_F                    VSX                              4.1754     ---       ---      VSX                      ---                ---          
  5605736961940589568   110.81312   -29.72244   DCEP_F      "V0423 CMa                          " DCEP_F                    VSX                              3.3363     ---       ---      VSX                      ---                ---          
  2059598687167348352   299.44206   35.63605    DCEP_F      "V547 Cyg                           " DCEP_F                    VSX                              6.2254     ---       ---      VSX                      ---                ---          
  202939854734748032    70.99117    40.83478    DCEP_F      "HQ Per                             " DCEP_F                    VSX                              8.6379     ---       ---      VSX                      ---                ---          
  4684195339947360512   6.98869     -76.24706   DCEP_F      "OGLE-SMC-CEP-4687                  " DCEP_F                    OGLE                             1.6428     ---       ---      OGLE                     ---                ---          
  505368121464666112    29.62897    57.81985    DCEP_F      "ASASSN-V J015830.96+574911.6       " DCEP_F                    ASAS-SN                          3.3287     ---       ---      ASAS-SN                  ---                ---          
  3491508111832057856   175.18668   -25.33095   DCEP_F      "CRTS J114044.7-251952              " DCEP                      VSX                              1.3881     ---       ---      VSX                      ---                ---          
  197337185858157440    84.11148    44.59136    DCEP_F      "GT Aur                             " DCEP_F                    VSX                              4.4047     ---       ---      VSX                      ---                ---          
  2004103831357741696   332.32734   51.40539    DCEP_F      "IT Lac                             " DCEP_F                    VSX                              2.6316     ---       ---      VSX                      ---                ---          
  5328248672646357120   132.04364   -48.65915   DCEP_F      "CP Vel                             " DCEP_F                    VSX                              9.8423     ---       ---      VSX                      ---                ---          
  2934712880912798464   108.42673   -17.62026   DCEP_F      "V0434 CMa                          " DCEP_F                    VSX                              7.5117     ---       ---      VSX                      ---                ---          
  3027495856819349248   113.41167   -16.3171    DCEP_F      "OO Pup                             " DCEP_F                    VSX                              10.9830    ---       ---      VSX                      ---                ---          
  5611563995612988928   112.1678    -29.34422   DCEP_F      "ASAS J072840-2920.6                " DCEP_F                    VSX                              2.7017     ---       ---      VSX                      ---                ---          
  5950119117739256704   261.28082   -48.57634   DCEP_F      "ASASSN-V J172507.40-483434.7       " DCEP_F                    ASAS-SN                          2.2637     ---       ---      ASAS-SN                  ---                ---          
  5896071081804972672   214.65216   -54.70078   DCEP_F      "2MASS J14183652-5442028            " DCEP                      Simbad                           ---        ---       ---      ---                      ---                ---          
  4117130567344719232   266.37656   -21.56332   DCEP_F      "OGLE-BLG-CEP-071                   " DCEP_1O                   OGLE                             1.1534     ---       ---      OGLE                     ---                ---          
  515599111517099136    33.60315    65.59945    DCEP_F      "V1017 Cas                          " DCEP_F                    VSX                              5.0300     ---       ---      VSX                      ---                ---          
  4089525717386434048   276.51149   -23.00393   DCEP_F      "V2546 Sgr                          " DCEP                      VSX                              14.4000    ---       ---      VSX                      ---                ---          
  5614312705966204288   117.01604   -25.57777   DCEP_F      "AD Pup                             " DCEP_F                    VSX                              13.5940    ---       ---      VSX                      ---                ---          
  5329338700985814656   130.05832   -47.55156   DCEP_F      "ASASSN-V J084014.00-473305.9       " DCEP_F                    ASAS-SN                          4.8288     ---       ---      ASAS-SN                  ---                ---          
  3127458403130026112   101.78917   3.9671      DCEP_F      "V508   Mon                         " DCEP_F                    VSX                              4.1336     ---       ---      VSX                      ---                ---          
  5865206961464617088   201.62523   -63.16263   DCEP_F      "OO Cen                             " DCEP_F                    VSX                              12.8805    ---       ---      VSX                      ---                ---          
  506923449381427968    32.69322    59.25369    DCEP_F      "GL Cas                             " DCEP_F                    VSX                              4.0074     ---       ---      VSX                      ---                ---          
  5715183929918131968   115.4787    -21.13306   DCEP_F      "WW Pup                             " DCEP_F                    VSX                              5.5167     ---       ---      VSX                      ---                ---          
  3051692843568009600   106.78562   -7.79513    DCEP_F      "FG Mon                             " DCEP_F                    VSX                              4.4966     ---       ---      VSX                      ---                ---          
  6379917835078618752   359.037     -73.64989   DCEP_F      "OGLE-SMC-CEP-4634                  " DCEP_F                    OGLE                             2.0882     ---       ---      OGLE                     ---                ---          
  509629965971797376    25.81989    59.99762    DCEP_F      "V1016 Cas                          " DCEP_F                    VSX                              3.8430     ---       ---      VSX                      ---                ---          
  460909093912435072    42.02334    57.93448    DCEP_F      "UCAC4 740-027470                   " DCEP                      Simbad                           ---        ---       ---      ---                      ---                ---          
  4261193498570673920   288.77201   -2.36705    DCEP_F      "CoRoT 659466327                    " DCEP/BLHER/RRAB           Simbad/VSX/PS1                   1.5424     ---       ---      VSX/PS1                  ---                ---          
  5594091823824942464   119.66611   -33.50405   DCEP_F      "ASAS J075840-3330.2                " DCEP_F                    VSX                              4.4031     ---       ---      VSX                      ---                ---          
  470386952863752576    61.53736    58.80875    DCEP_F      "LO Cam                             " DCEP_F                    VSX                              12.6390    ---       ---      VSX                      ---                ---          
  5337257834740652160   167.55357   -60.84747   DCEP_F      "FQ Car                             " DCEP_F                    VSX                              10.2740    ---       ---      VSX                      ---                ---          
  5338207327417387520   163.13667   -60.52675   DCEP_F      "DY Car                             " DCEP_F                    VSX                              4.6746     ---       ---      VSX                      ---                ---          
  1981367545804985088   329.05685   52.98601    DCEP_F      "ASASSN-V J215613.64+525909.7       " DCEP_1O                   ASAS-SN                          4.2375     ---       ---      ASAS-SN                  ---                ---          
  5600052040150252800   114.64682   -28.4996    DCEP_F      "VZ Pup                             " DCEP_F                    VSX                              23.1750    ---       ---      VSX                      ---                ---          
  3052092481686246016   107.6583    -7.1229     DCEP_F      "FI Mon                             " DCEP_F                    VSX                              3.2878     ---       ---      VSX                      ---                ---          
  2012787293154800896   358.60238   62.14947    DCEP_F      "V407 Cas                           " DCEP_F                    VSX                              4.5846     ---       ---      VSX                      ---                ---          
  5242076514741190272   162.97536   -61.46728   DCEP_F      "GS Car                             " DCEP_F                    VSX                              4.0551     ---       ---      VSX                      ---                ---          
  2005753545481718912   331.89771   55.36274    DCEP_F      "IY Cep                             " DCEP                      VSX                              5.6569     ---       ---      VSX                      ---                ---          
  2164359918864249728   316.94415   46.73698    DCEP_F      "V356 Cyg                           " DCEP_F                    VSX                              5.0576     ---       ---      VSX                      ---                ---          
  207722317998325632    80.88983    44.76008    DCEP_F      "ASASSN-V J052333.55+444536.5       " DCEP_F                    ASAS-SN                          2.4769     ---       ---      ASAS-SN                  ---                ---          
  5257939993613539456   147.08272   -57.81045   DCEP_F      "V0850 Car                          " DCEP_F                    VSX                              5.2171     ---       ---      VSX                      ---                ---          
  3099066951319051008   102.70284   -7.98073    DCEP_F      "EE Mon                             " DCEP_F                    VSX                              4.8090     ---       ---      VSX                      ---                ---          
  5530071831587999232   129.78343   -37.37551   DCEP_F      "ASAS J083908-3722.5                " DCEP_F                    VSX                              4.0660     ---       ---      VSX                      ---                ---          
  3390186156826555136   79.69992    13.98667    DCEP_F      "V432 Ori                           " DCEP_F                    VSX                              5.0656     ---       ---      VSX                      ---                ---          
  5859119760248045312   198.50696   -64.32488   DCEP_F      "MZ Cen                             " DCEP_F                    VSX                              10.3535    ---       ---      VSX                      ---                ---          
  523700107035878272    14.38545    63.15643    DCEP_F      "ASASSN-V J005732.51+630923.1       " DCEP_F                    ASAS-SN                          2.4886     ---       ---      ASAS-SN                  ---                ---          
  2033008274099620480   296.26534   31.33077    DCEP_F      "EP Cyg                             " DCEP_F                    VSX                              4.2889     ---       ---      VSX                      ---                ---          
  5615233993628681216   112.66125   -24.68752   DCEP_F      "BD Pup                             " DCEP_F                    VSX                              3.9182     ---       ---      VSX                      ---                ---          
  3445039825569144192   86.71173    31.59791    DCEP_F      "AX Aur                             " DCEP_F                    VSX                              3.0466     ---       ---      VSX                      ---                ---          
  4118384800870181632   263.48828   -20.50658   DCEP_F      "V2641 Oph                          " DCEP/WVIR/RVTAU           Simbad/VSX/ASAS_RICHARDS         38.6400    ---       ---      VSX/ASAS_RICHARDS        ---                ---          
  522468168674975616    18.1715     61.21335    DCEP_F      "UZ Cas                             " DCEP_F                    VSX                              4.2595     ---       ---      VSX                      ---                ---          
  5597327141100381568   119.74674   -29.30786   DCEP_F      "LS Pup                             " DCEP_F                    VSX                              14.1468    ---       ---      VSX                      ---                ---          
  5596601154188852352   121.58947   -30.09687   DCEP_F      "BN Pup                             " DCEP_F                    VSX                              13.6731    ---       ---      VSX                      ---                ---          
  5600862070985787136   119.26547   -28.16158   DCEP_F      "LR Pup                             " DCEP_F                    VSX                              3.3315     ---       ---      VSX                      ---                ---          
  6057402526059795072   181.66763   -62.59685   DCEP_F      "TY Cru                             " DCEP_F                    VSX                              4.9885     ---       ---      VSX                      ---                ---          
  2015458213056909184   351.49362   61.26683    DCEP_F      "PW Cas                             " DCEP_F                    VSX                              3.9999     ---       ---      VSX                      ---                ---          
  5242088403212116864   163.61189   -61.3471    DCEP_F      "CC Car                             " DCEP_F                    VSX                              4.7599     ---       ---      VSX                      ---                ---          
  4636490008613940992   23.44879    -77.65616   DCEP_F      "OGLE-SMC-ACEP-091                  " ACEP_F                    OGLE                             2.6725     ---       ---      OGLE                     ---                ---          
  5699042480743325312   120.09545   -23.70317   DCEP_F      "WZ Pup                             " DCEP_F                    VSX                              5.0273     ---       ---      VSX                      ---                ---          
  429890595286480384    0.67404     61.86107    DCEP_F      "EX Cas                             " DCEP_F                    VSX                              4.3053     ---       ---      VSX                      ---                ---          
  3344297935963515008   91.43635    13.23999    DCEP_F      "CR Ori                             " DCEP_F                    VSX                              4.9108     ---       ---      VSX                      ---                ---          
  261927068718088832    81.89283    50.86737    DCEP_F      "ASASSN-V J052734.27+505202.7       " DCEP_1O                   ASAS-SN                          2.8840     ---       ---      ASAS-SN                  ---                ---          
  5698636279917579520   119.52141   -24.04176   DCEP_F      "WY Pup                             " DCEP_F                    VSX                              5.2508     ---       ---      VSX                      ---                ---          
  5308893149150949248   145.29272   -53.81604   DCEP_F      "CS Vel                             " DCEP_F                    VSX                              5.9047     ---       ---      VSX                      ---                ---          
  5547421437881152256   122.36346   -33.26212   DCEP_F      "ASAS J080927-3315.7                " DCEP_F                    VSX                              3.5627     ---       ---      VSX                      ---                ---          
  5626365410677889792   131.05061   -35.47371   DCEP_F      "ASAS J084412-3528.4                " DCEP_F                    VSX                              7.2160     ---       ---      VSX                      ---                ---          
  5620400182140135168   112.95453   -20.14966   DCEP_F      "VW Pup                             " DCEP                      VSX                              4.2854     ---       ---      VSX                      ---                ---          
  486834100624652800    54.08395    62.28723    DCEP_F      "AM Cam                             " DCEP_F                    VSX                              3.9972     ---       ---      VSX                      ---                ---          
  2006033847910275584   335.02002   56.0609     DCEP_F      "ASASSN-V J222004.81+560339.3       " DCEP_F                    ASAS-SN                          4.3665     ---       ---      ASAS-SN                  ---                ---          
  2005011237689458688   335.31995   54.53204    DCEP_F      "DF Lac                             " DCEP_F                    VSX                              4.4793     ---       ---      VSX                      ---                ---          
  2011303326105008768   353.74839   59.35815    DCEP_F      "DT Cas                             " DCEP_F                    VSX                              4.7900     ---       ---      VSX                      ---                ---          
  188724234539584256    78.8416     40.07802    DCEP_F      "YZ Aur                             " DCEP_F                    VSX                              18.1929    ---       ---      VSX                      ---                ---          
  5337958876494096256   165.10434   -60.99319   DCEP_F      "FM Car                             " DCEP_F                    VSX                              7.6386     ---       ---      VSX                      ---                ---          
  2934506447605426944   105.97944   -17.87991   DCEP_F      "V0384 CMa                          " DCEP_F                    VSX                              4.2059     ---       ---      VSX                      ---                ---          
  3113441691460573312   102.63473   0.007       DCEP_F      "TW Mon                             " DCEP_F                    VSX                              7.0968     ---       ---      VSX                      ---                ---          
  6869460685678439040   293.64445   -19.36112   DCEP_F      "ASAS J193435-1921.7                " DCEP_F                    VSX                              2.1194     ---       ---      VSX                      ---                ---          
  198681686717279616    72.85353    38.18855    DCEP_F      "EW Aur                             " DCEP_F                    VSX                              2.6596     ---       ---      VSX                      ---                ---          
  5545837900614099584   121.29597   -34.36027   DCEP_F      "V0729 Pup                          " DCEP_F                    VSX                              4.0886     ---       ---      VSX                      ---                ---          
  2932101334643047680   105.10347   -20.4317    DCEP_F      "XZ CMa                             " DCEP_F                    VSX                              2.5578     ---       ---      VSX                      ---                ---          
  430766016998901376    8.31747     62.90726    DCEP_F      "AP Cas                             " DCEP_F                    VSX                              6.8468     ---       ---      VSX                      ---                ---          
  5313250548085699712   139.88405   -51.62042   DCEP_F      "ASAS J091933-5137.4                " DCEP_F                    VSX                              3.3550     ---       ---      VSX                      ---                ---          
  5597352047599988352   119.45786   -29.38405   DCEP_F      "V0620 Pup                          " DCEP                      VSX                              2.5861     ---       ---      VSX                      ---                ---          
  3430067092837622272   91.64561    26.32922    DCEP_F      "AA Gem                             " DCEP_F                    VSX                              11.3024    ---       ---      VSX                      ---                ---          
  462407693902385792    52.35821    60.44647    DCEP_F      "AD Cam                             " DCEP_F                    VSX                              11.2610    ---       ---      VSX                      ---                ---          
  5864135319959353600   204.15366   -64.55832   DCEP_F      "KN Cen                             " DCEP_F                    VSX                              34.0200    ---       ---      VSX                      ---                ---          
  5338072980840100608   165.9383    -60.64226   DCEP_F      "HK Car                             " DCEP_1O                   VSX                              6.6964     ---       ---      VSX                      ---                ---          
  3112475495616980992   104.50389   -0.37596    DCEP_F      "TZ Mon                             " DCEP_F                    VSX                              7.4282     ---       ---      VSX                      ---                ---          
  2012494342018730496   353.33454   61.11907    DCEP_F      "V0846 Cas                          " DCEP_F                    VSX                              3.8713     ---       ---      VSX                      ---                ---          
  5338215200143652992   163.78784   -60.54772   DCEP_F      "IM Car                             " DCEP_F                    VSX                              5.3363     ---       ---      VSX                      ---                ---          
  5600628115523816320   117.51301   -28.25514   DCEP_F      "BM Pup                             " DCEP_F                    VSX                              7.1985     ---       ---      VSX                      ---                ---          
  206211859601169792    74.06344    44.78185    DCEP_F      "V470 Aur                           " DCEP_F                    VSX                              3.4075     ---       ---      VSX                      ---                ---          
  5616601820448126336   111.52996   -25.2573    DCEP_F      "SS CMa                             " DCEP_F                    VSX                              12.3610    ---       ---      VSX                      ---                ---          
  5351423049186195328   158.22527   -58.521     DCEP_F      "CR Car                             " DCEP_F                    VSX                              9.7609     ---       ---      VSX                      ---                ---          
  5542528959037609984   127.2436    -36.23207   DCEP_F      "DU Pyx                             " DCEP_F                    VSX                              3.7065     ---       ---      VSX                      ---                ---          
  5350852677538959104   162.75755   -58.59059   DCEP_F      "FI Car                             " DCEP_F                    VSX                              13.4582    ---       ---      VSX                      ---                ---          
  5307761545524640256   147.17283   -55.51953   DCEP_F      "FN Vel                             " DCEP_F                    VSX                              5.3242     ---       ---      VSX                      ---                ---          
  5547742052903182080   122.60782   -32.52136   DCEP_F      "V0731 Pup                          " DCEP                      VSX                              5.4649     ---       ---      VSX                      ---                ---          
  5594382644652353664   119.05201   -32.60264   DCEP_F      "LQ  Pup                            " DCEP_F                    VSX                              4.5169     ---       ---      VSX                      ---                ---          
  5540422122959807232   125.36087   -38.4217    DCEP_F      "ASAS J082127-3825.3                " DCEP_F                    VSX                              3.9609     ---       ---      VSX                      ---                ---          
  5312211543950752128   142.56597   -53.05868   DCEP_F      "DP Vel                             " DCEP_F                    VSX                              5.4844     ---       ---      VSX                      ---                ---          
  5254512193075687168   158.63079   -59.80854   DCEP_F      "AY Car                             " DCEP_F                    VSX                              5.5733     ---       ---      VSX                      ---                ---          
  2034428980559814400   299.89044   33.74604    DCEP_F      "GI Cyg                             " DCEP_F                    VSX                              5.7825     ---       ---      VSX                      ---                ---          
  5334563996911649408   179.47384   -62.64613   DCEP_F      "SV Cru                             " DCEP                      VSX                              7.0043     ---       ---      VSX                      ---                ---          
  5613165915335320192   111.16913   -26.18849   DCEP_F      "AO CMa                             " DCEP_F                    VSX                              5.8155     ---       ---      VSX                      ---                ---          
  5338131529834231680   164.77043   -60.27884   DCEP_F      "CF Car                             " DCEP_F                    VSX                              5.4949     ---       ---      VSX                      ---                ---          
  189726984845700480    86.05833    37.58687    DCEP_F      "GV Aur                             " DCEP_F                    VSX                              5.2600     ---       ---      VSX                      ---                ---          
  2030427789026783488   299.45419   30.2659     DCEP_F      "EZ Cyg                             " DCEP_F                    VSX                              11.6597    ---       ---      VSX                      ---                ---          
  5338148473537341312   165.30989   -60.11656   DCEP_F      "FN Car                             " DCEP                      VSX                              4.5857     ---       ---      VSX                      ---                ---          
  5864955727424819200   203.4959    -64.05556   DCEP_F      "VW Cen                             " DCEP_F                    VSX                              15.0362    ---       ---      VSX                      ---                ---          
  2013029941628292352   359.39565   62.71824    DCEP_F      "DD Cas                             " DCEP_F                    VSX                              9.8120     ---       ---      VSX                      ---                ---          
  5333640230992516480   173.3241    -63.2424    DCEP_F      "LV Cen                             " DCEP_F                    VSX                              4.9751     ---       ---      VSX                      ---                ---          
  429385923752386944    0.2468      60.959      DCEP_F      "CG Cas                             " DCEP_F                    VSX                              4.3655     ---       ---      VSX                      ---                ---          
  2200018111723748224   335.91092   57.68078    DCEP_F      "MU Cep                             " DCEP_F                    VSX                              3.7678     ---       ---      VSX                      ---                ---          
  515832929535462016    41.08082    64.76592    DCEP_F      "V0946 Cas                          " DCEP_F                    VSX                              4.2425     ---       ---      VSX                      ---                ---          
  506699870563323264    33.28119    58.07995    DCEP_F      "UX Per                             " DCEP_F                    VSX                              4.5658     ---       ---      VSX                      ---                ---          
  1808020329279916288   300.2909    15.8035     DCEP_F      "KL Aql                             " DCEP                      VSX                              6.1080     ---       ---      VSX                      ---                ---          
  2015622212085282048   354.86371   62.37214    DCEP_F      "CZ Cas                             " DCEP                      VSX                              5.6644     ---       ---      VSX                      ---                ---          
  5352181712213705856   159.03578   -56.04323   DCEP_F      "XX Vel                             " DCEP_F                    VSX                              6.9846     ---       ---      VSX                      ---                ---          
  228741784865956224    64.27528    41.73183    DCEP_F      "SX Per                             " DCEP_F                    VSX                              4.2900     ---       ---      VSX                      ---                ---          
  189739251272296192    85.62191    37.64633    DCEP_F      "V335 Aur                           " DCEP_F                    VSX                              3.4132     ---       ---      VSX                      ---                ---          
  2011892320749270912   359.53791   61.21363    DCEP_F      "CE Cas B                           " DCEP_F                    VSX                              4.4793     ---       ---      VSX                      ---                ---          
  4505300988492333312   281.47541   12.3361     DCEP_F      "BB Her                             " DCEP_F                    VSX                              7.5079     ---       ---      VSX                      ---                ---          
  2170785842762144512   322.18718   48.97821    DCEP_F      "V2340 Cyg                          " DCEP_F                    VSX                              7.9779     ---       ---      VSX                      ---                ---          
  2016626856473497344   352.30314   63.3743     DCEP_F      "CY Cas                             " DCEP_F                    VSX                              14.3769    ---       ---      VSX                      ---                ---          
  2030848897634605440   300.19314   30.90759    DCEP_F      "V1025 Cyg                          " DCEP_F                    VSX                              6.9618     ---       ---      VSX                      ---                ---          
  429562773322439296    3.51343     60.98626    DCEP_F      "BF Cas                             " DCEP_F                    VSX                              3.6303     ---       ---      VSX                      ---                ---          
  5937099633141128448   251.32962   -51.34264   DCEP_F      "V340 Ara                           " DCEP_F                    VSX                              20.8140    ---       ---      VSX                      ---                ---          
  6053428684887800320   185.8824    -64.47089   DCEP_F      "VV Cru                             " DCEP_F                    VSX                              6.1211     ---       ---      VSX                      ---                ---          
  1998384927774603520   359.11116   58.02686    DCEP_F      "V1206 Cas                          " DCEP_F                    VSX                              4.7400     ---       ---      VSX                      ---                ---          
  3441484760885586176   86.43715    27.0679     DCEP_F      "AV Tau                             " DCEP_F                    VSX                              3.6159     ---       ---      VSX                      ---                ---          
  2010134274671099264   345.33801   57.86702    DCEP_F      "V342   Cas                         " DCEP_F                    VSX                              3.9199     ---       ---      VSX                      ---                ---          
  5241780677399802624   165.37783   -62.29079   DCEP_F      "FO Car                             " DCEP_F                    VSX                              10.3568    ---       ---      VSX                      ---                ---          
  5547358117187868288   122.79503   -33.51586   DCEP_F      "HL Pup                             " DCEP_F                    VSX                              3.4825     ---       ---      VSX                      ---                ---          
  5539107450645759232   118.43778   -36.97038   DCEP_F      "V0724 Pup                          " DCEP_F                    VSX                              5.5641     ---       ---      VSX                      ---                ---          
  3330259852538068608   91.85611    11.15198    DCEP_F      "CS Ori                             " DCEP_F                    VSX                              3.8894     ---       ---      VSX                      ---                ---          
  3351921532976862336   100.15651   11.72748    DCEP_F      "V0911 Mon                          " DCEP_F                    VSX                              4.9784     ---       ---      VSX                      ---                ---          
  5255220656517219840   156.71194   -59.66953   DCEP_F      "UW Car                             " DCEP_F                    VSX                              5.3458     ---       ---      VSX                      ---                ---          
  5332375453374624640   178.07378   -65.40418   DCEP_F      "UU Mus                             " DCEP_F                    VSX                              11.6364    ---       ---      VSX                      ---                ---          
  2007997408188526336   337.20867   58.21093    DCEP_F      "AK Cep                             " DCEP_F                    VSX                              7.2327     ---       ---      VSX                      ---                ---          
  457807268533229056    38.46902    57.0275     DCEP_F      "DW Per                             " DCEP_F                    VSX                              3.6498     ---       ---      VSX                      ---                ---          
  5238808628736339584   164.28834   -65.13474   DCEP_F      "XX Car                             " DCEP                      VSX                              15.7162    ---       ---      VSX                      ---                ---          
  2060460704279873536   304.19788   36.54994    DCEP_F      "V1046 Cyg                          " DCEP                      VSX                              4.9445     ---       ---      VSX                      ---                ---          
  3050050207554658048   105.24924   -8.70898    DCEP_F      "AC Mon                             " DCEP_F                    VSX                              8.0142     ---       ---      VSX                      ---                ---          
  2016581673416790656   350.61846   62.75714    DCEP_F      "CH Cas                             " DCEP_F                    VSX                              15.0921    ---       ---      VSX                      ---                ---          
  3324153371114695680   95.35961    6.47015     DCEP_F      "SV Mon                             " DCEP_F                    VSX                              15.2328    ---       ---      VSX                      ---                ---          
  5312196047720402048   143.34884   -52.75585   DCEP_F      "FG Vel                             " DCEP_F                    VSX                              6.4532     ---       ---      VSX                      ---                ---          
  3031875585286182144   110.5099    -14.31818   DCEP_F      "TW CMa                             " DCEP_F                    VSX                              6.9951     ---       ---      VSX                      ---                ---          
  2931247014102560000   108.29864   -18.73074   DCEP_F      "RW CMa                             " DCEP_F                    VSX                              5.7297     ---       ---      VSX                      ---                ---          
  5595650351503904896   118.45324   -30.46031   DCEP_F      "LL Pup                             " DCEP                      VSX                              5.0775     ---       ---      VSX                      ---                ---          
  513074186146353536    24.74994    64.98924    DCEP_F      "AY Cas                             " DCEP_F                    VSX                              2.8715     ---       ---      VSX                      ---                ---          
  254137750389796224    70.70944    46.7012     DCEP_F      "V435 Per                           " DCEP                      VSX/GCVS                         ---        ---       ---      ---                      ---                ---          
  5254662177677566464   155.34567   -61.07408   DCEP_F      "AQ Car                             " DCEP_F                    VSX                              9.7690     ---       ---      VSX                      ---                ---          
  2011892703004353792   359.57487   61.22105    DCEP_F      "CF Cas                             " DCEP_F                    VSX                              4.8752     ---       ---      VSX                      ---                ---          
  2011892325047232256   359.53933   61.2137     DCEP_F      "CE CasA                            " DCEP_F                    VSX                              5.1411     ---       ---      VSX                      ---                ---          
  2198162651491732608   329.46952   56.16389    DCEP_F      "CP Cep                             " DCEP_F                    VSX                              17.8590    ---       ---      VSX                      ---                ---          
  5597379741549105280   119.59202   -29.13008   DCEP_F      "AQ Pup                             " DCEP_F                    VSX                              30.1490    ---       ---      VSX                      ---                ---          
  5539023922122441728   118.71081   -37.62246   DCEP_F      "ASASSN-V J075450.59-373720.8       " DCEP_F                    ASAS-SN                          3.7096     ---       ---      ASAS-SN                  ---                ---          
  6057514092119497472   183.24857   -62.09682   DCEP_F      "AD Cru                             " DCEP_F                    VSX                              6.3979     ---       ---      VSX                      ---                ---          
  5436296928693979392   143.46188   -36.61574   DCEP_F      "T Ant                              " DCEP_F                    VSX                              5.8982     ---       ---      VSX                      ---                ---          
  5337764640889249536   168.58836   -60.05292   DCEP_F      "FR Car                             " DCEP_F                    VSX                              10.7170    ---       ---      VSX                      ---                ---          
  4303770918113986304   299.38759   11.04366    DCEP_F      "V733   Aql                         " DCEP_F                    VSX                              6.1787     ---       ---      VSX                      ---                ---          
  430647231080076416    5.0128      63.17979    DCEP_F      "CT Cas                             " DCEP_F                    VSX                              3.8106     ---       ---      VSX                      ---                ---          
  465719182408723072    41.18048    61.4647     DCEP_F      "DF Cas                             " DCEP_F                    VSX                              3.8325     ---       ---      VSX                      ---                ---          
  5309174967720762496   144.21441   -53.03278   DCEP_F      "AE Vel                             " DCEP_F                    VSX                              7.1336     ---       ---      VSX                      ---                ---          
  3044483895581000192   107.31421   -13.78609   DCEP_F      "TV CMa                             " DCEP_F                    VSX                              4.6700     ---       ---      VSX                      ---                ---          
  1999252442448732288   358.02928   58.74172    DCEP_F      "RY Cas                             " DCEP_F                    VSX                              12.1373    ---       ---      VSX                      ---                ---          
  5255254711361371520   157.07013   -59.35018   DCEP_F      "YZ Car                             " DCEP_F                    VSX                              18.1680    ---       ---      VSX                      ---                ---          
  4256744187345732224   280.53297   -4.29349    DCEP_F      "TY Sct                             " DCEP_F                    VSX                              11.0530    ---       ---      VSX                      ---                ---          
  2006989121667184384   340.3605    56.43277    DCEP_F      "RR Lac                             " DCEP                      VSX                              6.4162     ---       ---      VSX                      ---                ---          
  5254097093074642944   159.83465   -61.15243   DCEP_F      "HW Car                             " DCEP_F                    VSX                              9.1994     ---       ---      VSX                      ---                ---          
  510584788742165760    19.00502    61.62071    DCEP_F      "AW Cas                             " DCEP                      VSX                              4.2783     ---       ---      VSX                      ---                ---          
  3425576270732293632   93.99953    23.74749    DCEP_F      "BW Gem                             " DCEP_F                    VSX                              2.6350     ---       ---      VSX                      ---                ---          
  5240441472232302848   165.56688   -64.26289   DCEP_F      "XY Car                             " DCEP_F                    VSX                              12.4348    ---       ---      VSX                      ---                ---          
  506779550797525760    31.952      58.44353    DCEP_F      "VX Per                             " DCEP_F                    VSX                              10.8890    ---       ---      VSX                      ---                ---          
  261548119462093568    77.66762    49.6876     DCEP_F      "BK Aur                             " DCEP_F                    VSX                              8.0024     ---       ---      VSX                      ---                ---          
  506581226385580288    27.77925    59.88821    DCEP_F      "VV Cas                             " DCEP_F                    VSX                              6.2071     ---       ---      VSX                      ---                ---          
  5613972681993587200   115.49584   -25.87617   DCEP_F      "WX Pup                             " DCEP_F                    VSX                              8.9370     ---       ---      VSX                      ---                ---          
  5333259323269569792   177.31665   -63.07858   DCEP_F      "BK Cen                             " DCEP_MULTI                VSX                              3.1739     ---       ---      VSX                      ---                ---          
  5935042378098601856   243.98144   -51.12073   DCEP_F      "V397 Nor                           " DCEP_F                    B15                              6.8127     ---       ---      Berdnikov                ---                ---          
  2055122987639665664   301.33609   32.65909    DCEP_F      "V1033 Cyg                          " DCEP_F                    VSX                              4.9501     ---       ---      VSX                      ---                ---          
  523887951723531648    11.62454    63.54327    DCEP_F      "OP Cas                             " DCEP_F                    VSX                              5.5128     ---       ---      VSX                      ---                ---          
  3123434705965998464   96.86103    1.19381     DCEP_F      "062726+0111.6                      " DCEP_MULTI                ASAS_RICHARDS                    2.2658     ---       ---      ASAS_RICHARDS            ---                ---          
  5878388529664102016   218.79935   -60.99798   DCEP_F      "TX Cen                             " DCEP_F                    VSX                              17.0978    ---       ---      VSX                      ---                ---          
  5255066591776722432   155.08483   -59.37661   DCEP_F      "GZ Car                             " DCEP_MULTI                VSX                              4.1589     ---       ---      VSX                      ---                ---          
  508915489570374272    24.30841    57.75922    DCEP_F      "RW Cas                             " DCEP_F                    VSX                              14.7949    ---       ---      VSX                      ---                ---          
  1873250780732545920   314.3368    40.17749    DCEP_F      "VX Cyg                             " DCEP_F                    VSX                              20.1334    ---       ---      VSX                      ---                ---          
  5337634589276921856   167.68575   -60.75027   DCEP_F      "GH Car                             " DCEP_1O                   VSX                              5.7256     ---       ---      VSX                      ---                ---          
  2011315528113463808   354.70162   59.39182    DCEP_F      "DW Cas                             " DCEP_F                    VSX                              4.9978     ---       ---      VSX                      ---                ---          
  5257664497238811776   148.85895   -58.42969   DCEP_F      "GX Car                             " DCEP_F                    VSX                              7.1967     ---       ---      VSX                      ---                ---          
  422226488141991296    3.61766     56.25293    DCEP_F      "FM Cas                             " DCEP_F                    VSX                              5.8093     ---       ---      VSX                      ---                ---          
  2071433765909167232   308.22621   46.60125    DCEP_F      "SZ Cyg                             " DCEP_F                    VSX                              15.1097    ---       ---      VSX                      ---                ---          
  459263743483634304    36.80736    59.4606     DCEP_F      "SZ Cas                             " DCEP_F                    VSX                              13.6329    ---       ---      VSX                      ---                ---          
  5258574068220187648   153.88689   -58.17444   DCEP_F      "CN Car                             " DCEP_F                    VSX                              4.9326     ---       ---      VSX                      ---                ---          
  458239995077788544    38.63042    58.83162    DCEP_F      "UY Per                             " DCEP_F                    VSX                              5.3651     ---       ---      VSX                      ---                ---          
  2027951173435143680   297.87876   27.46021    DCEP_F      "SV Vul                             " DCEP_F                    VSX                              44.9930    ---       ---      VSX                      ---                ---          
  5254295559276699392   159.07421   -61.01256   DCEP_F      "UZ Car                             " DCEP_F                    VSX                              5.2047     ---       ---      VSX                      ---                ---          
  525136962570940160    18.75456    65.5994     DCEP_F      "BP Cas                             " DCEP_F                    VSX                              6.2727     ---       ---      VSX                      ---                ---          
  5338024572321721216   164.46108   -60.74208   DCEP_F      "CY Car                             " DCEP_F                    VSX                              4.2659     ---       ---      VSX                      ---                ---          
  5338438297925480320   162.89899   -59.38499   DCEP_F      "WW Car                             " DCEP_F                    VSX                              4.6768     ---       ---      VSX                      ---                ---          
  4253603501158148736   280.61175   -5.34085    DCEP_F      "CM Sct                             " DCEP_F                    VSX                              3.9170     ---       ---      VSX                      ---                ---          
  2058374144759464064   301.11066   34.11225    DCEP_F      "CD Cyg                             " DCEP_F                    VSX                              17.0740    ---       ---      VSX                      ---                ---          
  2016028168089215488   356.26093   63.00385    DCEP_F      "CD Cas                             " DCEP_F                    VSX                              7.8009     ---       ---      VSX                      ---                ---          
  2165771172070496512   317.72654   49.14204    DCEP_F      "V459 Cyg                           " DCEP_F                    VSX                              7.2513     ---       ---      VSX                      ---                ---          
  3329849043206545920   92.80659    9.61249     DCEP_F      "GQ Ori                             " DCEP_F                    VSX                              8.6161     ---       ---      VSX                      ---                ---          
  2014609252631258496   342.09618   60.40476    DCEP_F      "V0911 Cep                          " DCEP_F                    VSX                              4.2800     ---       ---      VSX                      ---                ---          
  5313887130948758016   142.92069   -49.65499   DCEP_F      "DR Vel                             " DCEP_F                    VSX                              11.1993    ---       ---      VSX                      ---                ---          
  459035766618689280    36.89776    58.91715    DCEP_F      "VY Per                             " DCEP                      VSX                              5.5318     ---       ---      VSX                      ---                ---          
  422923956470923008    3.79087     58.42428    DCEP_F      "SY Cas                             " DCEP_F                    VSX                              4.0711     ---       ---      VSX                      ---                ---          
  2060021625508894592   302.28232   37.15195    DCEP_F      "V402 Cyg                           " DCEP_F                    VSX                              4.3648     ---       ---      VSX                      ---                ---          
  5884729035255064064   238.67837   -54.56644   DCEP_F      "SY Nor                             " DCEP_F                    VSX                              12.6452    ---       ---      VSX                      ---                ---          
  2030063919381336832   299.79498   29.45072    DCEP_F      "GH Cyg                             " DCEP_F                    VSX                              7.8179     ---       ---      VSX                      ---                ---          
  1977074811892425600   332.2621    51.04585    DCEP_F      "Y Lac                              " DCEP_F                    VSX                              4.3238     ---       ---      VSX                      ---                ---          
  426881614218441600    12.47192    60.12738    DCEP_F      "XY Cas                             " DCEP_F                    VSX                              4.5017     ---       ---      VSX                      ---                ---          
  5351331755370445056   161.23472   -56.28954   DCEP_F      "SV Vel                             " DCEP                      VSX                              14.0970    ---       ---      VSX                      ---                ---          
  5327836325732931840   131.23286   -50.56002   DCEP_F      "ST Vel                             " DCEP_F                    VSX                              5.8584     ---       ---      VSX                      ---                ---          
  5329838158460391296   131.22276   -46.34296   DCEP_F      "SX Vel                             " DCEP                      VSX                              9.5499     ---       ---      VSX                      ---                ---          
  4253435825622331392   280.73864   -5.82091    DCEP_F      "Z Sct                              " DCEP_F                    VSX                              12.9013    ---       ---      VSX                      ---                ---          
  2010285491880986112   346.79198   58.55419    DCEP_F      "SW Cas                             " DCEP_F                    VSX                              5.4409     ---       ---      VSX                      ---                ---          
  2078709577944648192   297.06443   43.12692    DCEP_F      "V1154  Cyg                         " DCEP_F                    VSX                              4.9255     ---       ---      VSX                      ---                ---          
  1827869808377481216   296.6466    22.88975    DCEP_F      "BR Vul                             " DCEP                      VSX                              5.1972     ---       ---      VSX                      ---                ---          
  4267549637851481344   286.16423   1.30614     DCEP_F      "SZ Aql                             " DCEP_F                    VSX                              17.1410    ---       ---      VSX                      ---                ---          
  5932812431123862016   241.29147   -53.91943   DCEP_F      "RS Nor                             " DCEP                      VSX                              6.1981     ---       ---      VSX                      ---                ---          
  428620663657823232    7.4941      60.21196    DCEP_F      "DL Cas                             " DCEP_F                    VSX                              8.0007     ---       ---      VSX                      ---                ---          
  5338036117182452096   166.05607   -60.97991   DCEP_F      "XZ Car                             " DCEP_F                    VSX                              16.6499    ---       ---      VSX                      ---                ---          
  4103989346187406464   276.80604   -15.11799   DCEP_F      "ASAS J182714-1507.1                " DCEP_F                    VSX                              5.5457     ---       ---      VSX                      ---                ---          
  4156450099578283776   279.51377   -8.36895    DCEP_F      "Y Sct                              " DCEP_F                    VSX                              10.3415    ---       ---      VSX                      ---                ---          
  1960750328384177408   327.9226    43.13402    DCEP_F      "VZ Cyg                             " DCEP_F                    VSX                              4.8645     ---       ---      VSX                      ---                ---          
  2003938801532007808   342.15829   56.32153    DCEP_F      "V Lac                              " DCEP_F                    VSX                              4.9835     ---       ---      VSX                      ---                ---          
  6055722403534963840   195.79449   -60.87747   DCEP_F      "V496 Cen                           " DCEP_F                    VSX                              4.4242     ---       ---      VSX                      ---                ---          
  1873112207907294848   316.0693    39.97223    DCEP_F      "VY Cyg                             " DCEP_F                    VSX                              7.8570     ---       ---      VSX                      ---                ---          
  2070224337474904064   311.49913   45.30694    DCEP_F      "BZ Cyg                             " DCEP_F                    VSX                              10.1419    ---       ---      VSX                      ---                ---          
  2007201567928631296   340.21724   56.82946    DCEP_F      "Z Lac                              " DCEP_F                    VSX                              10.8856    ---       ---      VSX                      ---                ---          
  5881995546318024704   232.96911   -59.2498    DCEP_F      "V0391 Nor                          " DCEP_1O                   VSX                              4.3731     ---       ---      VSX                      ---                ---          
  4096140001386430080   275.82979   -18.57477   DCEP_F      "AY Sgr                             " DCEP_F                    VSX                              6.5696     ---       ---      VSX                      ---                ---          
  4313179507891570304   287.50172   12.53654    DCEP_F      "V916 Aql                           " DCEP_F                    VSX                              13.4415    ---       ---      VSX                      ---                ---          
  5338359442320395904   164.45073   -59.73218   DCEP_F      "U Car                              " DCEP_F                    VSX                              38.8290    ---       ---      VSX                      ---                ---          
  5868451040512196224   202.88916   -61.58237   DCEP_F      "V659 Cen                           " DCEP_F                    VSX                              5.6218     ---       ---      VSX                      ---                ---          
  5932569709575669504   243.32248   -54.2349    DCEP_F      "V340 Nor                           " DCEP_F                    VSX                              11.2888    ---       ---      VSX                      ---                ---          
  5933933692489478400   246.13672   -52.5222    DCEP_F      "EROS2-GSA J162432-523119           " DCEP/RC                   Simbad/VSX                       3.5895     ---       ---      ---                      ---                ---          
  4154536747505387648   275.61278   -10.12477   DCEP_F      "V0458 Sct                          " DCEP_MULTI                VSX                              3.3849     ---       ---      VSX                      ---                ---          
  3027940437469882880   110.3869    -16.68722   DCEP_F      "RZ CMa                             " DCEP_F                    VSX                              4.2548     ---       ---      VSX                      ---                ---          
  5854560115494081024   215.45224   -61.54966   DCEP_F      "V339 Cen                           " DCEP_F                    VSX                              9.4660     ---       ---      VSX                      ---                ---          
  2004036486267748352   342.26323   56.4282     DCEP_F      "X Lac                              " DCEP_1O                   VSX                              5.4450     ---       ---      VSX                      ---                ---          
  5964193485048327808   252.91061   -45.42671   DCEP_F      "KQ Sco                             " DCEP_F                    VSX                              28.7050    ---       ---      VSX                      ---                ---          
  1960981328902089088   330.1048    43.44535    DCEP_F      "BG Lac                             " DCEP_F                    VSX                              5.3319     ---       ---      VSX                      ---                ---          
  5351161399785606016   161.13616   -57.56536   DCEP_F      "VY Car                             " DCEP_F                    VSX                              18.8900    ---       ---      VSX                      ---                ---          
  4094784475310672128   274.24882   -19.07583   DCEP_F      "WZ Sgr                             " DCEP_F                    VSX                              21.8510    ---       ---      VSX                      ---                ---          
  270272675510149504    64.94524    48.95326    DCEP_F      "AS Per                             " DCEP_F                    VSX                              4.9725     ---       ---      VSX                      ---                ---          
  6059764002146656128   191.59278   -59.12473   DCEP_F      "X Cru                              " DCEP_F                    VSX                              6.2200     ---       ---      VSX                      ---                ---          
  2166861170366710272   313.7397    47.53379    DCEP_F      "V520 Cyg                           " DCEP_F                    VSX                              4.0491     ---       ---      VSX                      ---                ---          
  2166303099490547072   311.5523    45.47861    DCEP_F      "V514 Cyg                           " DCEP_F                    VSX                              5.0989     ---       ---      VSX                      ---                ---          
  5887482762148283008   228.20632   -54.75528   DCEP_F      "IQ Nor                             " DCEP_F                    VSX                              8.2199     ---       ---      VSX                      ---                ---          
  5871922507947292032   205.07765   -57.61318   DCEP_F      "XX Cen                             " DCEP_F                    VSX                              10.9543    ---       ---      VSX                      ---                ---          
  200708636406382720    75.34662    39.96038    DCEP_F      "RX Aur                             " DCEP_F                    VSX                              11.6235    ---       ---      VSX                      ---                ---          
  5932997939411720960   243.72813   -53.33844   DCEP_F      "GU Nor                             " DCEP_F                    VSX                              3.4530     ---       ---      VSX                      ---                ---          
  5523162573544337408   129.2554    -44.11465   DCEP_F      "RZ Vel                             " DCEP_F                    VSX                              20.3982    ---       ---      VSX                      ---                ---          
  5334506135119058304   171.27392   -60.73461   DCEP_F      "AY Cen                             " DCEP_F                    VSX                              5.3098     ---       ---      VSX                      ---                ---          
  4307944836090489600   290.25978   8.51633     DCEP_F      "V600 Aql                           " DCEP_F                    VSX                              7.2389     ---       ---      VSX                      ---                ---          
  5868480143187802240   199.7428    -62.38235   DCEP_F      "V378 Cen                           " DCEP_1O                   VSX                              6.4597     ---       ---      VSX                      ---                ---          
  5351721738384434048   157.29679   -57.61339   DCEP_F      "UX Car                             " DCEP_F                    VSX                              3.6822     ---       ---      VSX                      ---                ---          
  5541507237862358912   123.09332   -36.94374   DCEP_F      "AT Pup                             " DCEP_F                    VSX                              6.6650     ---       ---      VSX                      ---                ---          
  5546476927338700416   123.26755   -34.57851   DCEP_F      "RS Pup                             " DCEP_F                    VSX                              41.4430    ---       ---      VSX                      ---                ---          
  2015820463470505600   354.31691   62.42899    DCEP_F      "RS Cas                             " DCEP                      VSX                              6.2960     ---       ---      VSX                      ---                ---          
  3046774762417915136   109.1568    -11.4873    DCEP_F      "RY CMa                             " DCEP_F                    VSX                              4.6783     ---       ---      VSX                      ---                ---          
  6059635702888301952   190.35842   -59.79419   DCEP_F      "AG Cru                             " DCEP_F                    VSX                              3.8373     ---       ---      VSX                      ---                ---          
  1820309639468685824   299.0053    16.63476    DCEP_F      "S Sge                              " DCEP_F/RVTAU              Simbad/VSX                       8.3821     ---       ---      VSX                      ---                ---          
  2008504454839717120   341.60318   59.44219    DCEP_F      "CR Cep                             " DCEP_F                    VSX                              6.2330     ---       ---      VSX                      ---                ---          
  5235910694044165760   176.13694   -67.30525   DCEP_F      "RT Mus                             " DCEP_F                    VSX                              3.0861     ---       ---      VSX                      ---                ---          
  4269036830424588800   288.19714   3.5574      DCEP_F      "FN Aql                             " DCEP_F                    VSX                              9.4815     ---       ---      VSX                      ---                ---          
  2055014277739104896   303.09511   32.8716     DCEP_F      "MW Cyg                             " DCEP_F                    VSX                              5.9546     ---       ---      VSX                      ---                ---          
  4096979650282842112   276.18542   -16.79717   DCEP_F      "XX Sgr                             " DCEP_F                    VSX                              6.4243     ---       ---      VSX                      ---                ---          
  5337191279923824384   168.04213   -61.75487   DCEP_F      "IT Car                             " DCEP_F                    VSX                              7.5332     ---       ---      VSX                      ---                ---          
  473293889810320128    57.10698    59.44227    DCEP_F      "OX Cam                             " DCEP_F                    VSX                              5.0700     ---       ---      VSX                      ---                ---          
  4190143160245024256   298.0875    -11.36692   DCEP_F      "V1162 Aql                          " DCEP_F                    VSX                              5.3761     ---       ---      VSX                      ---                ---          
  5302258008774271488   127.18202   -60.12256   DCEP_F      "V Car                              " DCEP_F                    VSX                              6.6967     ---       ---      VSX                      ---                ---          
  2161786374436607616   315.02658   42.59755    DCEP_F      "TX Cyg                             " DCEP_F                    VSX                              14.7098    ---       ---      VSX                      ---                ---          
  470361114339849472    61.24359    58.65978    DCEP_F      "RX Cam                             " DCEP_F                    VSX                              7.9120     ---       ---      VSX                      ---                ---          
  6053622679932061056   188.32775   -63.50637   DCEP_F      "VW Cru                             " DCEP_F                    VSX                              5.2652     ---       ---      VSX                      ---                ---          
  5339394082770287232   167.42135   -58.83772   DCEP_F      "ER Car                             " DCEP_F                    VSX                              7.7185     ---       ---      VSX                      ---                ---          
  2027263738130844288   299.36918   26.55645    DCEP_F      "X Vul                              " DCEP_F                    VSX                              6.3196     ---       ---      VSX                      ---                ---          
  5521459979795304320   129.42007   -47.36195   DCEP_F      "T Vel                              " DCEP_F                    VSX                              4.6397     ---       ---      VSX                      ---                ---          
  5829232354047904256   241.82917   -62.91057   DCEP_F      "U TrA                              " DCEP_MULTI                VSX                              2.5684     ---       ---      VSX                      ---                ---          
  1968971582984827136   318.6685    41.71634    DCEP_F      "V386 Cyg                           " DCEP_F                    VSX                              5.2576     ---       ---      VSX                      ---                ---          
  1870258975238302208   310.8508    35.58778    DCEP_F      "X Cyg                              " DCEP_F                    VSX                              16.3863    ---       ---      VSX                      ---                ---          
  394818721274314112    6.58105     51.28034    DCEP_F      "TU Cas                             " DCEP_MULTI                VSX                              2.1393     ---       ---      VSX                      ---                ---          
  4204653587029046400   287.08654   -7.43777    DCEP_F      "V496 Aql                           " DCEP_1O                   VSX                              6.8070     ---       ---      VSX                      ---                ---          
  4563743467462826240   249.38931   20.08527    DCEP_F      "ASAS J163734+2005.1                " DCEP/RSCVn/TTAU           Simbad/VSX/ASAS_RICHARDS         7.5230     ---       ---      VSX/ASAS_RICHARDS        ---                ---          
  5855468247702904704   190.52089   -69.40756   DCEP_F      "R Mus                              " DCEP_F                    VSX                              7.5102     ---       ---      VSX                      ---                ---          
  5324034867356093056   137.06555   -51.43625   DCEP_F      "BG Vel                             " DCEP_F                    VSX                              6.9237     ---       ---      VSX                      ---                ---          
  5877533315817003648   219.29985   -62.01092   DCEP_F      "V737 Cen                           " DCEP_F                    VSX                              7.0659     ---       ---      VSX                      ---                ---          
  6060173364061645696   193.59158   -58.43063   DCEP_F      "S Cru                              " DCEP_F                    VSX                              4.6900     ---       ---      VSX                      ---                ---          
  582320496444448896    130.92621   4.72625     DCEP_F      "NSV 4216                           " DCEP                      VSX                              3.6364     ---       ---      VSX                      ---                ---          
  347039855803880448    26.24062    40.74579    DCEP_F      "ASASSN-V J014457.74+404444.9       " DCEP_1O                   ASAS-SN                          4.1471     ---       ---      ASAS-SN                  ---                ---          
  174489098011145216    71.94298    36.72278    DCEP_F      "AW Per                             " DCEP_F                    VSX                              6.4636     ---       ---      VSX                      ---                ---          
  1825621002188696448   294.1572    20.33293    DCEP_F      "U Vul                              " DCEP_F                    VSX                              7.9907     ---       ---      VSX                      ---                ---          
  5835124087174043136   244.71595   -57.8998    DCEP_F      "S Nor                              " DCEP_F                    VSX                              9.7541     ---       ---      VSX                      ---                ---          
  5823134325151372032   240.29463   -63.77655   DCEP_F      "S TrA                              " DCEP_F                    VSX                              6.3234     ---       ---      VSX                      ---                ---          
  2041873945547614208   284.25678   30.62646    DCEP_F      "ASASSN-V J185701.63+303735.2       " DCEP_1O                   ASAS-SN                          5.1795     ---       ---      ASAS-SN                  ---                ---          
  6026412893938675712   254.58229   -33.60913   DCEP_F      "RV Sco                             " DCEP_F                    VSX                              6.0613     ---       ---      VSX                      ---                ---          
  5855852527008107008   183.19581   -70.1518    DCEP_F      "S Mus                              " DCEP_F                    VSX                              9.6601     ---       ---      VSX                      ---                ---          
  6388135142603525632   349.6614    -67.87431   DCEP_F      "ASAS J231839-6752.5                " DCEP_F                    VSX                              2.5526     ---       ---      VSX                      ---                ---          
  6054829806275577216   185.33793   -62.28164   DCEP_F      "T Cru                              " DCEP_F                    VSX                              6.7333     ---       ---      VSX                      ---                ---          
  1964855904803120640   319.84243   38.23746    DCEP_F      "V1334  Cyg                         " DCEP_FO                   VSX                              3.3328     ---       ---      VSX                      ---                ---          
  2031776202613700480   296.20306   29.26468    DCEP_F      "SU Cyg                             " DCEP_F                    VSX                              3.8455     ---       ---      VSX                      ---                ---          
  4322971517869342080   292.1571    17.54332    DCEP_F      "V0353 Sge                          " DCEP                      VSX                              4.1643     ---       ---      VSX                      ---                ---          
  4085919765884068736   282.74947   -20.29525   DCEP_F      "BB Sgr                             " DCEP_F                    VSX                              6.6370     ---       ---      VSX                      ---                ---          
  5506374096132016512   114.57584   -48.60141   DCEP_F      "MY Pup                             " DCEP_FO                   VSX                              5.6948     ---       ---      VSX                      ---                ---          
  279382060625871360    76.63188    55.35352    DCEP_F      "CK Cam                             " DCEP_F                    VSX                              3.2949     ---       ---      VSX                      ---                ---          
  512524361613040640    23.1801     63.5938     DCEP_F      "V636  Cas                          " DCEP_FO                   VSX                              8.3770     ---       ---      VSX                      ---                ---          
  5891675303053080704   218.13779   -56.88775   DCEP_F      "V Cen                              " DCEP_F                    VSX                              5.4939     ---       ---      VSX                      ---                ---          
  4175017625462647168   268.16124   -6.1436     DCEP_F      "Y Oph                              " DCEP_F                    VSX                              17.1250    ---       ---      VSX                      ---                ---          
  2920400297531324928   100.24189   -25.87784   DCEP_F      "ASASSN-V J064058.06-255240.4       " DCEP_1O                   ASAS-SN                          4.0436     ---       ---      ASAS-SN                  ---                ---          
  4092905375639902464   277.97221   -19.1251    DCEP_F      "U Sgr                              " DCEP_F                    VSX                              6.7452     ---       ---      VSX                      ---                ---          
  5824464493705913472   229.94041   -66.49608   DCEP_F      "R TrA                              " DCEP_F                    VSX                              3.3893     ---       ---      VSX                      ---                ---          
  1857884212378132096   312.8677    28.25048    DCEP_F      "T Vul                              " DCEP_F                    VSX                              4.4354     ---       ---      VSX                      ---                ---          
  1189542805253589760   237.78153   11.27183    DCEP_F      "V0479 Ser                          " DCEP/RSCVn                Simbad/VSX                       6.6030     ---       ---      VSX                      ---                ---          
  5873984023533350400   223.14684   -63.80986   DCEP_F      "AX Cir                             " DCEP_F                    VSX                              5.2733     ---       ---      VSX                      ---                ---          
  6058439910929477120   187.91793   -59.42394   DCEP_F      "BG Cru                             " DCEP_FO                   VSX                              3.3428     ---       ---      VSX                      ---                ---          
  6209367471192405120   232.13684   -30.8639    DCEP_F      "V0375 Lup                          " DCEP/WVIR/BLHER           Simbad/VSX/ASAS_RICHARDS         6.4768     ---       ---      VSX/ASAS_RICHARDS        ---                ---          
  2641587994382309632   357.71302   -1.15645    DCEP_F      "IO Psc                             " DCEP/ROT/TTAU             Simbad/VSX/LINEAR                5.6624     ---       ---      VSX/LINEAR               ---                ---          
  3137895792132452736   114.17452   3.90551     DCEP_F      "FK CMi                             " DCEP/RSCVn/TTAU           Simbad/VSX/ASAS_RICHARDS         19.2886    ---       ---      VSX/ASAS_RICHARDS        ---                ---          
  4057701830728920064   266.89008   -27.83083   DCEP_F      "X Sgr                              " DCEP_F                    VSX                              7.0128     ---       ---      VSX                      ---                ---          
  6379351625245757568   360.0       -75.19496   DCEP_1O     "OGLE-SMC-CEP-4637                  " DCEP_F                    OGLE                             1.0378     ---       ---      OGLE                     ---                ---          
  5265006108149270016   91.76627    -74.14746   DCEP_1O     "OGLE-LMC-CEP-4584                  " DCEP_1O                   OGLE                             1.1699     ---       ---      OGLE                     ---                ---          
  4703273275437711232   2.13345     -69.29635   DCEP_1O     "OGLE-SMC-ACEP-007                  " ACEP_1O                   OGLE                             1.0399     ---       ---      OGLE                     ---                ---          
  4703373747608086272   5.59416     -68.47642   DCEP_1O     "OGLE-SMC-CEP-4683                  " DCEP_1O                   OGLE                             1.1731     ---       ---      OGLE                     ---                ---          
  4688096922599486336   22.41111    -70.44117   DCEP_1O     "OGLE-SMC-CEP-4887                  " DCEP_1O                   OGLE                             1.4464     ---       ---      OGLE                     ---                ---          
  4685118349894560128   7.25192     -75.20856   DCEP_1O     "OGLE-SMC-CEP-4688                  " DCEP_1O                   OGLE                             1.2032     ---       ---      OGLE                     ---                ---          
  5248758861045373952   137.98691   -64.88978   DCEP_1O     "Cl* NGC 2808 SAW V10               " DCEP                      Simbad                           ---        ---       ---      ---                      ---                ---          
  4636454029673286400   17.74748    -75.46487   DCEP_1O     "OGLE-SMC-CEP-4823                  " DCEP_1O                   OGLE                             1.0758     ---       ---      OGLE                     ---                ---          
  4649732762885142272   77.24295    -73.85941   DCEP_1O     "OGLE-LMC-CEP-3625                  " DCEP_1O                   OGLE                             1.0227     ---       ---      OGLE                     ---                ---          
  4633993842341089152   31.03923    -77.07734   DCEP_1O     "OGLE-SMC-CEP-4952                  " DCEP_1O                   OGLE                             1.6415     ---       ---      OGLE                     ---                ---          
  4649470739818783104   79.60945    -74.44693   DCEP_1O     "OGLE-LMC-CEP-3850                  " DCEP_1O                   OGLE                             1.8275     ---       ---      OGLE                     ---                ---          
  6388401494999249280   359.6164    -68.76654   DCEP_1O     "OGLE-SMC-CEP-4636                  " DCEP_1O                   OGLE                             1.1413     ---       ---      OGLE                     ---                ---          
  4649981772207548672   89.03492    -74.93384   DCEP_1O     "OGLE-LMC-CEP-4529                  " DCEP_1O                   OGLE                             1.4555     ---       ---      OGLE                     ---                ---          
  4649292305396315904   75.79134    -74.77767   DCEP_1O     "OGLE-LMC-CEP-3537                  " DCEP_1O                   OGLE                             1.0875     ---       ---      OGLE                     ---                ---          
  4650132886338231296   88.06762    -74.12767   DCEP_1O     "OGLE-LMC-CEP-4492                  " DCEP_1O                   OGLE                             2.4211     ---       ---      OGLE                     ---                ---          
  4628830428362208512   61.12043    -75.0797    DCEP_1O     "OGLE-LMC-CEP-3377                  " DCEP_1O                   OGLE                             3.2144     ---       ---      OGLE                     ---                ---          
  4691907009561849088   13.52583    -70.0984    DCEP_1O     "OGLE-SMC-CEP-4739                  " DCEP_1O                   OGLE                             1.1442     ---       ---      OGLE                     ---                ---          
  4688179115387628544   24.10374    -70.41784   DCEP_1O     "OGLE-SMC-CEP-4909                  " DCEP_1O                   OGLE                             1.8425     ---       ---      OGLE                     ---                ---          
  4650241016434474624   86.69286    -73.38162   DCEP_1O     "OGLE-LMC-CEP-4384                  " DCEP_1O                   OGLE                             1.6422     ---       ---      OGLE                     ---                ---          
  4637883330365589376   19.13912    -75.74839   DCEP_1O     "OGLE-SMC-CEP-4845                  " DCEP_1O                   OGLE                             1.3992     ---       ---      OGLE                     ---                ---          
  4707044742055169152   9.21974     -66.59323   DCEP_1O     "OGLE-SMC-CEP-4693                  " DCEP_F                    OGLE                             3.7280     ---       ---      OGLE                     ---                ---          
  4690696550340676864   19.82889    -70.86048   DCEP_1O     "OGLE-SMC-CEP-4853                  " DCEP_MULTI                OGLE                             1.6120     ---       ---      OGLE                     ---                ---          
  6387986571094721280   353.3227    -67.76696   DCEP_1O     "OGLE-SMC-CEP-4631                  " DCEP_1O                   OGLE                             3.2355     ---       ---      OGLE                     ---                ---          
  6060761362259462528   189.78014   -58.28456   DCEP_1O     "ASASSN-V J123907.25-581704.4       " DCEP_1O                   ASAS-SN                          4.2536     ---       ---      ASAS-SN                  ---                ---          
  4690203483799384832   12.47494    -70.52511   DCEP_1O     "OGLE-SMC-CEP-4726                  " DCEP_1O                   OGLE                             1.0542     ---       ---      OGLE                     ---                ---          
  4650275547972932608   84.589      -74.11395   DCEP_1O     "OGLE-LMC-CEP-4229                  " DCEP_1O                   OGLE                             1.2007     ---       ---      OGLE                     ---                ---          
  4636099402811865344   19.45728    -76.56544   DCEP_1O     "OGLE-SMC-CEP-4850                  " DCEP_F                    OGLE                             2.0679     ---       ---      OGLE                     ---                ---          
  4693976423589147648   27.99098    -69.98706   DCEP_1O     "OGLE-SMC-CEP-4946                  " DCEP_1O                   OGLE                             1.1641     ---       ---      OGLE                     ---                ---          
  4640289096166011392   40.62046    -74.72156   DCEP_1O     "OGLE-SMC-CEP-4955                  " DCEP_1O                   OGLE                             2.0309     ---       ---      OGLE                     ---                ---          
  4649714659602296448   76.35029    -74.03501   DCEP_1O     "OGLE-LMC-CEP-3573                  " DCEP_1O                   OGLE                             1.6892     ---       ---      OGLE                     ---                ---          
  4707189186100201088   6.94018     -66.41274   DCEP_1O     "OGLE-SMC-ACEP-015                  " ACEP_1O                   OGLE                             1.1257     ---       ---      OGLE                     ---                ---          
  4757352209396545664   82.5393     -63.27145   DCEP_1O     "OGLE-LMC-CEP-4071                  " DCEP_1O                   OGLE                             1.1502     ---       ---      OGLE                     ---                ---          
  4649684869708905600   78.33946    -73.1886    DCEP_1O     "OGLE-LMC-CEP-3722                  " DCEP_1O                   OGLE                             0.6251     ---       ---      OGLE                     ---                ---          
  4650239813843637248   86.77105    -73.41004   DCEP_1O     "OGLE-LMC-CEP-4390                  " DCEP_1O                   OGLE                             3.2433     ---       ---      OGLE                     ---                ---          
  4690730875719654656   18.07817    -70.89657   DCEP_1O     "OGLE-SMC-CEP-4829                  " DCEP_2O                   OGLE                             0.6999     ---       ---      OGLE                     ---                ---          
  4690389954099065984   11.18371    -70.34446   DCEP_1O     "OGLE-SMC-CEP-4711                  " DCEP_1O                   OGLE                             1.6219     ---       ---      OGLE                     ---                ---          
  4757521942202075904   84.00743    -62.92647   DCEP_1O     "OGLE-LMC-CEP-4184                  " DCEP_1O                   OGLE                             0.6684     ---       ---      OGLE                     ---                ---          
  4684545126380271488   15.02763    -75.21117   DCEP_1O     "OGLE-SMC-CEP-4762                  " DCEP_1O                   OGLE                             1.6417     ---       ---      OGLE                     ---                ---          
  4652373209998248832   72.57003    -74.23271   DCEP_1O     "OGLE-LMC-CEP-3419                  " DCEP_1O                   OGLE                             1.1862     ---       ---      OGLE                     ---                ---          
  4650327358155154176   83.68263    -74.01122   DCEP_1O     "OGLE-LMC-CEP-4162                  " DCEP_1O                   OGLE                             1.9859     ---       ---      OGLE                     ---                ---          
  5587628692622346624   116.43209   -35.40995   DCEP_1O     "ASASSN-V J074543.70-352435.6       " DCEP_1O                   ASAS-SN                          1.7151     ---       ---      ASAS-SN                  ---                ---          
  5594180167020044544   120.11432   -33.3198    DCEP_1O     "ASAS J080027-3319.2                " DCEP_1O                   VSX                              2.6569     ---       ---      VSX                      ---                ---          
  2006085421882734336   333.44753   55.41078    DCEP_1O     "ASASSN-V J221347.38+552438.6       " DCEP_1O                   ASAS-SN                          3.9860     ---       ---      ASAS-SN                  ---                ---          
  4650280594551796864   83.97161    -74.03424   DCEP_1O     "OGLE-LMC-CEP-4180                  " DCEP_1O                   OGLE                             1.4420     ---       ---      OGLE                     ---                ---          
  5611675694812770176   113.56309   -28.62465   DCEP_1O     "ASAS J073415-2837.5                " DCEP_F                    VSX                              2.1897     ---       ---      VSX                      ---                ---          
  5533237604747205120   122.05543   -43.25773   DCEP_1O     "ASASSN-V J080813.29-431528.0       " DCEP_1O                   ASAS-SN                          1.5024     ---       ---      ASAS-SN                  ---                ---          
  5265931622060872704   91.44158    -73.00839   DCEP_1O     "OGLE-LMC-CEP-3348                  " DCEP_MULTI                OGLE                             0.5311     ---       ---      OGLE                     ---                ---          
  1433202480409390848   259.9002    57.9043     DCEP_1O     "BASV 194                           " DCEP                      Simbad                           ---        ---       ---      ---                      ---                ---          
  3121755094578376832   95.20696    0.04161     DCEP_1O     "ASAS J062050+0002.5                " DCEP_1O                   VSX                              3.0368     ---       ---      VSX                      ---                ---          
  425324052915862912    10.09664    58.61852    DCEP_1O     "NY Cas                             " DCEP_1O                   VSX                              2.8231     ---       ---      VSX                      ---                ---          
  2039259925382537856   289.16386   30.20461    DCEP_1O     "Cl* NGC 6779 SAW V1                " DCEP                      Simbad                           ---        ---       ---      ---                      ---                ---          
  5612495762995320576   113.72248   -26.85579   DCEP_1O     "ASAS J073453-2651.3                " DCEP_F                    VSX                              3.5519     ---       ---      VSX                      ---                ---          
  4757580426778468480   83.23229    -62.74256   DCEP_1O     "OGLE-LMC-CEP-4125                  " DCEP_1O                   OGLE                             1.1454     ---       ---      OGLE                     ---                ---          
  5317494559886504704   133.34151   -54.05494   DCEP_1O     "ASASSN-V J085321.97-540317.8       " DCEP_1O                   ASAS-SN                          1.6692     ---       ---      ASAS-SN                  ---                ---          
  3350719221309022720   101.47216   10.06146    DCEP_1O     "V0914 Mon                          " DCEP_1O                   VSX                              2.6807     ---       ---      VSX                      ---                ---          
  2246124001521354368   310.79959   67.2465     DCEP_1O     "NSVS 1334759                       " DCEP                      VSX                              3.9136     ---       ---      VSX                      ---                ---          
  4690768156035338624   18.95551    -70.54573   DCEP_1O     "OGLE-SMC-CEP-4843                  " DCEP_F                    OGLE                             1.1429     ---       ---      OGLE                     ---                ---          
  5609883112903185152   108.15032   -27.83878   DCEP_1O     "ASAS J071236-2750.4                " DCEP_1O/DCEP_MULTI        VSX/ASAS_RICHARDS                1.8350     ---       ---      VSX/ASAS_RICHARDS        ---                ---          
  4190528813947695232   298.45948   -9.93928    DCEP_1O     "ASASSN-V J195350.28-095621.4       " DCEP_1O                   ASAS-SN                          2.0402     ---       ---      ASAS-SN                  ---                ---          
  2935055065243490048   107.71609   -16.73962   DCEP_1O     "ASAS J071052-1644.4                " DCEP_1O                   VSX                              3.6508     ---       ---      VSX                      ---                ---          
  4649121747955000448   77.26192    -74.66745   DCEP_1O     "OGLE-LMC-CEP-3627                  " DCEP_1O                   OGLE                             1.1294     ---       ---      OGLE                     ---                ---          
  423454573911964544    14.33352    55.43883    DCEP_1O     "HK Cas                             " DCEP_F                    VSX                              2.4996     ---       ---      VSX                      ---                ---          
  2930525287803260288   109.84202   -19.54033   DCEP_1O     "ASASSN-V J071922.09-193224.9       " DCEP_F                    ASAS-SN                          3.0708     ---       ---      ASAS-SN                  ---                ---          
  508824711142351488    30.47766    62.70521    DCEP_1O     "ASASSN-V J020154.67+624219.3       " DCEP_F                    ASAS-SN                          1.9495     ---       ---      ASAS-SN                  ---                ---          
  457599392117044224    37.51571    56.69572    DCEP_1O     "ASASSN-V J023003.77+564144.7       " DCEP_F                    ASAS-SN                          1.0836     ---       ---      ASAS-SN                  ---                ---          
  5264781017499895936   90.70098    -74.81688   DCEP_1O     "OGLE-LMC-CEP-4704                  " DCEP_1O                   OGLE                             1.0645     ---       ---      OGLE                     ---                ---          
  5896072250036106112   214.83836   -54.64453   DCEP_1O     "2MASS J14192121-5438402            " DCEP                      Simbad                           ---        ---       ---      ---                      ---                ---          
  4648894973678313600   78.74744    -76.1606    DCEP_1O     "OGLE-LMC-CEP-3771                  " DCEP_1O                   OGLE                             0.6843     ---       ---      OGLE                     ---                ---          
  2952531635068093952   100.53995   -12.66113   DCEP_1O     "ASAS J064210-1239.6                " DCEP_1O                   VSX                              3.2607     ---       ---      VSX                      ---                ---          
  3107234707804768384   100.46536   -1.33498    DCEP_1O     "ASAS J064152-0120.1                " DCEP_1O/DCEP_MULTI        VSX/ASAS_RICHARDS                2.7980     ---       ---      VSX/ASAS_RICHARDS        ---                ---          
  505178760644698880    31.25913    57.14294    DCEP_1O     "CI Per                             " DCEP_F                    VSX                              3.2970     ---       ---      VSX                      ---                ---          
  5525825109665030528   132.70396   -39.44449   DCEP_1O     "ASAS J085049-3926.7                " DCEP_1O                   VSX                              2.6305     ---       ---      VSX                      ---                ---          
  5406720409514852352   152.68706   -50.15948   DCEP_1O     "ASAS J101045-5009.6                " DCEP_1O/DCEP_MULTI        VSX/ASAS_RICHARDS                2.0062     ---       ---      VSX/ASAS_RICHARDS        ---                ---          
  5310680130430560768   139.02433   -54.30973   DCEP_1O     "ASAS J091606-5418.6                " DCEP_1O                   VSX                              4.1169     ---       ---      VSX                      ---                ---          
  5614701001056464384   116.11513   -24.28858   DCEP_1O     "V0612 Pup                          " DCEP_1O                   VSX                              3.2736     ---       ---      VSX                      ---                ---          
  3105345570728492416   101.18311   -3.9524     DCEP_1O     "V504 Mon                           " DCEP_1O                   VSX                              2.7747     ---       ---      VSX                      ---                ---          
  4521180822614788480   286.70244   23.00891    DCEP_1O     "ASAS J190649+2300.6                " DCEP_1O                   VSX                              0.8268     ---       ---      VSX                      ---                ---          
  4652889258915055488   72.48404    -73.00018   DCEP_1O     "OGLE-LMC-CEP-3415                  " DCEP_1O                   OGLE                             0.9549     ---       ---      OGLE                     ---                ---          
  468646563398354176    61.61184    56.38261    DCEP_1O     "NSVS 1989177                       " DCEP                      VSX                              1.5010     ---       ---      VSX                      ---                ---          
  206577210999441536    74.417      46.09253    DCEP_1O     "CY Aur                             " DCEP_F                    VSX                              13.8476    ---       ---      VSX                      ---                ---          
  272444829450300160    67.57792    53.94018    DCEP_1O     "V0359 Cam                          " DCEP_F                    VSX                              6.6000     ---       ---      VSX                      ---                ---          
  428835686898545920    6.32569     60.76478    DCEP_1O     "GSC 4015 0972                      " DCEP_MULTI                VSX                              3.7342     ---       ---      VSX                      ---                ---          
  5255209665741407744   156.49253   -59.9455    DCEP_1O     "ASAS J102558-5956.8                " DCEP_1O                   VSX                              3.3956     ---       ---      VSX                      ---                ---          
  3028237786647550464   112.35338   -15.97682   DCEP_1O     "ASAS J072925-1558.6                " DCEP_1O                   VSX                              0.7145     ---       ---      VSX                      ---                ---          
  2930223059544294912   111.42332   -19.89666   DCEP_1O     "ASAS J072542-1953.8                " DCEP_1O                   VSX                              2.1779     ---       ---      VSX                      ---                ---          
  2008577744163053696   341.5905    59.95872    DCEP_1O     "V0908 Cep                          " DCEP_1O                   VSX                              3.0332     ---       ---      VSX                      ---                ---          
  5718755624717348096   116.00252   -17.12887   DCEP_1O     "ASAS J074401-1707.8                " DCEP_1O                   VSX                              2.6301     ---       ---      VSX                      ---                ---          
  2949440564287527552   104.71105   -13.73667   DCEP_1O     "ASAS J065851-1344.2                " DCEP_1O                   VSX                              2.3258     ---       ---      VSX                      ---                ---          
  3356119713188276096   98.47754    14.47138    DCEP_1O     "DX Gem                             " DCEP_1O                   VSX                              3.1375     ---       ---      VSX                      ---                ---          
  5311598634949142400   139.31963   -53.08485   DCEP_1O     "DK Vel                             " DCEP_1O                   VSX                              2.4820     ---       ---      VSX                      ---                ---          
  5614274807174596864   115.45717   -25.04177   DCEP_1O     "EK Pup                             " DCEP_1O                   VSX                              2.6259     ---       ---      VSX                      ---                ---          
  3054600330268450560   111.10215   -7.85545    DCEP_1O     "ASAS J072424-0751.3                " DCEP_1O                   VSX                              2.0712     ---       ---      VSX                      ---                ---          
  1965135696153566336   319.085     38.92738    DCEP_1O     "NSVS 5895998                       " DCEP                      VSX                              4.7425     ---       ---      VSX                      ---                ---          
  5334591003669216000   178.38968   -62.8522    DCEP_1O     "BB Cen                             " DCEP_1O                   VSX                              3.9978     ---       ---      VSX                      ---                ---          
  514674933331699584    32.62154    63.29753    DCEP_1O     "V395 Cas                           " DCEP_F                    VSX                              4.0377     ---       ---      VSX                      ---                ---          
  5715901567412202496   117.25952   -19.11357   DCEP_1O     "ASAS J074902-1906.8                " DCEP_1O                   VSX                              4.6441     ---       ---      VSX                      ---                ---          
  3425495186047291136   92.58065    24.02085    DCEP_1O     "V0371 Gem                          " DCEP_1O                   VSX                              2.1374     ---       ---      VSX                      ---                ---          
  3345254098763568768   92.59262    14.6445     DCEP_1O     "ASAS J061022+1438.6                " DCEP_1O                   VSX                              4.8380     ---       ---      VSX                      ---                ---          
  3157950918582624256   104.70966   9.62273     DCEP_1O     "UY Mon                             " DCEP_1O                   VSX                              2.3981     ---       ---      VSX                      ---                ---          
  5351428787262634624   158.29514   -58.49862   DCEP_1O     "Y Car                              " DCEP_MULTI                VSX                              3.6398     ---       ---      VSX                      ---                ---          
  5339554336583678464   168.50011   -57.9109    DCEP_1O     "GI Car                             " DCEP_1O                   VSX                              4.4308     ---       ---      VSX                      ---                ---          
  5711201189563596416   119.24042   -22.82542   DCEP_1O     "V335 Pup                           " DCEP_FO                   VSX                              4.8609     ---       ---      VSX                      ---                ---          
  5280952256562534784   106.38399   -67.14481   DCEP_1O     "5280952252264821760                " DCEP_FO                   DR1                              1.0938     ---       ---      DR1                      ---                ---          
  5258420858142702208   152.567     -58.18688   DCEP_1O     "ASAS J101016-5811.2                " DCEP_1O                   VSX                              3.0392     ---       ---      VSX                      ---                ---          
  429182376660681984    3.1667      60.22643    DCEP_1O     "NSVS 1614456                       " DCEP                      VSX                              2.8517     ---       ---      VSX                      ---                ---          
  5351436724362450304   157.99176   -58.24496   DCEP_1O     "ASAS J103158-5814.7                " DCEP_1O                   VSX                              1.1192     ---       ---      VSX                      ---                ---          
  6057943520139661184   186.29705   -61.34817   DCEP_1O     "ASAS J122511-6120.9                " DCEP_1O                   VSX                              2.3059     ---       ---      VSX                      ---                ---          
  3133819112256378368   100.02326   7.60583     DCEP_1O     "BE Mon                             " DCEP_F                    VSX                              2.7055     ---       ---      VSX                      ---                ---          
  3112550812164329856   105.4734    -1.13095    DCEP_1O     "V526 Mon                           " DCEP_1O                   VSX                              2.6750     ---       ---      VSX                      ---                ---          
  5347071319596612864   167.83483   -54.55701   DCEP_1O     "V0898 Cen                          " DCEP_1O                   VSX                              3.5272     ---       ---      VSX                      ---                ---          
  5334449269746243328   171.30404   -61.36915   DCEP_1O     "AZ Cen                             " DCEP_1O                   VSX                              3.2119     ---       ---      VSX                      ---                ---          
  4093976334264606976   273.85944   -20.62955   DCEP_1O     "V1954  Sgr                         " DCEP_F                    VSX                              6.1794     ---       ---      VSX                      ---                ---          
  5932565900081831040   242.83526   -54.35413   DCEP_1O     "QZ Nor                             " DCEP_1O                   VSX                              3.7860     ---       ---      VSX                      ---                ---          
  511226491206912128    26.79965    61.42249    DCEP_1O     "BY Cas                             " DCEP_1O                   VSX                              3.2215     ---       ---      VSX                      ---                ---          
  4156512638614879104   279.16501   -8.18483    DCEP_1O     "EV Sct                             " DCEP_1O                   VSX                              3.0910     ---       ---      VSX                      ---                ---          
  428839329030983040    6.6498      60.79817    DCEP_1O     "V379 Cas                           " DCEP_1O                   VSX                              4.3057     ---       ---      VSX                      ---                ---          
  5613541295473114496   111.61767   -25.92677   DCEP_1O     "VZ CMa                             " DCEP_1O                   VSX                              3.1264     ---       ---      VSX                      ---                ---          
  3368698813404804352   95.55497    14.67813    DCEP_1O     "RS Ori                             " DCEP_F                    VSX                              7.5669     ---       ---      VSX                      ---                ---          
  1971722045688053248   320.1371    45.46749    DCEP_1O     "V532 Cyg                           " DCEP_1O                   VSX                              3.2836     ---       ---      VSX                      ---                ---          
  4147381366335558784   272.50888   -13.54596   DCEP_1O     "CR     Ser                         " DCEP_F                    VSX                              5.3014     ---       ---      VSX                      ---                ---          
  3398383973788673024   86.41888    18.65688    DCEP_1O     "EU Tau                             " DCEP_1O                   VSX                              2.1023     ---       ---      VSX                      ---                ---          
  5960623272099513856   264.40651   -40.81355   DCEP_1O     "V950 Sco                           " DCEP_1O                   VSX                              3.3803     ---       ---      VSX                      ---                ---          
  5245796334347122944   150.01533   -66.27623   DCEP_1O     "V397 Car                           " DCEP_FO                   VSX                              2.0635     ---       ---      VSX                      ---                ---          
  4267397694768545920   287.05729   1.29863     DCEP_1O     "TT Aql                             " DCEP_F                    VSX                              13.7546    ---       ---      VSX                      ---                ---          
  5824226655600824704   232.70754   -65.59936   DCEP_1O     "LR  TrA                            " DCEP_FO/WUma              VSX                              2.4283     ---       ---      VSX                      ---                ---          
  4054440301294394624   262.70159   -33.60992   DCEP_1O     "V482 Sco                           " DCEP_F                    VSX                              4.5278     ---       ---      VSX                      ---                ---          
  4312361436842603520   287.31663   10.55247    DCEP_1O     "FM Aql                             " DCEP_F                    VSX                              6.1142     ---       ---      VSX                      ---                ---          
  3451987987438434944   90.11877    35.31216    DCEP_1O     "CO Aur                             " DCEP_MULTI                VSX                              1.7841     ---       ---      VSX                      ---                ---          
  4080122796947250176   281.3229    -20.64739   DCEP_1O     "V350 Sgr                           " DCEP_F                    VSX                              5.1542     ---       ---      VSX                      ---                ---          
  5877460679352962048   221.67487   -61.46196   DCEP_1O     "BP Cir                             " DCEP_1O                   VSX                              2.3981     ---       ---      VSX                      ---                ---          
  5848500161483878400   222.6262    -67.49763   DCEP_1O     "AV Cir                             " DCEP_1O                   VSX                              3.0652     ---       ---      VSX                      ---                ---          
  2203988169026743936   329.46631   61.01885    DCEP_1O     "IR Cep                             " DCEP_1O                   VSX                              2.1141     ---       ---      VSX                      ---                ---          
  5519380077440172672   122.99984   -46.64432   DCEP_1O     "AH Vel                             " DCEP_1O                   VSX                              4.2272     ---       ---      VSX                      ---                ---          
  3409635486731094400   69.31155    18.54301    DCEP_1O     "SZ Tau                             " DCEP_1O                   VSX                              3.1487     ---       ---      VSX                      ---                ---          
  1456057723674075520   204.3748    30.34122    DCEP_1O     "ROTSE1 J133729.93+302028.5         " DCEP                      VSX                              6.3369     ---       ---      VSX                      ---                ---          
  1853025642297186688   316.626     31.18464    DCEP_1O     "DT Cyg                             " DCEP_1O                   VSX                              2.4992     ---       ---      VSX                      ---                ---          
  4514145288240593408   284.56145   17.36087    DCEP_1O     "FF Aql                             " DCEP_1O                   VSX                              4.4708     ---       ---      VSX                      ---                ---          
  4757337984469805440   80.243      -63.02792   DCEP_MULTI  "OGLE-LMC-CEP-3893                  " DCEP_F                    OGLE                             1.2981     ---       ---      OGLE                     ---                ---          
  6380124062227694208   357.8315    -72.69153   DCEP_MULTI  "OGLE-SMC-CEP-4633                  " DCEP_1O                   OGLE                             0.7221     ---       ---      OGLE                     ---                ---          
  4652839746530357120   72.51981    -73.13928   DCEP_MULTI  "OGLE-LMC-CEP-3417                  " DCEP_1O                   OGLE                             1.6128     ---       ---      OGLE                     ---                ---          
  4650448854192694144   84.54695    -73.04031   DCEP_MULTI  "OGLE-LMC-CEP-4226                  " DCEP_1O                   OGLE                             1.0594     ---       ---      OGLE                     ---                ---          
  4652312599416423040   68.88711    -74.56297   DCEP_MULTI  "OGLE-LMC-CEP-3380                  " DCEP_1O                   OGLE                             1.0179     ---       ---      OGLE                     ---                ---          
  5593427031607304704   112.12402   -30.65555   DCEP_MULTI  "ASAS J072830-3039.3                " DCEP_1O                   VSX                              3.3063     ---       ---      VSX                      ---                ---          
  4066375912402666624   274.06943   -23.30591   DCEP_MULTI  "OGLE-BLG-CEP-099                   " DCEP_F                    OGLE                             12.2746    ---       ---      OGLE                     ---                ---          
  4757456147604475392   81.34978    -62.60265   DCEP_MULTI  "OGLE-LMC-CEP-3977                  " DCEP_1O                   OGLE                             1.0910     ---       ---      OGLE                     ---                ---          
  5599566983722741248   114.47706   -29.43804   DCEP_MULTI  "ASASSN-V J073754.49-292617.0       " DCEP_F                    ASAS-SN                          2.6209     ---       ---      ASAS-SN                  ---                ---          
  5502483847893261568   100.27596   -50.88845   DCEP_MULTI  "[SMS86] 115                        " DCEP                      Simbad                           ---        ---       ---      ---                      ---                ---          
  4652801401061740800   72.89387    -73.52919   DCEP_MULTI  "OGLE-LMC-CEP-3424                  " DCEP_1O                   OGLE                             0.5486     ---       ---      OGLE                     ---                ---          
  466906311366699520    48.44587    63.34948    DCEP_MULTI  "UCAC4 767-027323                   " DCEP                      Simbad                           ---        ---       ---      ---                      ---                ---          
  4633068873888274304   39.26621    -77.05075   DCEP_MULTI  "OGLE-SMC-ACEP-106                  " ACEP_F                    OGLE                             1.5008     ---       ---      OGLE                     ---                ---          
  514736269771300224    33.8811     63.51778    DCEP_MULTI  "NSVS 1831231                       " DCEP                      VSX                              3.2964     ---       ---      VSX                      ---                ---          
  462252662762965120    50.94951    59.35567    DCEP_MULTI  "AC Cam                             " DCEP_F                    VSX                              4.1568     ---       ---      VSX                      ---                ---          
  430670222050230912    9.18544     62.27424    DCEP_MULTI  "FW Cas                             " DCEP_F                    VSX                              6.2370     ---       ---      VSX                      ---                ---          
  5254070090673438592   160.59591   -61.1659    DCEP_MULTI  "EY Car                             " DCEP_MULTI                VSX                              2.8760     ---       ---      VSX                      ---                ---          
  4265371574109405824   284.35111   -0.73024    DCEP_MULTI  "V493 Aql                           " DCEP_F                    VSX                              2.9877     ---       ---      VSX                      ---                ---          
  5519196703818908800   122.70547   -47.69853   DCEP_MULTI  "AX Vel                             " DCEP_MULTI                VSX                              2.5929     ---       ---      VSX                      ---                ---          
  5333340824575196800   175.24384   -62.69247   DCEP_MULTI  "UZ Cen                             " DCEP_MULTI                VSX                              3.3343     ---       ---      VSX                      ---                ---          
  6394890542044709888   342.3867    -61.87318   DCEP_MULTI  "ASASSN-V J224932.76-615223.5       " DCEP_1O                   ASAS-SN                          4.0535     ---       ---      ASAS-SN                  ---                ---          
  5431347477101421824   146.14016   -41.5622    DCEP_MULTI  "ASASSN-V J094433.64-413343.9       " DCEP_1O                   ASAS-SN                          3.2517     ---       ---      ASAS-SN                  ---                ---          
  1416196166560095104   259.6049    52.9247     DCEP_MULTI  "ROTSE1 J171825.16+525529.1         " DCEP/CEP                  Simbad/VSX                       2.4328     ---       ---      VSX                      ---                ---          
  5965495757804852992   256.72461   -42.61104   DCEP_F      "V1104 Sco                          " Be/Eruptive/DCEP          Simbad/VSX/ASAS_RICHARDS         6.1227     ---       ---      VSX/ASAS_RICHARDS        ---                ---          
  5376245967271638784   169.92422   -45.97215   DCEP_F      "ASAS J111942-4558.3                " EB/DCEP                   VSX                              2.3783     ---       ---      VSX                      ---                ---          
  2936037173951564288   107.55091   -15.5346    DCEP_1O     "FP CMa                             " EB/DCEP_MULTI             VSX                              3.6950     ---       ---      VSX                      ---                ---          
  4319599865468760832   290.79264   13.85664    DCEP_1O     "ASAS J192310+1351.4                " Em/DCEP_1O                Simbad/VSX                       2.9736     ---       ---      VSX                      ---                ---          
  5594087803735560704   119.67946   -33.58976   DCEP_F      "ASAS J075843-3335.4                " Em//EC/DCEP_1O            Simbad//VSX/ASAS_RICHARDS        4.0283     ---       ---      VSX/ASAS_RICHARDS        ---                ---          
  4684364458577939328   12.41486    -76.07638   DCEP_1O     "AE Hyi/OGLE-SMC-CEP-4725           " RR//DCEP_1O               VSX/Simbad//OGLE                 0.7260     2.6576    ---      VSX                      OGLE               ---          
  4642866828161408512   52.89342    -70.99389   DCEP_F      "AQ Hyi/OGLE-SMC-CEP-4987           " RR//DCEP_F                VSX/GCVS//Simbad/OGLE            2.9285     ---       ---      OGLE                     ---                ---          
  3442172745919329664   82.35887    27.00089    DCEP_F      "ASAS J052926+2700.1                " RRAB/DCEP                 VSX/ASAS_RICHARDS                0.7684     3.3492    ---      VSX                      ASAS_RICHARDS      ---          
  2947842664653933824   104.19146   -15.63763   DCEP_1O     "ET CMa                             " RRAB//DCEP                Simbad//VSX/GCVS/ASAS_RICHARDS   3.6939     ---       ---      VSX/GCVS/ASAS_RICHARDS   ---                ---          
  3027132189042054400   114.83954   -17.34696   DCEP_1O     "OP Pup                             " RRAB/DCEP_1O              Simbad/VSX                       2.5988     ---       ---      VSX                      ---                ---          
  2072329902270080128   299.38702   38.09177    DCEP_F      "QQ Cyg                             " RRAB/DCEP_F               Simbad/VSX                       3.8950     ---       ---      VSX                      ---                ---          
  5928285810456681344   247.54255   -57.3314    DCEP_F      "FQ Nor                             " RRAB/DCEP_F               Simbad/VSX                       2.0063     ---       ---      VSX                      ---                ---          
  5613411827982576768   112.81549   -25.90739   DCEP_F      "BQ Pup                             " RRAB//DCEP_F              Simbad/GCVS//VSX/ASAS_RICHARDS   2.1480     0.6823    ---      VSX/ASAS_RICHARDS        GCVS               ---          
  2166389269407411200   312.86614   46.30351    DCEP_MULTI  "V1533 Cyg                          " RRAB/DCEP_F               Simbad/VSX                       3.1600     ---       ---      VSX                      ---                ---          
  1981006115714214912   327.398     52.39523    DCEP_F      "V1397 Cyg                          " RC/DCEP_F                 Simbad/VSX                       4.6400     ---       ---      VSX                      ---                ---          
  3026471318138219392   113.05896   -18.73161   DCEP_F      "ASAS J073214-1843.9                " ROT/DCEP_MULTI            VSX/ASAS_RICHARDS                2.2098     ---       ---      VSX/ASAS_RICHARDS        ---                ---          
  45270673287508864     61.90459    15.73024    DCEP_F      "ASAS J040737+1543.8                " VAR/LPV/DCEP_MULTI        VSX/NSVS/ASAS_RICHARDS           2.6063     1.3038    1.3034   VSX                      NSVS               ASAS_RICHARDS
  1452873980380919040   211.1687    29.13868    DCEP_F      "CRTS J140440.4+290819              " ACEP                      CRTS                             1.8495     ---       ---      CRTS                     ---                ---          
  4705079227581740800   20.06143    -65.71065   DCEP_F      "OGLE-GAL-ACEP-003                  " ACEP_F                    OGLE                             ---        ---       ---      OGLE                     ---                ---          
  3710097345624721152   190.71362   7.45504     DCEP_F      "CRTS J124251.2+072718              " ACEP                      CRTS                             1.4831     ---       ---      CRTS                     ---                ---          
  4445130042844217216   249.98383   7.6792      DCEP_F      "CRTS J163956.1+074044              " ACEP                      CRTS                             2.4483     ---       ---      CRTS                     ---                ---          
  4381270235704822656   253.8162    0.16463     DCEP_F      "CRTS J165515.8+000953              " ACEP                      CRTS                             1.5868     ---       ---      CRTS                     ---                ---          
  4624268829496653696   76.5333     -78.36827   DCEP_F      "OGLE-LMC-ACEP-106                  " ACEP_F                    OGLE                             1.4534     ---       ---      OGLE                     ---                ---          
  4396509638666473856   237.94412   -6.90622    DCEP_F      "CRTS J155146.5-065422              " ACEP                      CRTS                             1.1798     ---       ---      CRTS                     ---                ---          
  4330948165482558592   249.62238   -12.12483   DCEP_F      "CRTS J163829.3-120729              " ACEP                      CRTS                             2.4045     ---       ---      CRTS                     ---                ---          
  1374376207437762688   235.28149   35.55455    DCEP_F      "ROTSE1 J154107.48+353315.9         " ACEP//WVIR/RRAB           VSX/Linear/CRTS//Simbad/PS1      1.2710     0.5588    ---      VSX/Linear/CRTS          PS1                ---          
  6060984906707154688   191.3888    -57.06072   DCEP_F      "ASASSN-V J124533.31-570338.5       " ACEP                      ASAS-SN                          1.5977     ---       ---      ASAS-SN                  ---                ---          
  6858533464239636736   312.16947   -18.55424   DCEP_F      "CRTS J204840.6-183315              " ACEP                      CRTS                             2.0246     ---       ---      CRTS                     ---                ---          
  4392367984521092608   254.76077   4.79169     DCEP_F      "CRTS J165902.5+044729              " ACEP                      CRTS                             1.7756     ---       ---      CRTS                     ---                ---          
  2842394208144893184   347.50925   24.0413     DCEP_F      "NSVS 8978753                       " DCEP/ACEP                 VSX/CRTS                         1.4953     0.8402    ---      VSX/CRTS                 PS1                ---          
  1400474455952839168   240.9306    50.22592    DCEP_F      "V1149 Her                          " ACEP//WVIR/RRAB           VSX/GCVS/Linear/CRTS//Simbad/PS1 1.4096     0.5840    ---      VSX/GCVS/Linear/CRTS     PS1                ---          
  228673477705878400    63.37936    41.31878    DCEP_F      "CRTS J041331.0+411907              " ACEP                      CRTS                             2.3126     ---       ---      CRTS                     ---                ---          
  6008278614231966976   236.40949   -39.51723   DCEP_F      "ASASSN-V J154538.27-393102.0       " ACEP                      ASAS-SN                          1.0831     ---       ---      ASAS-SN                  ---                ---          
  5844822466883453056   198.43814   -68.88641   DCEP_F      "ASASSN-V J131345.18-685311.0       " ACEP                      ASAS-SN                          1.0256     ---       ---      ASAS-SN                  ---                ---          
  4380463606486873216   258.20783   -0.38709    DCEP_F      "CRTS J171249.8-002313              " ACEP                      CRTS                             1.3068     ---       ---      CRTS                     ---                ---          
  4354638758410134272   250.88923   -3.65077    DCEP_F      "CRTS J164333.4-033902              " ACEP                      CRTS                             1.0836     ---       ---      CRTS                     ---                ---          
  4444269090879938688   253.96336   9.6725      DCEP_F      "CRTS J165551.2+094021              " ACEP                      CRTS                             2.3975     ---       ---      CRTS                     ---                ---          
  181620805307496192    76.98162    33.05659    DCEP_F      "ASASSN-V J050755.59+330323.8       " ACEP                      ASAS-SN                          1.6681     ---       ---      ASAS-SN                  ---                ---          
  3418697936444956672   76.32301    23.93719    DCEP_F      "CRTS J050517.6+235614              " ACEP                      CRTS                             2.0103     ---       ---      CRTS                     ---                ---          
  5803939841399454592   265.0528    -71.48701   DCEP_F      "ASAS J174012-7129.2                " ACEP                      VSX                              1.0162     ---       ---      VSX                      ---                ---          
  2638680812622984960   348.86058   -1.37463    DCEP_F      "CRTS J231526.5-012228              " ACEP                      CRTS                             1.5020     ---       ---      CRTS                     ---                ---          
  1171164605830596864   219.5557    5.83981     DCEP_F      "NSVS 13352617                      " ACEP/BLHER                VSX/Linear                       1.0107     0.5020    ---      VSX/Linear               PS1                ---          
  4628136842683168768   67.51002    -75.72853   DCEP_F      "OGLE-LMC-ACEP-087                  " ACEP_F                    OGLE                             1.4808     ---       ---      OGLE                     ---                ---          
  1750217486861133440   313.5203    8.55154     DCEP_F      "EK Del                             " ACEP/DCEP                 VSX/NSVS                         2.0468     1.9493    ---      VSX                      NSVS               ---          
  1208200864738741376   229.11868   16.4443     DCEP_F      "BF Ser                             " ACEP_F/WVIR/RRAB          VSX/GCVS/GCVS/ASAS_RICHARDS      1.1654     ---       ---      VSX/GCVS/ASAS_RICHARDS   ---                ---          
  4246675031618783104   306.20084   6.03437     DCEP_1O     "ASASSN-V J202448.20+060203.8       " ACEP                      ASAS-SN                          1.0395     ---       ---      ASAS-SN                  ---                ---          
  6198435748631448832   222.462     -38.88568   DCEP_1O     "V0563 Cen                          " ACEP/WVIR                 VSX/GCVS/CRTS                    1.0769     ---       ---      VSX/GCVS/CRTS            ---                ---          
  1166261917842760320   232.60577   10.94166    DCEP_1O     "CRTS J153025.4+105628              " ACEP                      CRTS                             1.6622     ---       ---      CRTS                     ---                ---          
  6517084938596655744   336.86332   -49.64311   DCEP_1O     "VV Gru                             " ACEP/RRAB                 VSX/GCVS                         0.8264     0.4521    ---      VSX                      GCVS               ---          
  5210112955767640064   125.16363   -77.96649   DCEP_1O     "ASASSN-V J082039.21-775759.4       " ACEP                      ASAS-SN                          1.0705     ---       ---      ASAS-SN                  ---                ---          
  5265845860154530304   91.9878     -73.47132   DCEP_1O     "OGLE-LMC-ACEP-131                  " ACEP_F                    OGLE                             1.0334     ---       ---      OGLE                     ---                ---          
  5280412430713809024   99.91805    -67.19504   DCEP_1O     "5280412430710766080                " ACEP_F                    DR1                              1.0372     ---       ---      DR1                      ---                ---          
  6636621197069927424   283.173     -58.68332   DCEP_1O     "ASASSN-V J185241.52-584060.0       " ACEP                      ASAS-SN                          1.0099     ---       ---      ASAS-SN                  ---                ---          
  1335766375592634752   261.5532    34.65404    DCEP_1O     "CRTS J172612.8+343914              " ACEP                      CRTS                             1.1375     ---       ---      CRTS                     ---                ---          
  6498717390695909376   351.005     -57.04665   DCEP_1O     "ASAS J232401-5702.8                " ACEP/RRAB                 VSX/ASAS_RICHARDS                0.8061     ---       ---      VSX/ASAS_RICHARDS        ---                ---          
  6634352251749247360   273.5392    -60.85024   DCEP_MULTI  "ASASSN-V J181409.47-605100.7       " ACEP                      ASAS-SN                          1.1870     ---       ---      ASAS-SN                  ---                ---          
  5980064527510861824   256.33476   -32.4716    DCEP_F      "OGLE-BLG-T2CEP-001                 " BLHER                     OGLE                             3.9984     ---       ---      OGLE                     ---                ---          
  6028122119165853440   256.09008   -32.18578   DCEP_F      "ASASSN-V J170421.63-321108.7       " WVIR                      ASAS-SN                          15.6715    ---       ---      ASAS-SN                  ---                ---          
  4347983002212674304   238.79551   -8.52495    DCEP_F      "CRTS J155510.9-083131              " T2CEP/EB                  CRTS/VSX                         56.9000    ---       ---      CRTS/VSX                 ---                ---          
  5979980380479944704   257.16725   -32.90293   DCEP_F      "OGLE-BLG-T2CEP-003                 " BLHER                     OGLE                             1.4844     ---       ---      OGLE                     ---                ---          
  5243891567884690688   148.20235   -69.01697   DCEP_F      "ASASSN-V J095248.72-690101.2       " WVIR                      ASAS-SN                          13.5420    ---       ---      ASAS-SN                  ---                ---          
  5280590173638560128   104.74084   -68.31085   DCEP_F      "ASASSN-V J065857.80-681839.1       " BLHER                     ASAS-SN                          2.7549     ---       ---      ASAS-SN                  ---                ---          
  61259706956316800     51.01792    21.22912    DCEP_F      "CRTS J032404.3+211344              " WVIR/T2CEP                Simbad/CRTS                      14.6716    ---       ---      CRTS                     ---                ---          
  5956996945289080448   268.57787   -41.71404   DCEP_F      "V555 Sco                           " WVIR                      VSX/GCVS                         15.6222    ---       ---      VSX/GCVS                 ---                ---          
  3642838565790179456   214.98981   -3.83576    DCEP_F      "CRTS J141957.5-035008              " WVIR/T2CEP                Simbad/CRTS                      13.8500    ---       ---      CRTS                     ---                ---          
  47299585774090112     65.00748    17.27939    DCEP_F      "CRTS J042001.7+171645              " WVIR/T2CEP                Simbad/CRTS                      16.6353    ---       ---      CRTS                     ---                ---          
  6031320868948118272   251.89455   -29.60348   DCEP_F      "V1289 Sco                          " WVIR                      VSX                              12.7610    ---       ---      VSX                      ---                ---          
  4698416118397803776   25.20499    -67.49499   DCEP_F      "DF Hyi                             " WVIR/ACEP/RRAB            Simbad/VSX/ASAS_RICHARDS         1.1226     ---       ---      VSX/ASAS_RICHARDS        ---                ---          
  677478456121200512    124.48307   23.45394    DCEP_F      "ASAS J081756+2327.3                " WVIR                      VSX                              14.9300    ---       ---      VSX                      ---                ---          
  5858474003300201856   193.43279   -65.89971   DCEP_F      "GP Mus                             " WVIR/DCEP_F               Simbad/VSX                       26.4460    ---       ---      VSX                      ---                ---          
  4189721291380078464   297.3501    -11.94589   DCEP_F      "ASASSN-V J194924.02-115645.1       " BLHER                     ASAS-SN                          1.8540     ---       ---      ASAS-SN                  ---                ---          
  3735040935131723136   192.63617   9.87734     DCEP_F      "CRTS J125032.6+095238              " WVIR                      VSX/CRTS                         10.3298    ---       ---      VSX/CRTS                 ---                ---          
  5927687916632523264   250.53743   -57.31247   DCEP_F      "AB Ara                             " WVIR/DCEP_F               Simbad/VSX                       5.9574     ---       ---      VSX                      ---                ---          
  1380969669432001408   246.3179    40.89687    DCEP_F      "V0845 Her                          " WVIR                      VSX                              15.4979    ---       ---      VSX                      ---                ---          
  4364496842226016384   255.78631   -5.31397    DCEP_F      "NSVS 13622006                      " WVIR                      VSX                              38.5600    ---       ---      VSX                      ---                ---          
  2073922579215436288   301.01866   39.10421    DCEP_F      "V343 Cyg                           " WVIR                      VSX                              11.9275    ---       ---      VSX                      ---                ---          
  4042284547441348224   269.03617   -34.62281   DCEP_F      "OGLE-BLG-T2CEP-194                 " WVIR                      OGLE                             12.4613    ---       ---      OGLE                     ---                ---          
  4087335043492541696   286.51307   -18.42825   DCEP_F      "V410 Sgr                           " WVIR                      VSX                              13.7753    ---       ---      VSX                      ---                ---          
  2928096226097916160   109.16266   -22.18043   DCEP_F      "VX CMa                             " WVIR/BLHER                Simbad/VSX                       2.0442     ---       ---      VSX                      ---                ---          
  5181126079750184704   44.54337    -6.19727    DCEP_F      "KX Eri                             " T2CEP/EB                  CRTS/VSX                         64.3800    ---       ---      CRTS/VSX                 ---                ---          
  2072235820984829312   299.71473   37.64725    DCEP_F      "QY Cyg                             " WVIR/BLHER                Simbad/VSX                       3.8919     ---       ---      VSX                      ---                ---          
  3562002337773491328   171.89247   -13.37829   DCEP_F      "CRTS J112734.1-132241              " WVIR/T2CEP                Simbad/CRTS                      11.5656    ---       ---      CRTS                     ---                ---          
  5814577169727787392   254.58683   -67.66312   DCEP_F      "ASASSN-V J165820.85-673947.1       " BLHER                     ASAS-SN                          1.8558     ---       ---      ASAS-SN                  ---                ---          
  6879691160336671744   303.73004   -12.94297   DCEP_F      "RX Cap                             " RVTAU                     VSX                              67.9200    ---       ---      VSX                      ---                ---          
  4564531233184753536   253.17185   20.54014    DCEP_F      "CRTS J165241.2+203224              " WVIR/T2CEP                Simbad/CRTS                      7.5660     ---       ---      CRTS                     ---                ---          
  6724940155795315328   273.99255   -41.09043   DCEP_F      "V0529 CrA                          " RVTAU                     VSX                              47.1420    ---       ---      VSX                      ---                ---          
  2039259886717168896   289.14905   30.19413    DCEP_F      "Cl* NGC 6779 SAW V6                " RVTAU                     Simbad/VSX                       90.0000    ---       ---      VSX                      ---                ---          
  4421478929255408768   229.60327   2.04808     DCEP_F      "ASAS J151825+0203.0                " WVIR/DCEP                 VSX/ASAS_RICHARDS                25.7190    ---       ---      VSX/ASAS_RICHARDS        ---                ---          
  6579966558345051904   318.9555    -43.19448   DCEP_F      "RR Mic                             " WVIR                      Simbad/VSX/GSCV/ASAS_RICHARDS    31.7345    31.5200   ---      VSX/ASAS_RICHARDS        GSCV               ---          
  1328057867076964864   250.39957   36.46347    DCEP_F      "2MASS J16413590+3627485            " WVIR                      Simbad                           ---        ---       ---      ---                      ---                ---          
  6244421207555427456   245.6504    -20.97561   DCEP_F      "AS Sco                             " BLHER                     VSX                              1.4548     ---       ---      VSX                      ---                ---          
  875406556463694336    117.97784   27.56138    DCEP_F      "CRTS J075154.6+273340              " WVIR/T2CEP                Simbad/CRTS                      16.2488    ---       ---      CRTS                     ---                ---          
  4473770602761121024   267.27003   5.00874     DCEP_F      "V0378 Oph                          " RVTAU                     VSX                              70.3000    ---       ---      VSX                      ---                ---          
  4510321530372682240   278.44823   16.43253    DCEP_F      "ASASSN-V J183347.59+162557.2       " WVIR                      ASAS-SN                          15.3870    ---       ---      ASAS-SN                  ---                ---          
  5951833943563667200   262.03856   -46.63734   DCEP_F      "LW Ara                             " WVIR//DCEP                VSX/GCVS//ASAS_RICHARDS          11.1536    11.1482   ---      VSX/ASAS_RICHARDS        GCVS               ---          
  4042605428692186240   271.78399   -33.45395   DCEP_F      "V736 Sgr                           " WVIR                      VSX/GCVS                         23.1400    ---       ---      VSX/GCVS                 ---                ---          
  5907674910890797056   223.04401   -45.90401   DCEP_F      "UX Lup                             " WVIR                      VSX                              16.2370    ---       ---      VSX                      ---                ---          
  2936165984303583360   105.87696   -15.54334   DCEP_F      "V0418 CMa                          " BLHER                     VSX                              3.5227     ---       ---      VSX                      ---                ---          
  4045563527285331584   275.40532   -32.63367   DCEP_F      "V1290 Sgr                          " WVIR                      VSX                              27.9370    ---       ---      VSX                      ---                ---          
  1322273271975938304   242.45271   31.98289    DCEP_F      "CRTS J160948.6+315858              " WVIR/T2CEP                Simbad/CRTS                      2.6650     ---       ---      CRTS                     ---                ---          
  2072446725377780352   299.97652   38.77827    DCEP_F      "V336 Cyg                           " WVIR                      VSX                              15.7870    ---       ---      VSX                      ---                ---          
  4109968284175880192   261.82364   -25.63993   DCEP_F      "OGLE-BLG-T2CEP-011                 " WVIR                      OGLE                             15.3886    ---       ---      OGLE                     ---                ---          
  4077746232628589568   277.60796   -23.73173   DCEP_F      "V1670 Sgr                          " WVIR/RVTAU                VSX/ASAS_RICHARDS                29.6345    ---       ---      VSX/ASAS_RICHARDS        ---                ---          
  6249649277967449216   242.81206   -16.86116   DCEP_F      "KT Sco                             " WVIR                      VSX                              13.2160    ---       ---      VSX                      ---                ---          
  3117307814859500416   97.77268    -2.14679    DCEP_F      "V484 Mon                           " BLHER                     VSX                              3.13545    ---       ---      VSX                      ---                ---          
  4042820451931092736   272.18489   -32.21981   DCEP_F      "V1821 Sgr                          " WVIR                      VSX                              9.5117     ---       ---      VSX                      ---                ---          
  1408588611248562304   251.74301   47.51581    DCEP_F      "Cl* NGC 6229 SAW V8                " WVIR                      Simbad                           ---        ---       ---      ---                      ---                ---          
  4043909415252379136   270.4539    -31.25502   DCEP_F      "OGLE-BLG-T2CEP-271                 " WVIR                      OGLE                             14.0487    ---       ---      OGLE                     ---                ---          
  2452244051899841024   25.34869    -16.38496   DCEP_F      "CRTS J014123.6-162305              " WVIR/T2CEP                Simbad/CRTS                      2.0851     ---       ---      CRTS                     ---                ---          
  2535151351802433792   21.07072    1.20524     DCEP_F      "NSV 496                            " LPV/WVIR/RVTAU            Simbad/VSX/ASAS_RICHARDS         121.2000   121.8029  ---      VSX                      ASAS_RICHARDS      ---          
  4589034532709089664   278.48921   31.64003    DCEP_F      "CC Lyr                             " WVIR                      VSX                              24.1600    ---       ---      VSX                      ---                ---          
  5617316606087829888   109.16777   -24.503     DCEP_F      "AI CMa                             " BLHER/DCEP_F              VSX/ASAS_RICHARDS                3.2750     ---       ---      VSX/ASAS_RICHARDS        ---                ---          
  6162629942015500416   202.61749   -38.20832   DCEP_F      "V1271 Cen                          " WVIR                      VSX                              15.3050    ---       ---      VSX                      ---                ---          
  4122190249308740480   260.69025   -19.11567   DCEP_F      "V1989  Oph                         " WVIR                      VSX                              15.9000    ---       ---      VSX                      ---                ---          
  5329885506170824832   132.18975   -46.08594   DCEP_F      "V0472 Vel                          " WVIR/EB                   Simbad/VSX                       16.0970    ---       ---      VSX                      ---                ---          
  4316782057716383232   295.23202   12.61941    DCEP_F      "MQ  Aql                            " BLHER                     VSX                              1.4807     ---       ---      VSX                      ---                ---          
  4111880369315900032   255.28603   -26.5951    DCEP_F      "ET Oph                             " WVIR                      VSX                              25.2890    ---       ---      VSX                      ---                ---          
  2932737092877188352   105.22172   -19.45929   DCEP_F      "YZ CMa                             " BLHER                     VSX                              3.1566     ---       ---      VSX                      ---                ---          
  4253873740471155200   284.69098   -5.95133    DCEP_F      "V1706 Aql                          " WVIR                      VSX                              15.3815    ---       ---      VSX                      ---                ---          
  4085983537561699584   282.04082   -20.12659   DCEP_F      "V377 Sgr                           " WVIR                      VSX                              16.2060    ---       ---      VSX                      ---                ---          
  2202863166783787520   330.67041   59.45248    DCEP_F      "V0394 Cep                          " WVIR/BLHER/DCEP_F/LPV     Simbad/IOMC/VSX/NSVS             5.6871     1.2121    ---      VSX/IOMC                 NSVS               ---          
  1944255076986187776   357.55938   51.39965    DCEP_F      "CS Cas                             " WVIR                      VSX                              14.7360    ---       ---      VSX                      ---                ---          
  5881792750773412864   232.99256   -59.66783   DCEP_F      "ASASSN-V J153158.22-594004.2       " BLHER                     ASAS-SN                          1.2483     ---       ---      ASAS-SN                  ---                ---          
  4062283667519527936   270.30119   -29.53374   DCEP_F      "OGLE-BLG-T2CEP-262                 " WVIR                      OGLE                             23.7620    ---       ---      OGLE                     ---                ---          
  4056478521009796224   268.61412   -29.85118   DCEP_F      "OGLE-BLG-T2CEP-173                 " WVIR                      OGLE                             16.0647    ---       ---      OGLE                     ---                ---          
  4222177328438155776   304.28563   -4.05193    DCEP_F      "V0590 Aql                          " RVTAU                     VSX/ASAS_RICHARDS                58.7162    ---       ---      VSX/ASAS_RICHARDS        ---                ---          
  4467682847402219776   269.91242   0.78581     DCEP_F      "V478 Oph                           " WVIR                      VSX                              16.3500    ---       ---      VSX                      ---                ---          
  377753613615880832    14.89365    45.40672    DCEP_F      "DQ And                             " WVIR/BLHER                Simbad/VSX                       3.2006     ---       ---      VSX                      ---                ---          
  4333737385964345472   252.3836    -12.40361   DCEP_F      "NSVS 16402037                      " WVIR                      VSX                              12.1233    ---       ---      VSX                      ---                ---          
  2037911752331602176   289.58148   27.85084    DCEP_F      "EP Lyr                             " RVTAU                     ASAS_RICHARDS                    83.4205    ---       ---      ASAS_RICHARDS            ---                ---          
  4096776962251069312   278.21363   -16.94167   DCEP_F      "ASASSN-V J183251.28-165630.0       " BLHER                     ASAS-SN                          1.3251     ---       ---      ASAS-SN                  ---                ---          
  3512489435092796416   197.27323   -15.50242   DCEP_F      "ASAS J130906-1530.1                " RVTAU                     VSX                              189.2000   ---       ---      VSX                      ---                ---          
  6749914394160095872   300.2832    -30.51083   DCEP_F      "V1711 Sgr                          " WVIR                      VSX                              28.4600    ---       ---      VSX                      ---                ---          
  4116400736547210496   264.3714    -23.80317   DCEP_F      "OGLE-BLG-T2CEP-512                 " WVIR                      OGLE                             15.6330    ---       ---      OGLE                     ---                ---          
  2934255449716149760   107.3941    -18.56329   DCEP_F      "CN CMa                             " WVIR/BLHER/DCEP           Simbad/VSX/ASAS_RICHARDS         2.5464     ---       ---      VSX/ASAS_RICHARDS        ---                ---          
  4365039549995933824   257.59191   -4.06006    DCEP_F      "V2631 Oph                          " WVIR                      VSX                              15.1933    ---       ---      VSX                      ---                ---          
  488753263810889088    60.65213    64.44802    DCEP_F      "QQ Cam                             " WVIR                      VSX                              12.3000    ---       ---      VSX                      ---                ---          
  6707403082755302784   271.50722   -47.52427   DCEP_F      "V0895 Ara                          " RVTAU                     VSX                              109.7000   ---       ---      VSX                      ---                ---          
  2164475809937299584   317.78601   47.16828    DCEP_F      "V2578 Cyg                          " WVIR/BLHER                Simbad/VSX                       1.7659     ---       ---      VSX                      ---                ---          
  4317499248521095168   296.95436   14.552      DCEP_F      "KK Aql                             " RVTAU/Semireg             Simbad/VSX//ASAS_RICHARDS        91.8000    105.7159  ---      VSX                      ASAS_RICHARDS      ---          
  4352629469629411840   247.70599   -5.50547    DCEP_F      "V716 Oph                           " WVIR/ACEP/RRAB            Simbad/VSX/ASAS_RICHARDS         1.1159     1.1173    ---      VSX/ASAS_RICHARDS        NSVS               ---          
  3199843995225563008   70.66065    -6.80384    DCEP_F      "CRTS J044238.5-064813              " WVIR/T2CEP                Simbad/CRTS                      18.1646    ---       ---      CRTS                     ---                ---          
  4255871072049894784   283.98352   -2.87977    DCEP_F      "PZ Aql                             " WVIR/DCEP                 VSX/ASAS_RICHARDS                8.7555     ---       ---      VSX/ASAS_RICHARDS        ---                ---          
  2808845595823847680   11.96712    26.8171     DCEP_F      "CRTS J004752.0+264901              " WVIR/T2CEP                Simbad/CRTS                      3.5068     ---       ---      CRTS                     ---                ---          
  5651934489159093504   137.9047    -22.67786   DCEP_F      "ASASSN-V J091137.14-224040.4       " WVIR                      ASAS-SN                          9.6168     ---       ---      ASAS-SN                  ---                ---          
  360698397264777600    10.22611    31.73036    DCEP_F      "ASASSN-V J004054.25+314349.3       " BLHER                     ASAS-SN                          6.3778     ---       ---      ASAS-SN                  ---                ---          
  5871738271033526016   207.68449   -57.58051   DCEP_F      "V381 Cen                           " WVIR/DCEP_F               VSX                              5.0791     ---       ---      VSX                      ---                ---          
  5403319929273486848   167.2847    -33.13859   DCEP_F      "ASASSN-V J110908.34-330819.0       " WVIR                      ASAS-SN                          8.8300     ---       ---      ASAS-SN                  ---                ---          
  234769818707661312    51.86499    37.511      DCEP_F      "CRTS J032727.5+373039              " WVIR/T2CEP                Simbad/CRTS                      8.2280     ---       ---      CRTS                     ---                ---          
  2170880813073764352   322.34628   49.11002    DCEP_1O     "V1077  Cyg                         " WVIR/BLHER                Simbad/VSX                       4.6512     ---       ---      VSX                      ---                ---          
  3665617423060748288   208.93301   3.76453     DCEP_1O     "CRTS J135543.9+034552              " WVIR/T2CEP                Simbad/CRTS                      1.6135     ---       ---      CRTS                     ---                ---          
  4324569829811305856   248.58068   -16.01576   DCEP_1O     "CSS_J163419.3-160056               " WVIR/BLHER/RRAB           Simbad/VSX/PS1                   1.3050     ---       ---      VSX/PS1                  ---                ---          
  4675910485471619968   64.02134    -64.15352   DCEP_1O     "4675910485471619968                " BLHER                     DR1                              1.9903     ---       ---      DR1                      ---                ---          
  1271000295994160128   232.04522   27.30046    DCEP_1O     "CRTS J152810.8+271802              " WVIR/T2CEP                Simbad/CRTS                      1.1261     ---       ---      CRTS                     ---                ---          
  1303409157136772096   245.85353   25.83446    DCEP_1O     "CRTS J162324.8+255004              " WVIR/T2CEP                Simbad/CRTS                      1.2923     ---       ---      CRTS                     ---                ---          
  1328059413265281920   250.44988   36.48603    DCEP_1O     "Cl* NGC 6205 BARN 216              " WVIR                      Simbad                           ---        ---       ---      ---                      ---                ---          
  5610147893350949504   107.91737   -26.97786   DCEP_1O     "WY CMa                             " WVIR/BLHER                Simbad/VSX                       1.1444     ---       ---      VSX                      ---                ---          
  4237423603350413568   300.63619   0.71388     DCEP_1O     "V572 Aql                           " WVIR/BLHER                Simbad/VSX                       3.7673     ---       ---      VSX                      ---                ---          
  4043900928263216000   270.26659   -31.39636   DCEP_1O     "V1004 Sgr                          " RVTAU                     VSX                              74.9600    ---       ---      VSX                      ---                ---          
  5604731630351388928   109.71092   -32.64398   DCEP_1O     "ASAS J071850-3238.7                " BLHER                     VSX                              1.1633     ---       ---      VSX                      ---                ---          
  6666081030586994304   304.2355    -51.2532    DCEP_1O     "PP Tel                             " WVIR/ACEP                 Simbad/VSX                       1.0907     ---       ---      VSX                      ---                ---          
  6654793444217803136   282.51099   -51.63464   DCEP_1O     "AT Tel                             " WVIR/BLHER                Simbad/VSX                       1.9699     ---       ---      VSX                      ---                ---          
  6734367261085169408   275.90249   -35.76457   DCEP_1O     "V1189  Sgr                         " WVIR                      VSX                              14.0718    ---       ---      VSX                      ---                ---          
  382372112206462336    7.23074     43.03351    DCEP_1O     "CRTS J002855.3+430200              " WVIR/T2CEP                Simbad/CRTS                      1.1781     ---       ---      CRTS                     ---                ---          
  4124649066555078272   263.23338   -16.35264   DCEP_1O     "V2963 Oph                          " RVTAU                     VSX                              132.0000   ---       ---      VSX                      ---                ---          
  618248555005833472    141.75381   14.20283    DCEP_1O     "ASAS J092701+1412.1                " BLHER//RRAB               Simbad/VSX//ASAS_RICHARDS        1.3212     ---       ---      Simbad/VSX/ASAS_RICHARDS ---                ---          
  4113480188732411008   255.83183   -24.48244   DCEP_1O     "FV Oph                             " RVTAU                     VSX/ASAS_RICHARDS                90.1159    ---       ---      VSX/ASAS_RICHARDS        ---                ---          
  4516275214060040320   287.75622   19.04113    DCEP_1O     "ASASSN-V J191101.50+190228.2       " BLHER                     ASAS-SN                          1.4345     ---       ---      ASAS-SN                  ---                ---          
  4041469259577608960   267.76181   -34.84708   DCEP_1O     "V709 Sco                           " WVIR                      VSX                              17.5134    ---       ---      VSX                      ---                ---          
  1828645999179202048   304.7853    20.71365    DCEP_1O     "CT Sge                             " BLHER/DCEP                VSX/ASAS_RICHARDS                1.7179     ---       ---      VSX/ASAS_RICHARDS        ---                ---          
  5912554513440283136   262.37061   -59.90063   DCEP_1O     "UY Ara                             " RVTAU/Semireg             VSX/ASAS_RICHARDS                57.9500    28.2096   ---      VSX                      ASAS_RICHARDS      ---          
  429635993926502912    2.46412     61.51404    DCEP_1O     "BD Cas                             " WVIR/BLHER                Simbad/VSX                       3.6509     ---       ---      VSX                      ---                ---          
  921268943100570240    120.21331   39.5551     DCEP_1O     "CRTS J080051.1+393318              " WVIR/T2CEP                Simbad/CRTS                      1.8839     ---       ---      CRTS                     ---                ---          
  2007654601080023040   338.42226   57.3183     DCEP_1O     "V351 Cep                           " WVIR/BLHER                Simbad/VSX                       2.8059     ---       ---      VSX                      ---                ---          
  6391809774888200192   340.3847    -67.37994   DCEP_1O     "ASAS J224132-6722.8                " T2CEP/DCEP                VSX/ASAS_RICHARDS                6.4110     ---       ---      VSX/ASAS_RICHARDS        ---                ---          
  5613375028701902976   113.39792   -25.84367   DCEP_MULTI  "BE Pup                             " WVIR/DCEP_MULTI           Simbad/VSX                       2.8708     ---       ---      VSX                      ---                ---          
  1824960745472142464   296.5672    19.66684    DCEP_MULTI  "ASASSN-V J194616.14+194000.7       " BLHER                     ASAS-SN                          2.1809     ---       ---      ASAS-SN                  ---                ---          
  4500728841169873408   265.48563   15.07505    DCEP_MULTI  "CE Her                             " WVIR/ACEP                 Simbad/VSX                       1.2094     ---       ---      VSX                      ---                ---          
  6117651360865355136   213.48472   -38.09635   DCEP_MULTI  "V0820 Cen                          " RVTAU                     VSX                              161.0000   ---       ---      VSX                      ---                ---          
  3800962429652669824   174.77444   4.32797     DCEP_F      "LINEAR 1923062                     " EB//T2CEP                 VSX/LINEAR//CRTS                 33.8065    33.8235   ---      VSX/LINEAR               CRTS               ---          
  6484218676320441088   314.2028    -45.41081   DCEP_F      "ASAS J205649-4524.7                " HS/T2CEP                  Simbad/VSX                       2.9517     ---       ---      VSX                      ---                ---          
  4038279434549882112   274.54932   -35.56206   DCEP_F      "V0721 Sgr                          " LPV/RVTAU                 Simbad/VSX                       71.1000    ---       ---      VSX                      ---                ---          
  3756063696237900032   163.48387   -13.83909   DCEP_F      "ASAS J105356-1350.4                " LPV/VAR/RVTAU             Simbad/VSX/ASAS_RICHARDS         111.7000   111.2619  ---      VSX                      ASAS_RICHARDS      ---          
  3957605350136675712   192.88511   24.12265    DCEP_F      "EL Com                             " RRAB//ACEP/BLHER          Simbad/PS1/GCVS/CRTS//VSX/LINEAR 1.0957     0.5397    0.3433   VSX/LINEAR/CRTS          PS1                GCVS         
  4485762769928798208   265.38289   5.7886      DCEP_F      "V0811 Oph                          " RRAB/BLHER                Simbad/VSX                       1.7443     ---       ---      VSX                      ---                ---          
  2409340558427973248   351.82896   -12.64747   DCEP_1O     "NSVS 14612720                      " RRAB/BLHER                Simbad/VSX                       1.1077     ---       ---      VSX                      ---                ---          
  6271381988580370304   216.71134   -26.27883   DCEP_1O     "GT Hya                             " RRAB/BLHER                Simbad/VSX                       1.1005     ---       ---      VSX                      ---                ---          
  2077108036182676224   295.57837   42.09575    DCEP_MULTI  "KIC 6619830                        " ROT/BLHER/RRAB            Simbad/VSX/Kep11                 1.0447     1.0460    ---      VSX                      Kep11              ---          
  6030635804488868480   249.53582   -31.47765   DCEP_F      "ASAS J163809-3128.6                " VAR/T2CEP                 VSX/ASAS_RICHARDS                13.6916    ---       ---      VSX/ASAS_RICHARDS        ---                ---          
  634823589715708928    142.42965   20.82428    DCEP_F      "ASAS J092943+2049.5                " VAR/RVTAU                 VSX/ASAS_RICHARDS                142.9022   70.8988   ---      VSX                      ASAS_RICHARDS      ---          
  4103813802261866496   280.34401   -13.8414    DCEP_F      "ASAS J184123-1350.5                " BE/LPV                    SIMBAD/VSX                       2579.0000  ---       ---      VSX                      ---                ---          
  2896018382368707328   93.83005    -31.28933   DCEP_F      "[VV2010b] J061519.2-311721         " BLLac                     Simbad                           ---        ---       ---      ---                      ---                ---          
  145203159127518336    68.46677    22.84162    DCEP_F      "CI Tau                             " CTTS/ROT                  VSX                              16.1000    ---       ---      VSX                      ---                ---          
  2947530506428832768   101.64608   -14.92456   DCEP_1O     "ASAS J064635-1455.5                " DSCT/SXPHE                VSX/ASAS_RICHARDS                0.0954     ---       ---      VSX/ASAS_RICHARDS        ---                ---          
  684721729487753600    135.73901   20.66389    DCEP_F      "CSS_J090257.3+203950               " EB                        VSX                              15.1685    ---       ---      VSX                      ---                ---          
  5856662557855409280   187.47093   -68.27871   DCEP_F      "NSV 5651                           " EB                        VSX                              ---        ---       ---      ---                      ---                ---          
  3113605965370125184   102.33044   0.33087     DCEP_F      "V0450 Mon                          " EB                        VSX                              2.5970     ---       ---      VSX                      ---                ---          
  1369239289113497344   237.0394    30.91083    DCEP_F      "CSS_J154809.4+305438               " EB                        VSX                              2.3540     ---       ---      VSX                      ---                ---          
  3920940863597900032   182.93457   14.33946    DCEP_F      "CSS_J121144.2+142022               " EB                        VSX                              10.8833    ---       ---      VSX                      ---                ---          
  5979491265209180800   259.73404   -32.41453   DCEP_F      "V0475 Sco                          " EB                        VSX                              ---        ---       ---      ---                      ---                ---          
  4141385793847061632   258.55669   -13.34444   DCEP_1O     "ASAS J171413-1320.7                " EB                        VSX                              56.1702    ---       ---      VSX                      ---                ---          
  1034909860741847808   126.09311   57.57153    DCEP_1O     "2MASS J08242236+5734176            " EB                        Simbad                           ---        ---       ---      ---                      ---                ---          
  4517675265992760448   285.48646   18.33188    DCEP_1O     "ASASSN-V J190156.75+181954.8       " EB                        ASAS-SN                          5.5474     ---       ---      ASAS-SN                  ---                ---          
  4346080262981428224   239.099     -11.31022   DCEP_MULTI  "CSS_J155623.7-111836               " EB                        VSX                              1.1694     ---       ---      VSX                      ---                ---          
  6805415232868766848   312.32334   -25.37367   DCEP_MULTI  "ASAS J204918-2522.4                " EB                        VSX                              3.2507     ---       ---      VSX                      ---                ---          
  2101097215232231808   290.41277   39.93559    DCEP_F      "HP Lyr                             " EB//Semireg/ROT           Simbad/GCVS//VSX/Kep11           68.8800    140.7500  23.9080  VSX                      GSVS               Kep11        
  557097360402739968    78.90137    81.20201    DCEP_F      "NSVS 577516                        " ELL                       VSX                              35.5318    ---       ---      VSX                      ---                ---          
  5544445098567183360   120.43284   -36.40054   DCEP_F      "2MASS J08014388-3624020            " Em                        Simbad                           ---        ---       ---      ---                      ---                ---          
  233871315849083904    64.50712    46.68116    DCEP_F      "EM* AS 81                          " Em                        Simbad                           ---        ---       ---      ---                      ---                ---          
  4058018868083879296   262.43121   -30.86918   DCEP_F      "HD 317669                          " Em                        Simbad                           ---        ---       ---      ---                      ---                ---          
  4069685128773266176   271.43459   -22.36584   DCEP_F      "THA 34-5                           " Em                        Simbad                           ---        ---       ---      ---                      ---                ---          
  2178369930368001536   324.20688   57.37417    DCEP_F      "[NSW2012] 126                      " Em                        Simbad                           ---        ---       ---      ---                      ---                ---          
  5979303734066723456   260.44852   -33.08022   DCEP_1O     "ASAS J172148-3304.8                " Em/Eruptive-irregular/LPV Simbad/VSX/ASAS3/ASAS_RICHARDS   102.7257   1297.8246 ---      ASAS3                    ASAS_RICHARDS      ---          
  2067030702869079424   311.8483    43.74436    DCEP_F      "V0517 Cyg                          " Em/UXOri                  Simbad/VSX                       ---        ---       ---      ---                      ---                ---          
  5308064426619165184   148.83822   -55.60563   DCEP_F      "GDS_J0955211-553620                " Em/VAR                    Simbad/VSX                       ---        ---       ---      ---                      ---                ---          
  5616666141880130560   111.2755    -25.08236   DCEP_F      "2MASS J07250612-2504564            " Em                        Simbad                           ---        ---       ---      ---                      ---                ---          
  4909045712639882496   19.20811    -59.23468   DCEP_F      "2MASS J01164995-5914049            " HB                        Simbad                           ---        ---       ---      ---                      ---                ---          
  5219507011318038912   140.52786   -70.54605   DCEP_F      "NSV 4475                           " Irr                       VSX                              ---        ---       ---      ---                      ---                ---          
  2174677564161400064   326.32669   54.49638    DCEP_F      "V1090 Cyg                          " Irr                       VSX                              ---        ---       ---      ---                      ---                ---          
  5834840099568788864   241.98124   -58.78225   DCEP_1O     "BT Nor                             " Irr/RC                    Simbad/VSX                       ---        ---       ---      ---                      ---                ---          
  5993655659352495616   243.61906   -40.79315   DCEP_F      "ASAS J161429-4047.5                " Irr/VAR                   Simbad/VSX                       9.7534     ---       ---      VSX                      ---                ---          
  3830758267052086400   154.49686   -0.85008    DCEP_F      "FASTT 485                          " LPV                       VSX                              70.0000    ---       ---      VSX                      ---                ---          
  6904301907057503744   305.9399    -11.33261   DCEP_F      "CRTS J202345.7-112000              " LPV                       CRTS                             219.4910   ---       ---      CRTS                     ---                ---          
  2094481964862141568   277.70643   33.9071     DCEP_F      "ROTSE1 J183049.51+335425.8         " LPV                       VSX                              ---        ---       ---      ---                      ---                ---          
  4650592413479950976   88.7471     -73.03855   DCEP_F      "EROS2-star lm073-7k-17391          " LPV                       Simbad/EROS_KIM                  89.3492    ---       ---      EROS_KIM                 ---                ---          
  3671978789317599232   208.67684   5.21804     DCEP_F      "CRTS J135442.4+051304              " LPV                       CRTS                             127.5510   ---       ---      CRTS                     ---                ---          
  2957940098405233024   81.05287    -24.52838   DCEP_F      "Cl* NGC 1904 SAW V7                " LPV                       Simbad                           ---        ---       ---      ---                      ---                ---          
  6087969395939855360   200.16701   -44.8218    DCEP_F      "2MASS J13204008-4449184            " LPV                       Simbad                           ---        ---       ---      ---                      ---                ---          
  1336285512583776128   262.13798   35.95151    DCEP_F      "ROTSE1 J172833.28+355702.5         " LPV                       VSX                              ---        ---       ---      ---                      ---                ---          
  1454784523573570816   205.49891   28.38242    DCEP_F      "ROTSE1 J134159.98+282257.0         " LPV                       VSX                              ---        ---       ---      ---                      ---                ---          
  337760939738727168    41.81749    44.7379     DCEP_F      "[YWW2015] S551 10776               " LPV                       Simbad                           ---        ---       ---      ---                      ---                ---          
  3657943793971994112   209.92382   -2.04046    DCEP_1O     "CRTS J135941.7-020225              " LPV                       CRTS                             404.6940   ---       ---      CRTS                     ---                ---          
  6892189613948034048   319.20996   -10.98108   DCEP_1O     "ASAS J211650-1058.8                " LPV                       ASAS_RICHARDS                    300.7551   ---       ---      ASAS_RICHARDS            ---                ---          
  6685914571084812672   300.16306   -43.54628   DCEP_F      "V2221 Sgr                          " LPV/Irr/SARG              Simbad/VSX/ASAS_RICHARDS         71.4478    1.0144    ---      VSX                      ASAS_RICHARDS      ---          
  4389884359553618688   260.18446   3.64324     DCEP_F      "V0747 Oph                          " LPV/Semireg               Simbad/VSX                       105.0000   ---       ---      Simbad/VSX               ---                ---          
  4036904117302377472   268.47739   -37.43257   DCEP_F      "V0832 Sco                          " LPV/Semireg               Simbad/VSX                       40.0000    ---       ---      VSX                      ---                ---          
  6733431615373985024   278.16761   -36.09008   DCEP_F      "V3524 Sgr                          " LPV/Semireg               Simbad/VSX                       ---        ---       ---      ---                      ---                ---          
  4589021819605331712   277.79448   31.88816    DCEP_F      "KQ Lyr                             " LPV/Semireg               Simbad/VSX                       84.6700    ---       ---      Simbad/VSX               ---                ---          
  6654300313254061312   279.39625   -52.79526   DCEP_F      "AA Tel                             " LPV/Semireg               Simbad/VSX                       105.0000   ---       ---      VSX                      ---                ---          
  6733291423321652096   277.51227   -36.79134   DCEP_F      "V1991 Sgr                          " LPV//Semireg              Simbad/VSX//ASAS_RICHARDS        95.0000    78.2379   ---      VSX                      ASAS_RICHARDS      ---          
  3465480094621539968   176.91357   -33.2765    DCEP_F      "Z Hya                              " LPV/Semireg               Simbad/VSX                       75.0000    ---       ---      VSX                      ---                ---          
  3699052820043280640   181.87134   0.61662     DCEP_F      "ASAS J120729+0036.9                " LPV//Semireg              Simbad/LINEAR//VSX               59.2500    1963.7719 ---      VSX/LINEAR               ---                ---          
  6203727148339377664   224.87603   -35.37426   DCEP_F      "V0800 Cen                          " LPV/Semireg               Simbad/VSX                       ---        ---       ---      ---                      ---                ---          
  2950975929193648128   99.88981    -13.45473   DCEP_F      "FI CMa                             " LPV//Semireg              Simbad/NSVS//VSX/ASAS_RICHARDS   0.8468     5.5657    ---      NSVS                     VSX/ASAS_RICHARDS  ---          
  1848891302469477504   323.9019    28.3096     DCEP_1O     "BS Peg                             " LPV/Semireg               Simbad/VSX                       194.0000   ---       ---      Simbad/VSX               ---                ---          
  4042905977694135680   270.51322   -32.87066   DCEP_1O     "V1739 Sgr                          " LPV/Semireg               Simbad/VSX                       95.0000    ---       ---      Simbad/VSX               ---                ---          
  6737197163499201536   279.91869   -31.3993    DCEP_1O     "V3724 Sgr                          " LPV/Semireg               Simbad/VSX                       ---        ---       ---      ---                      ---                ---          
  6286245255483553920   217.72597   -16.81054   DCEP_1O     "UW Lib                             " LPV//Semireg              Simbad//VSX/ASAS_RICHARDS        84.7260    84.4544   ---      VSX                      ASAS_RICHARDS      ---          
  5273896690446674816   118.80868   -68.13612   DCEP_1O     "ASAS J075514-6808.2                " LPV/Semireg/Mira          Simbad/VSX/ASAS_RICHARDS         131.3000   339.4995  ---      VSX                      ASAS_RICHARDS      ---          
  3938356715464904576   196.64318   18.97253    DCEP_F      "Y Com                              " LPV/Semireg/SARG          Simbad/VSX/ASAS_RICHARDS         95.0000    76.5171   ---      VSX                      ASAS_RICHARDS      ---          
  4071585153584942592   280.97247   -28.64142   DCEP_F      "V1641 Sgr                          " Mira/Semireg              Simbad/VSX                       102.1000   ---       ---      VSX                      ---                ---          
  6070968261816221696   181.73333   -59.35756   DCEP_F      "AU Cru                             " Mira/Semireg              Simbad/VSX                       34.7400    ---       ---      VSX                      ---                ---          
  1819110725094459520   309.71953   23.25868    DCEP_F      "RU Vul                             " Mira/Semireg//LPV         Simbad/VSX/GCVS//Hip11           107.4000   173.6000  123.7660 VSX                      GCVS               Hip11        
  3019875313517493504   93.2098     -6.21986    DCEP_F      "V0697 Mon                          " Orion/Eruptive            Simbad/VSX                       ---        ---       ---      ---                      ---                ---          
  3023160963497689856   85.91254    -5.06747    DCEP_F      "DM Ori                             " Orion/Eruptive            SimbadVSX                        ---        ---       ---      ---                      ---                ---          
  4065975621383085824   270.99695   -24.38564   DCEP_F      "V1765 Sgr                          " Orion/Irr                 Simbad/VSX                       ---        ---       ---      ---                      ---                ---          
  3017371588112037248   84.07077    -5.19522    DCEP_1O     "AZ Ori                             " Orion/Irr                 Simbad/VSX                       ---        ---       ---      ---                      ---                ---          
  6715705353307835776   286.24834   -41.243     DCEP_1O     "V0651 CrA                          " Puls/Irr                  Simbad/VSX                       ---        ---       ---      ---                      ---                ---          
  1994462866719961216   354.4081    54.84718    DCEP_F      "V0403 Cas                          " Puls/RSCVn                Simbad/VSX                       6.3371     ---       ---      VSX                      ---                ---          
  4037281455951370880   269.12452   -37.13612   DCEP_1O     "V0428 Sco                          " Puls/Semireg              Simbad/VSX                       67.0000    ---       ---      VSX                      ---                ---          
  5027214621028189696   15.06943    -33.7993    DCEP_F      "OGLE Scl 3302                      " RR                        9999                             ---        ---       ---      ---                      ---                ---          
  4421573384179219840   229.65018   2.11038     DCEP_F      "Cl* NGC 5904 KUST 753              " RR                        9999                             ---        ---       ---      ---                      ---                ---          
  6679489781046015104   307.3336    -42.74539   DCEP_F      "SS Mic                             " RR                        Simbad                           ---        ---       ---      ---                      ---                ---          
  5520506531407532928   121.80022   -45.06591   DCEP_F      "EI Vel                             " RR                        VSX                              0.7335     ---       ---      VSX                      ---                ---          
  1360405396085147008   259.2817    43.1226     DCEP_F      "Cl* NGC 6341 HAC 7                 " RR                        9999                             ---        ---       ---      ---                      ---                ---          
  5003212183410989696   14.89146    -33.65862   DCEP_F      "OGLE Scl 734                       " RR                        9999                             ---        ---       ---      ---                      ---                ---          
  1827400527412737920   297.1104    21.53736    DCEP_F      "GS Vul                             " RR                        VSX                              ---        ---       ---      ---                      ---                ---          
  4134649262221615104   258.39633   -18.09767   DCEP_1O     "V1637 Oph                          " RR                        VSX                              0.5694     ---       ---      VSX                      ---                ---          
  1454878497455250048   205.5597    28.42065    DCEP_1O     "2MASS J13421432+2825143            " RRC                       C01                              ---        ---       ---      ---                      ---                ---          
  4037627875180051456   273.68491   -37.63931   DCEP_1O     "V0677 CrA                          " RR                        VSX                              ---        ---       ---      ---                      ---                ---          
  4122020821451345664   259.72364   -19.99288   DCEP_1O     "V1836 Oph                          " RR                        VSX                              0.4342     ---       ---      VSX                      ---                ---          
  2564983026409349120   23.54838    5.89478     DCEP_F      "WY Psc                             " RRAB                      VSX                              0.5830     ---       ---      VSX                      ---                ---          
  1777139991141078912   335.26682   18.86397    DCEP_F      "CRTS J222103.9+185150              " RRAB                      CRTS                             0.5422     ---       ---      CRTS                     ---                ---          
  1006383650035869696   90.84269    62.11455    DCEP_F      "30102                              " RRAB                      PS1                              0.5744     ---       ---      PS1                      ---                ---          
  6854707988411248896   309.59267   -23.4117    DCEP_F      "232451                             " RRAB                      PS1                              0.5610     ---       ---      PS1                      ---                ---          
  1745972169389653760   322.54674   12.23887    DCEP_F      "CRTS J213011.1+121420/NGC 7078 DSC " RRAB                      CRTS/Simbad                      0.6327     ---       ---      CRTS                     ---                ---          
  4072780464535420160   279.21002   -26.99927   DCEP_F      "[CAG2000] vs11f595                 " RRAB                      VSX                              0.5048     ---       ---      VSX                      ---                ---          
  3618283726658466688   206.36177   -8.26423    DCEP_F      "CRTS J134526.7-081550              " RRAB                      CRTS                             0.6163     ---       ---      CRTS                     ---                ---          
  6647271719531588864   295.14256   -48.74847   DCEP_F      "CRTS J194034.1-484455              " RRAB                      CRTS                             0.5921     ---       ---      CRTS                     ---                ---          
  2684997709878560512   321.29599   -2.76307    DCEP_F      "CRTS J212510.9-024546              " RRAB                      CRTS                             0.6639     ---       ---      CRTS                     ---                ---          
  4040597479946827648   267.71827   -36.03897   DCEP_F      "OGLE-BLG-RRLYR-04371               " RRAB                      OGLE                             0.5711     ---       ---      OGLE                     ---                ---          
  1645386337417280384   227.5728    66.85478    DCEP_F      "223848                             " RRAB                      PS1                              0.5935     ---       ---      PS1                      ---                ---          
  4112477232327418752   257.05179   -25.00141   DCEP_F      "62948                              " RRAB                      PS1                              0.5425     ---       ---      PS1                      ---                ---          
  2572634527826961792   26.06467    10.23069    DCEP_F      "CRTS J014415.5+101350              " RRAB                      CRTS                             0.5905     ---       ---      CRTS                     ---                ---          
  5788544307788298880   182.40606   -78.68392   DCEP_F      "AL Cha                             " RRAB                      VSX                              0.6025     ---       ---      VSX                      ---                ---          
  2045846103109302016   290.92643   32.13222    DCEP_F      "V0441 Lyr                          " RRAB                      VSX                              0.7151     ---       ---      VSX                      ---                ---          
  4594904554708230784   262.89822   26.70087    DCEP_F      "V0413 Her                          " RRAB                      VSX                              1.0552     ---       ---      VSX                      ---                ---          
  1361898159212555904   262.18341   46.27117    DCEP_F      "CRTS J172843.9+461616              " RRAB                      CRTS                             0.6029     ---       ---      CRTS                     ---                ---          
  3695309528410630784   188.42223   -1.73992    DCEP_F      "MLS_J123341.3-014423               " RRAB                      VSX                              0.6763     ---       ---      VSX                      ---                ---          
  6743391300911829120   287.12054   -35.59478   DCEP_F      "CRTS J190829.0-353541              " RRAB                      CRTS                             0.5325     ---       ---      CRTS                     ---                ---          
  2420978472395485824   359.50835   -13.56539   DCEP_F      "238424                             " RRAB                      PS1                              0.6494     ---       ---      PS1                      ---                ---          
  6317916035087040512   232.37072   -8.7671     DCEP_F      "CRTS J152928.8-084601              " RRAB                      CRTS                             0.7544     ---       ---      CRTS                     ---                ---          
  4358079989286734336   248.37722   -2.83732    DCEP_F      "Loneos-RR 715                      " RRAB                      VSX                              0.5474     ---       ---      VSX                      ---                ---          
  6133826693035085696   191.3407    -42.4084    DCEP_F      "CRTS J124521.9-422433              " RRAB                      CRTS                             0.5698     ---       ---      CRTS                     ---                ---          
  2678701734498867200   334.47084   -0.09314    DCEP_F      "GG Aqr                             " RRAB                      VSX                              0.6556     ---       ---      VSX                      ---                ---          
  6600751897953856768   339.39821   -33.1413    DCEP_F      "CRTS J223735.6-330829              " RRAB                      CRTS                             0.6194     ---       ---      CRTS                     ---                ---          
  2422853521974230400   0.07391     -10.22146   DCEP_F      "238180                             " RRAB                      PS1                              0.5334     ---       ---      PS1                      ---                ---          
  4102332175955773568   284.20214   -13.62258   DCEP_F      "108915                             " RRAB                      PS1                              0.6320     ---       ---      PS1                      ---                ---          
  4126464772527886208   251.9568    -22.77608   DCEP_F      "61558                              " RRAB                      PS1                              0.5545     ---       ---      PS1                      ---                ---          
  4075553570245477888   283.00443   -23.4256    DCEP_F      "133341                             " RRAB                      PS1                              0.5616     ---       ---      PS1                      ---                ---          
  1745972070608234112   322.53858   12.2264     DCEP_F      "Cl* NGC 7078 SAW V29               " RRAB                      PS1                              0.5750     ---       ---      PS1                      ---                ---          
  1788934319227880320   319.12344   19.74569    DCEP_F      "189449                             " RRAB                      PS1                              0.5171     ---       ---      PS1                      ---                ---          
  6762216142577779200   287.03177   -29.1897    DCEP_1O     "V0855 Sgr                          " RRAB                      VSX                              0.5563     ---       ---      VSX                      ---                ---          
  6046808525330579712   252.12103   -24.99222   DCEP_1O     "60421                              " RRAB                      PS1                              0.5443     ---       ---      PS1                      ---                ---          
  4594729766718946304   265.52038   27.75574    DCEP_1O     "28630                              " RRAB                      PS1                              0.5049     ---       ---      PS1                      ---                ---          
  6790999879512924800   320.71679   -26.13463   DCEP_1O     "234859                             " RRAB                      PS1                              0.5176     ---       ---      PS1                      ---                ---          
  2570323560543900032   32.38202    10.16506    DCEP_1O     "CRTS J020931.6+100954              " RRAB                      CRTS                             0.6082     ---       ---      CRTS                     ---                ---          
  4112888690163639936   257.60415   -23.64792   DCEP_1O     "140621                             " RRAB                      PS1                              0.5691     ---       ---      PS1                      ---                ---          
  348184413049730048    24.30011    42.57749    DCEP_1O     "CRTS J013711.9+423439              " RRAB                      CRTS                             0.7329     ---       ---      CRTS                     ---                ---          
  6755189954031860864   297.03057   -26.15886   DCEP_1O     "203058                             " RRAB                      PS1                              0.6410     ---       ---      PS1                      ---                ---          
  2613721658154144768   330.29415   -11.40036   DCEP_1O     "Loneos-RR 502                      " RRAB                      VSX                              0.5608     ---       ---      VSX                      ---                ---          
  4044981924341043584   278.28412   -32.84722   DCEP_1O     "V3543 Sgr                          " RRAB                      VSX                              0.5198     ---       ---      VSX                      ---                ---          
  6007797474808044800   230.70618   -35.79255   DCEP_1O     "CRTS J152249.4-354733              " RRAB                      CRTS                             0.6020     ---       ---      CRTS                     ---                ---          
  2755668678019315200   5.69274     12.42635    DCEP_1O     "CRTS J002246.3+122535              " RRAB                      CRTS                             0.6105     ---       ---      CRTS                     ---                ---          
  6029629824434210176   254.61985   -29.68344   DCEP_1O     "LV Oph                             " RRAB                      VSX                              0.7313     ---       ---      VSX                      ---                ---          
  6761093468179213056   283.1533    -30.51984   DCEP_1O     "OGLE BLG-RRLYR-37424               " RRAB                      OGLE                             0.5947     ---       ---      OGLE                     ---                ---          
  6761387793719660800   281.59735   -30.12362   DCEP_1O     "OGLE-BLG-RRLYR-37028               " RRAB                      OGLE                             0.6247     ---       ---      OGLE                     ---                ---          
  6038694026431516032   242.95717   -29.60572   DCEP_1O     "15797                              " RRAB                      PS1                              0.5877     ---       ---      PS1                      ---                ---          
  6310721170295782144   221.26436   -14.98347   DCEP_1O     "Loneos-RR 39                       " RRAB                      CRTS                             0.7200     ---       ---      CRTS                     ---                ---          
  3882069038746341760   151.85776   13.94952    DCEP_1O     "DI Leo                             " RRAB                      VSX                              0.5768     ---       ---      VSX                      ---                ---          
  6760404417989925376   283.88202   -30.85597   DCEP_1O     "OGLE BLG-RRLYR-37675               " RRAB                      OGLE                             0.6163     ---       ---      OGLE                     ---                ---          
  4047298109961251200   280.46871   -29.86475   DCEP_1O     "OGLE-BLG-RRLYR-36815               " RRAB                      OGLE                             0.5230     ---       ---      OGLE                     ---                ---          
  6414567573936177408   271.9386    -75.42282   DCEP_1O     "CRTS J180745.3-752522              " RRAB                      CRTS                             0.7406     ---       ---      CRTS                     ---                ---          
  334908944015248896    37.36024    39.52898    DCEP_1O     "MU And                             " RRAB                      VSX                              0.6022     ---       ---      VSX                      ---                ---          
  2584941808153393408   17.09728    13.63915    DCEP_1O     "CRTS J010823.2+133820              " RRAB                      CRTS                             0.5988     ---       ---      CRTS                     ---                ---          
  6104561198198973184   216.27809   -39.71771   DCEP_1O     "CRTS J142506.7-394304              " RRAB                      CRTS                             0.6639     ---       ---      CRTS                     ---                ---          
  4076266530535593472   278.2703    -25.19627   DCEP_1O     "V2584 Sgr                          " RRAB                      VSX                              0.5349     ---       ---      VSX                      ---                ---          
  4065566018985121664   274.15981   -23.983     DCEP_1O     "OGLE-BLG-RRLYR-16216               " RRAB                      OGLE                             0.8363     ---       ---      OGLE                     ---                ---          
  4051686608879712640   277.11621   -27.4369    DCEP_1O     "MACHO 175.30920.52                 " RRAB                      VSX                              0.4675     ---       ---      VSX                      ---                ---          
  4114405122877842688   257.82295   -23.27459   DCEP_MULTI  "140805                             " RRAB                      PS1                              0.4838     ---       ---      PS1                      ---                ---          
  4073445733415198464   281.00112   -25.36607   DCEP_MULTI  "133293                             " RRAB                      PS1                              0.6009     ---       ---      PS1                      ---                ---          
  69969728833405184     56.64823    25.60661    DCEP_MULTI  "CRTS J034635.5+253624              " RRAB                      CRTS                             0.7348     ---       ---      CRTS                     ---                ---          
  6710614339593008384   284.75126   -46.42475   DCEP_MULTI  "CRTS J185900.5-462532              " RRAB                      CRTS                             0.5352     ---       ---      CRTS                     ---                ---          
  4044404165342126848   276.27275   -34.44904   DCEP_MULTI  "V3276 Sgr                          " RRAB                      VSX                              0.3565     ---       ---      VSX                      ---                ---          
  4221891970813502464   300.67697   -3.60962    DCEP_MULTI  "192748                             " RRAB                      PS1                              0.5467     ---       ---      PS1                      ---                ---          
  4071594911751759872   280.72338   -28.62898   DCEP_1O     "[CAG2000] vs1f408                  " RRC                       VSX                              0.3920     ---       ---      VSX                      ---                ---          
  4077490291331290368   278.75571   -24.01232   DCEP_1O     "124321                             " RRC                       PS1                              0.4895     ---       ---      PS1                      ---                ---          
  3315820030750497536   89.13874    1.70906     DCEP_1O     "CRTS J055633.2+014232              " RRd                       CRTS                             0.2731     ---       ---      CRTS                     ---                ---          
  5547538196579026816   122.56082   -32.89204   DCEP_F      "ASAS J081014-3253.6                " RSCVn                     VSX                              2.7189     ---       ---      VSX                      ---                ---          
  2114084062458197504   272.30802   43.54646    DCEP_F      "CRTS J180913.9+433248              " RSCVn                     CRTS                             2.4509     ---       ---      CRTS                     ---                ---          
  3147996421339931136   121.10427   11.73331    DCEP_F      "CRTS J080425.0+114400              " RSCVn                     CRTS                             6.0820     ---       ---      CRTS                     ---                ---          
  1594266983825389312   224.9408    54.06476    DCEP_F      "CRTS J145945.8+540353              " RSCVn                     CRTS                             4.1870     ---       ---      CRTS                     ---                ---          
  176698978943854464    65.85991    36.23832    DCEP_F      "CRTS J042326.3+361416              " RSCVn                     CRTS                             5.1991     ---       ---      CRTS                     ---                ---          
  3184429598120069120   69.15105    -10.60653   DCEP_F      "CRTS J043636.2-103623              " RSCVn                     CRTS                             1.1772     ---       ---      CRTS                     ---                ---          
  3285706404427137536   67.27156    5.9571      DCEP_F      "CRTS J042905.1+055725              " RSCVn                     CRTS                             13.5160    ---       ---      CRTS                     ---                ---          
  4386131210971537536   254.40352   3.57222     DCEP_F      "CRTS J165736.8+033420              " RSCVn                     CRTS                             3.9317     ---       ---      CRTS                     ---                ---          
  3073073156400935168   128.30366   -1.53432    DCEP_F      "CRTS J083312.8-013203              " RSCVn                     CRTS                             8.0919     ---       ---      CRTS                     ---                ---          
  4435120673100939392   249.80493   4.84926     DCEP_F      "CRTS J163913.1+045057              " RSCVn                     CRTS                             18.3506    ---       ---      CRTS                     ---                ---          
  675401375577988096    118.12451   23.47767    DCEP_F      "CRTS J075229.8+232839              " RSCVn                     CRTS                             5.0259     ---       ---      CRTS                     ---                ---          
  654503129867566080    118.54455   14.30792    DCEP_F      "CRTS J075410.6+141829              " RSCVn                     CRTS                             5.6047     ---       ---      CRTS                     ---                ---          
  1594368040111330304   230.7626    48.92923    DCEP_F      "CRTS J152303.0+485545              " RSCVn                     CRTS                             4.8329     ---       ---      CRTS                     ---                ---          
  2106072814582280320   286.69412   44.02932    DCEP_F      "V0675 Lyr                          " RSCVn                     VSX                              6.9952     ---       ---      VSX                      ---                ---          
  4358180525881147264   247.84706   -2.20649    DCEP_F      "CRTS J163123.3-021223              " RSCVn                     CRTS                             16.6664    ---       ---      CRTS                     ---                ---          
  906058127442277248    122.82342   36.12623    DCEP_F      "CRTS J081117.6+360733              " RSCVn                     CRTS                             3.2939     ---       ---      CRTS                     ---                ---          
  1191865661005663744   240.20019   14.02273    DCEP_1O     "CRTS J160048.1+140120              " RSCVn                     CRTS                             2.0165     ---       ---      CRTS                     ---                ---          
  1016530836688891008   135.60245   51.56857    DCEP_1O     "CRTS J090224.6+513407              " RSCVn                     CRTS                             2.3589     ---       ---      CRTS                     ---                ---          
  4217698085568052736   306.1926    -6.70941    DCEP_1O     "CRTS J202446.2-064233              " RSCVn                     CRTS                             3.1991     ---       ---      CRTS                     ---                ---          
  5757437057954647424   135.73908   -6.38413    DCEP_1O     "CRTS J090257.3-062302              " RSCVn                     CRTS                             1.3463     ---       ---      CRTS                     ---                ---          
  1420002778894668288   257.2932    54.49586    DCEP_1O     "CRTS J170910.3+542945              " RSCVn                     CRTS                             5.0259     ---       ---      CRTS                     ---                ---          
  6909188166792514944   316.07004   -7.61075    DCEP_1O     "CRTS J210416.7-073638              " RSCVn                     CRTS                             4.0433     ---       ---      CRTS                     ---                ---          
  5424247204666300032   141.27576   -43.4661    DCEP_F      "V0534 Vel                          " RSCVn//TTAU               Simbad/VSX//ASAS_RICHARDS        9.9680     9.9993    ---      VSX                      ASAS_RICHARDS      ---          
  4743636248509810944   32.53325    -54.51108   DCEP_F      "ER Eri                             " RSCVn//TTAU               Simbad/VSX//ASAS_RICHARDS        5.9190     5.9203    ---      VSX                      ASAS_RICHARDS      ---          
  1285665719523300480   216.67997   31.87115    DCEP_F      "HI Boo                             " RSCVn/EB                  Simbad/VSX                       20.8300    ---       ---      VSX                      ---                ---          
  4052922352453886976   275.94527   -25.67236   DCEP_F      "OGLE-BLG-T2CEP-356                 " RVTAU                     OGLE                             70.9562    ---       ---      OGLE                     ---                ---          
  252595410453952384    67.62787    43.65313    DCEP_F      "NSV 1620                           " RC                        VSX                              ---        ---       ---      ---                      ---                ---          
  6026616058697966336   254.65831   -32.70346   DCEP_F      "ASASSN-V J165838.00-324212.3       " ROT                       ASAS-SN                          14.8414    ---       ---      ASAS-SN                  ---                ---          
  6130597874068100992   180.2543    -49.16786   DCEP_F      "ASASSN-V J120101.05-491004.3       " ROT                       ASAS-SN                          11.8620    ---       ---      ASAS-SN                  ---                ---          
  6091811531945560448   216.66175   -48.4883    DCEP_F      "ASASSN-V J142638.85-482917.7       " ROT                       ASAS-SN                          13.2260    ---       ---      ASAS-SN                  ---                ---          
  236814021279324160    52.07477    40.20438    DCEP_F      "ASASSN-V J032817.94+401216.0       " ROT                       ASAS-SN                          9.0154     ---       ---      ASAS-SN                  ---                ---          
  5777358323162450944   249.37931   -78.28217   DCEP_F      "ASASSN-V J163731.09-781655.9       " ROT                       ASAS-SN                          5.8796     ---       ---      ASAS-SN                  ---                ---          
  5343334629335701120   172.41925   -55.79787   DCEP_F      "ASASSN-V J112940.63-554752.4       " ROT                       ASAS-SN                          9.4748     ---       ---      ASAS-SN                  ---                ---          
  5610898344395382528   105.69073   -26.31782   DCEP_F      "ASASSN-V J070245.78-261904.2       " ROT                       ASAS-SN                          8.1040     ---       ---      ASAS-SN                  ---                ---          
  1425124986955687040   245.8057    52.54535    DCEP_F      "ASASSN-V J162313.37+523243.4       " ROT                       ASAS-SN                          15.4280    ---       ---      ASAS-SN                  ---                ---          
  2236411225041103360   300.21055   58.86705    DCEP_F      "ASASSN-V J200050.54+585201.6       " ROT                       ASAS-SN                          6.8119     ---       ---      ASAS-SN                  ---                ---          
  481732126153267200    85.62923    68.30151    DCEP_F      "ASASSN-V J054231.00+681805.3       " ROT                       ASAS-SN                          7.2674     ---       ---      ASAS-SN                  ---                ---          
  4559635520223408768   252.13625   17.86028    DCEP_F      "ASASSN-V J164832.72+175137.4       " ROT                       ASAS-SN                          9.8990     ---       ---      ASAS-SN                  ---                ---          
  5443039958626646400   160.13598   -36.97446   DCEP_F      "ASASSN-V J104032.64-365828.0       " ROT                       ASAS-SN                          5.7933     ---       ---      ASAS-SN                  ---                ---          
  667583091989865472    119.90842   17.7416     DCEP_F      "ASASSN-V J075938.01+174429.9       " ROT                       ASAS-SN                          20.3600    ---       ---      ASAS-SN                  ---                ---          
  5293770397477896960   111.75947   -59.26431   DCEP_F      "ASASSN-V J072702.29-591551.7       " ROT                       ASAS-SN                          13.2820    ---       ---      ASAS-SN                  ---                ---          
  1844330223297611136   315.0409    25.34702    DCEP_F      "ASASSN-V J210009.81+252049.4       " ROT                       ASAS-SN                          11.1860    ---       ---      ASAS-SN                  ---                ---          
  911861487252782848    129.07378   40.62114    DCEP_F      "ASASSN-V J083617.72+403716.3       " ROT                       ASAS-SN                          9.3620     ---       ---      ASAS-SN                  ---                ---          
  820324326742658560    148.37634   44.28359    DCEP_F      "ASASSN-V J095330.31+441701.0       " ROT                       ASAS-SN                          6.3701     ---       ---      ASAS-SN                  ---                ---          
  2092081490462877824   284.55776   33.75139    DCEP_F      "ASASSN-V J185813.87+334504.9       " ROT                       ASAS-SN                          14.9920    ---       ---      ASAS-SN                  ---                ---          
  1004234379680339328   100.57075   62.48031    DCEP_F      "ASASSN-V J064216.97+622849.1       " ROT                       ASAS-SN                          7.6929     ---       ---      ASAS-SN                  ---                ---          
  361184828081397632    12.49094    32.93545    DCEP_F      "FS Psc                             " ROT                       VSX                              6.8388     ---       ---      VSX                      ---                ---          
  6018697994426978432   248.28377   -37.10126   DCEP_1O     "ASASSN-V J163308.15-370604.5       " ROT                       ASAS-SN                          1.3770     ---       ---      ASAS-SN                  ---                ---          
  5897539960619629568   216.95013   -53.75592   DCEP_1O     "2MASS J14274803-5345212            " ROT                       Simbad                           ---        ---       ---      ---                      ---                ---          
  5987770454656124672   237.50517   -46.54973   DCEP_1O     "ASASSN-V J155001.25-463258.8       " ROT                       ASAS-SN                          5.4600     ---       ---      ASAS-SN                  ---                ---          
  4523147299146391296   273.46837   17.24599    DCEP_1O     "V1443 Her                          " ROT                       VSX                              2.7620     ---       ---      VSX                      ---                ---          
  584122909535873280    136.10506   7.25377     DCEP_1O     "NSVS 10166160                      " ROT                       VSX                              3.6670     ---       ---      VSX                      ---                ---          
  3103637208835609728   99.23477    -5.35099    DCEP_MULTI  "V0969 Mon                          " ROT                       VSX                              5.0280     ---       ---      VSX                      ---                ---          
  5804085561048983552   259.69823   -73.42031   DCEP_F      "V0384 Aps                          " ROT/RSCVn                 Simbad/VSX                       7.0970     ---       ---      VSX                      ---                ---          
  6876368298759473024   304.76246   -14.03461   DCEP_F      "CU Cap                             " ROT//RSCVn//Semireg       Simbad//VSX/GCVS//ASAS_RICHARDS  11.7790    11.7940   ---      VSX/ASAS_RICHARDS        GCVS               ---          
  4892280324979261824   66.40711    -27.04507   DCEP_F      "ASAS J042538-2702.7                " ROT/RSCVn                 VSX/ASAS_RICHARDS                11.9300    5493.2994 ---      VSX                      ASAS_RICHARDS      ---          
  2838846565158953856   347.44352   22.55952    DCEP_F      "V0671 Peg                          " ROT/TTAU                  VSX/ASAS_RICHARDS                10.1000    10.0800   ---      VSX                      ASAS_RICHARDS      ---          
  6867826429142502784   300.46659   -17.86711   DCEP_F      "V5660 Sgr                          " ROT//TTAU                 VSX/GCVS//ASAS_RICHARDS          6.5789     ---       ---      VSX/GCVS/ASAS_RICHARDS   ---                ---          
  2899501261545453696   93.4818     -27.55561   DCEP_F      "ASAS J061355-2733.4                " ROT/TTAU                  VSX/ASAS_RICHARDS                3.9479     ---       ---      VSX/ASAS_RICHARDS        ---                ---          
  1948787229553042048   329.8887    36.27549    DCEP_1O     "HAT-203-0027877                    " ROT/VAR                   Simbad/VSX                       4.1719     ---       ---      VSX                      ---                ---          
  3506814683782851968   201.84322   -19.4539    DCEP_F      "ASAS J132722-1927.2                " SARG                      ASAS_RICHARDS                    36.7923    ---       ---      ASAS_RICHARDS            ---                ---          
  6764724575269362176   292.13727   -28.87838   DCEP_F      "192832-2852.8                      " SARG                      ASAS_RICHARDS                    99.3560    ---       ---      ASAS_RICHARDS            ---                ---          
  6050413068034176256   244.14072   -23.16028   DCEP_F      "ASAS J161634-2309.6                " Semireg                   VSX                              44.4311    ---       ---      VSX                      ---                ---          
  4036718746515296768   267.69067   -38.63355   DCEP_F      "V1633 Sco                          " Semireg                   ASAS_RICHARDS                    80.9292    ---       ---      ASAS_RICHARDS            ---                ---          
  6745229443835222016   293.54818   -31.84873   DCEP_F      "ASAS J193411-3150.9                " Semireg                   ASAS_RICHARDS                    103.7953   ---       ---      ASAS_RICHARDS            ---                ---          
  6269240620965524992   213.90281   -28.71985   DCEP_F      "ASAS J141537-2843.2                " Semireg                   VSX                              112.5360   ---       ---      VSX                      ---                ---          
  5954640069033366656   268.36961   -45.25821   DCEP_F      "ASAS J175329-4515.5                " Semireg                   VSX                              47.6357    ---       ---      VSX                      ---                ---          
  6231379384740010496   226.28458   -22.60639   DCEP_F      "WW Lib                             " Semireg                   VSX                              81.5000    ---       ---      VSX                      ---                ---          
  6755871994842288640   287.30541   -33.46099   DCEP_1O     "ASASSN-V J190913.29-332739.6       " Semireg                   ASAS-SN                          90.4200    ---       ---      ASAS-SN                  ---                ---          
  6731997950968830848   282.91791   -35.51679   DCEP_1O     "ASASSN-V J185140.29-353100.4       " Semireg                   ASAS-SN                          106.4800   ---       ---      ASAS-SN                  ---                ---          
  6124723935051409920   213.13567   -31.12994   DCEP_1O     "ASAS J141233-3107.8                " Semireg                   ASAS_RICHARDS                    119.4019   ---       ---      ASAS_RICHARDS            ---                ---          
  6105670055675091840   221.07896   -37.95477   DCEP_F      "ASAS J144419-3757.3                " Semireg/Mira              VSX/ASAS_RICHARDS                105.8260   ---       ---      VSX/ASAS_RICHARDS        ---                ---          
  6686858673616523392   299.54287   -41.93813   DCEP_F      "NSV 12595                          " Semireg/SARG              VSX/ASAS_RICHARDS                52.4369    ---       ---      VSX/ASAS_RICHARDS        ---                ---          
  1520090669535373824   191.1752    36.76404    DCEP_MULTI  "TX CVn                             " CV/ELL                    Simbad/VSX                       199.7500   ---       ---      VSX                      ---                ---          
  3060568062769059840   111.34484   -3.5974     DCEP_F      "BX Mon                             " CV/Mira                   VSX/ASAS_RICHARDS                1259.0000  ---       ---      VSX/ASAS_RICHARDS        ---                ---          
  5612678213207148032   111.30775   -27.79913   DCEP_1O     "ASAS J072514-2748.0                " TTAU                      ASAS_RICHARDS                    5.6148     ---       ---      ASAS_RICHARDS            ---                ---          
  3399707446488135552   87.72823    20.24658    DCEP_F      "LAMOST J055054.77+201447.6         " TTAU                      IOMC                             ---        ---       ---      ---                      ---                ---          
  3340972772281842944   82.84828    12.16217    DCEP_F      "HI Ori                             " TTAU/Eruptive             Simbad/VSX                       ---        ---       ---      ---                      ---                ---          
  3214504535376528896   77.54525    -2.90141    DCEP_F      "V1011 Ori                          " TTAU/Irr                  Simbad/VSX                       ---        ---       ---      ---                      ---                ---          
  5329778887909167232   131.65005   -46.52931   DCEP_F      "GDS_J0846363-463145                " VAR                       VSX                              ---        ---       ---      ---                      ---                ---          
  5335963189825411072   172.84735   -60.58341   DCEP_F      "GDS_J1131234-603501                " VAR                       VSX                              ---        ---       ---      ---                      ---                ---          
  2402633571858638848   340.00158   -17.38122   DCEP_F      "NSVS J2240004-172252               " VAR                       VSX                              111.0000   ---       ---      VSX                      ---                ---          
  5863815636949490048   202.86552   -65.3272    DCEP_F      "GDS_J1331277-651937                " VAR                       VSX                              ---        ---       ---      ---                      ---                ---          
  1165052691274007296   234.07067   9.35253     DCEP_F      "ASAS J153617+0921.1                " VAR/RVTAU                 VSX/ASAS_RICHARDS                93.7500    94.8163   ---      VSX                      ASAS_RICHARDS      ---          
  6743453109781022208   288.50051   -35.22178   DCEP_F      "ASAS J191400-3513.3                " VAR/SARG_B                VSX/ASAS_RICHARDS                75.0000    72.6632   ---      VSX                      ASAS_RICHARDS      ---          
  6397514457824964736   335.2837    -68.38977   DCEP_F      "NSV 14116                          " DCEP                      VSX                              13.2820    ---       ---      VSX                      ---                ---          
  5881952871520184960   234.52125   -58.69441   DCEP_F      "GDS_J1538051-584139                " VAR                       VSX                              ---        ---       ---      ---                      ---                ---          
  5254078504458244352   160.72436   -61.02361   DCEP_F      "GDS_J1042539-610125                " VAR                       VSX                              ---        ---       ---      ---                      ---                ---          
  1859869140107576192   311.8993    31.73403    DCEP_F      "BD Cyg                             " VAR                       VSX                              ---        ---       ---      ---                      ---                ---          
  5544259212380322560   120.85675   -37.19998   DCEP_F      "GDS_J0803256-371200                " VAR                       VSX                              ---        ---       ---      ---                      ---                ---          
  5433200291631896064   147.09209   -37.34198   DCEP_F      "ASAS J094822-3720.6                " WVIR                      VSX/CRTS/ASAS_RICHARDS           24.7463    24.6765   ---      VSX/CRTS                 ASAS_RICHARDS      ---          
  5311409896910828800   137.14651   -53.19702   DCEP_F      "GDS_J0908351-531149                " VAR                       VSX                              ---        ---       ---      ---                      ---                ---          
  6027700314600370304   254.00819   -31.46047   DCEP_F      "ES Sco                             " VAR                       VSX                              ---        ---       ---      ---                      ---                ---          
  6580511606874919040   320.34829   -41.8311    DCEP_F      "ASAS J212124-4149.9                " VAR                       VSX/ASAS_RICHARDS                87.2093    86.5827   ---      VSX                      ASAS_RICHARDS      ---          
  5241804518715438336   165.39269   -62.21022   DCEP_F      "GDS_J1101342-621237                " VAR                       VSX                              ---        ---       ---      ---                      ---                ---          
  5254660837647740672   155.46599   -61.14753   DCEP_F      "AA Car                             " VAR/DCEP                  VSX/GCVS                         15.7890    ---       ---      GCVS                     ---                ---          
  5614916921960857088   114.04436   -25.36403   DCEP_F      "GDS_J0736106-252150                " VAR                       VSX                              ---        ---       ---      ---                      ---                ---          
  4951452879691733632   35.88264    -40.57163   DCEP_F      "ASAS J022332-4034.3                " VAR/RVTAU                 VSX/ASAS_RICHARDS                68.2000    68.0447   ---      VSX                      ASAS_RICHARDS      ---          
  5861648327739540736   193.7482    -65.20062   DCEP_F      "GDS_J1254596-651202                " VAR                       VSX                              ---        ---       ---      ---                      ---                ---          
  5254281334339678208   160.11285   -60.0764    DCEP_F      "GDS_J1040271-600434                " VAR                       VSX                              ---        ---       ---      ---                      ---                ---          
  5310863370918375552   140.55281   -53.06412   DCEP_F      "GDS_J0922126-530350                " VAR                       VSX                              ---        ---       ---      ---                      ---                ---          
  5598642947280233984   116.71718   -30.6659    DCEP_F      "GDS_J0746521-303957                " VAR                       VSX                              ---        ---       ---      ---                      ---                ---          
  5405496240766414464   148.01595   -51.99247   DCEP_F      "GDS_J0952038-515933                " VAR                       VSX                              ---        ---       ---      ---                      ---                ---          
  5619369359933924992   111.25618   -23.15791   DCEP_F      "GDS_J0725014-230928                " VAR                       VSX                              ---        ---       ---      ---                      ---                ---          
  5404862853352596736   149.21983   -51.60892   DCEP_F      "GDS_J0956527-513632                " VAR                       VSX                              ---        ---       ---      ---                      ---                ---          
  5620149154199221632   112.85013   -20.77481   DCEP_F      "GDS_J0731243-204629                " VAR                       VSX                              ---        ---       ---      ---                      ---                ---          
  5596920115637629184   119.15388   -30.95279   DCEP_F      "GDS_J0756369-305709                " VAR                       VSX                              ---        ---       ---      ---                      ---                ---          
  511706805997227648    25.25207    63.05553    DCEP_F      "NSVS 1808829                       " DCEP                      VSX                              4.1153     ---       ---      VSX                      ---                ---          
  5614191175568405376   115.20408   -25.45771   DCEP_F      "GDS_J0740489-252727                " VAR                       VSX                              ---        ---       ---      ---                      ---                ---          
  6703004658279987200   272.40289   -50.27762   DCEP_F      "ASAS J180936-5016.7                " VAR/Semireg               VSX/ASAS_RICHARDS                110.5047   108.3100  ---      VSX                      ASAS_RICHARD       ---          
  4048574883473655168   277.79319   -28.26873   DCEP_F      "ASAS J183110-2816.1                " VAR/Semireg               VSX/ASAS_RICHARDS                82.3510    71.1918   ---      VSX                      ASAS_RICHARDS      ---          
  5852389305960163328   208.75541   -64.03195   DCEP_F      "GDS_J1355013-640155                " VAR                       VSX                              ---        ---       ---      ---                      ---                ---          
  5620323048837384320   111.80167   -20.56459   DCEP_F      "GDS_J0727124-203352                " VAR                       VSX                              ---        ---       ---      ---                      ---                ---          
  6058510868128651136   181.63975   -61.26643   DCEP_F      "GDS_J1206335-611559                " VAR                       VSX                              ---        ---       ---      ---                      ---                ---          
  3034976006222041344   112.54399   -11.19827   DCEP_F      "GDS_J0730105-111153                " VAR                       VSX                              ---        ---       ---      ---                      ---                ---          
  5865415426312734976   205.79549   -62.93339   DCEP_F      "GDS_J1343109-625600                " VAR                       VSX                              ---        ---       ---      ---                      ---                ---          
  5521712145909463680   128.16223   -46.79047   DCEP_F      "GDS_J0832389-464725                " VAR                       VSX                              ---        ---       ---      ---                      ---                ---          
  6158988088922449792   190.5166    -34.33846   DCEP_F      "ASAS J124204-3420.3                " VAR/LPV/SARG_B            VSX/NSVS/ASAS_RICHARDS           21.2017    1.0493    21.3648  VSX                      NSVS               ASAS_RICHARDS
  5940955031917319040   250.32861   -48.74197   DCEP_F      "GDS_J1641188-484431                " VAR                       VSX                              ---        ---       ---      ---                      ---                ---          
  5337707260130255360   166.97424   -60.35392   DCEP_F      "GDS_J1107538-602114                " VAR                       VSX                              ---        ---       ---      ---                      ---                ---          
  5885805109216152192   236.53317   -53.21254   DCEP_F      "GDS_J1546079-531245                " VAR                       VSX                              ---        ---       ---      ---                      ---                ---          
  3419422583326134144   75.02886    24.14282    DCEP_F      "1SWASP J050006.91+240834.3         " VAR                       VSX                              8.6789     ---       ---      VSX                      ---                ---          
  2953155500537706752   102.77785   -11.33744   DCEP_1O     "NSVS 15181598                      " DCEP/LPV/EB               VSX/NSVS/ASAS_RICHARDS           1.4599     0.3743    ---      VSX/NSVS                 ASAS_RICHARDS      ---          
  5543722994310379136   125.64924   -34.40031   DCEP_1O     "GDS_J0822358-342401                " VAR                       VSX                              ---        ---       ---      ---                      ---                ---          
  5336579363014965376   171.6965    -58.8195    DCEP_1O     "GDS_J1126471-584910                " VAR                       VSX                              ---        ---       ---      ---                      ---                ---          
  4437777711669788416   244.96412   5.29721     DCEP_1O     "LINEAR 18064292                    " VAR                       VSX/PS1                          ---     0.4692       ---      VSX                      PS1                ---          
  5546003793739552896   119.74495   -34.07069   DCEP_1O     "GDS_J0758587-340414                " VAR                       VSX                              ---        ---       ---      ---                      ---                ---          
  3050824676059815168   104.89544   -8.3771     DCEP_1O     "GDS_J0659349-082237                " VAR                       VSX                              ---        ---       ---      ---                      ---                ---          
  6723719246886877440   277.6078    -39.85986   DCEP_1O     "ASAS J183026-3951.7                " VAR/SARG_B                VSX/ASAS_RICHARDS                75.9017    77.0166   ---      VSX                      ASAS_RICHARDS      ---          
  5311347637061714304   137.25223   -53.5988    DCEP_1O     "GDS_J0909005-533555                " VAR                       VSX                              ---        ---       ---      ---                      ---                ---          
  3027746854704868608   111.9856    -16.83151   DCEP_1O     "GDS_J0727565-164953                " VAR                       VSX                              ---        ---       ---      ---                      ---                ---          
  3045809872243862400   106.25278   -11.81071   DCEP_1O     "GDS_J0705006-114838                " VAR                       VSX/PS1                          0.4276     ---       ---      PS1                      ---                ---          
  5548252466820885248   122.79527   -31.24729   DCEP_1O     "GDS_J0811108-311450                " VAR                       VSX                              ---        ---       ---      ---                      ---                ---          
  5594100246268225280   119.84298   -33.35713   DCEP_MULTI  "GDS_J0759223-332125                " VAR                       VSX                              ---        ---       ---      ---                      ---                ---          
  5598880063835318656   116.17384   -29.87695   DCEP_MULTI  "GDS_J0744417-295237                " VAR                       VSX/PS1                          0.7710     ---       ---      PS1                      ---                ---          
  4038015379997952512   272.99766   -36.11122   DCEP_MULTI  "V725 Sgr                           " Irr/LPV                   VSX/ASAS_RICHARDS                78.0570    453.5208  ---      VSX                      ASAS_RICHARDS      ---          
  6631442767883845376   277.8563    -61.35609   DCEP_F      "ASAS J183125-6121.3                " VAR/RSG                   VSX/ASAS_RICHARDS                10.8790    3763.9630 ---      VSX                      ASAS_RICHARDS      ---          
  6724512544523831040   273.00169   -42.82902   DCEP_F      "ASAS J181200-4249.8                " VAR/SARG                  VSX/ASAS_RICHARDS                120.3638   94.8525   ---      VSX                      ASAS_RICHARDS      ---          
  4087670085296593664   287.82794   -17.62344   DCEP_1O     "ASAS J191119-1737.4                " VAR/SARG                  VSX/ASAS_RICHARDS                43.5822    88.0846   ---      VSX                      ASAS_RICHARDS      ---          
  3128766989464926208   105.33263   5.20452     DCEP_1O     "ASAS J070120+0512.3                " VAR/SARG                  VSX/ASAS_RICHARDS                26.0593    44.8954   ---      VSX                      ASAS_RICHARDS      ---          
  4049105299124614656   271.90257   -31.25684   DCEP_F      "ASAS J180737-3115.4                " VAR/Semireg               VSX/ASAS_RICHARDS                66.9158    59.8802   ---      VSX                      ASAS_RICHARDS      ---          
  6770666336110262144   289.93347   -23.80488   DCEP_F      "ASAS J191944-2348.3                " VAR/Semireg               VSX/ASAS_RICHARDS                100.1086   102.8167  ---      VSX                      ASAS_RICHARDS      ---          
  2006888825592397440   339.22478   56.90582    DCEP_MULTI  "CQ Cep                             " WR/EB                     Simbad/VSX                       1.6412     ---       ---      VSX                      ---                ---          
  6528936333914427392   351.3126    -44.72983   DCEP_F      "ASAS J232515-4443.8                " XRB/DCEP_F/RVTAU          Simbad/VSX/ASAS_RICHARDS         9.7747     9.7768    ---      VSX                      ASAS_RICHARDS      ---          
  3019875691474610176   93.19503    -6.18911    DCEP_F      "2MASS J06124681-0611208            " YSO                       Simbad                           ---        ---       ---      ---                      ---                ---          
  3046201126584979584   106.50994   -11.44837   DCEP_F      "GDS_J0706023-112654                " YSO/VAR                   Simbad/VSX                       ---        ---       ---      ---                      ---                ---          
  4227673782766536448   313.8247    0.6902      DCEP_F      "3484525                            " NC                        SDSS                             0.9223     ---       ---      SDSS                     ---                ---          
  4228435679901025024   312.42897   0.94407     DCEP_F      "3385602                            " NC                        SDSS                             27.7637    ---       ---      SDSS                     ---                ---          
  4228107338241475456   309.70091   -0.21977    DCEP_1O     "4354142                            " NC                        SDSS                             2.9875     ---       ---      SDSS                     ---                ---          
  4705063044144940416   21.21681    -65.43852   BLHER       "OGLE-SMC-CEP-4870                  " DCEP_1O                   OGLE                             1.2163     ---       ---      OGLE                     ---                ---          
  4650261219962135424   85.33831    -74.16668   BLHER       "OGLE-LMC-CEP-4279                  " DCEP_F                    OGLE                             1.6210     ---       ---      OGLE                     ---                ---          
  4649187405119614848   75.03872    -75.15255   BLHER       "OGLE-LMC-CEP-4631                  " DCEP_F                    OGLE                             1.5749     ---       ---      OGLE                     ---                ---          
  4650425115918541312   85.71464    -73.43898   BLHER       "OGLE-LMC-CEP-4312                  " DCEP_1O                   OGLE                             1.6951     ---       ---      OGLE                     ---                ---          
  5516452460238707968   125.52706   -47.30395   BLHER       "BQ Vel                             " DCEP                      VSX                              3.3725     ---       ---      VSX                      ---                ---          
  4649467368264365312   79.98448    -74.44347   BLHER       "OGLE-LMC-CEP-3877                  " DCEP_1O                   OGLE                             1.7482     ---       ---      OGLE                     ---                ---          
  4652327614621999872   70.43479    -74.41493   BLHER       "OGLE-LMC-CEP-3385                  " DCEP_F                    OGLE                             1.7966     ---       ---      OGLE                     ---                ---          
  4688062360997085440   21.38773    -70.75956   BLHER       "OGLE-SMC-CEP-4872                  " DCEP_F                    OGLE                             2.3777     ---       ---      OGLE                     ---                ---          
  4649192288497291776   74.68888    -75.02805   BLHER       "OGLE-LMC-CEP-3489                  " DCEP_MULTI                OGLE                             1.0268     ---       ---      OGLE                     ---                ---          
  5265055547511887488   93.22642    -73.73222   WVIR        "lm0863k12754                       " DCEP_F                    EROS2_KIM                        5.4143     ---       ---      EROS2_KIM                ---                ---          
  4650394089074151168   85.29071    -73.67826   BLHER       "OGLE-LMC-CEP-4277                  " DCEP_1O                   OGLE                             1.8205     ---       ---      OGLE                     ---                ---          
  4757183606166564864   83.55789    -63.16699   BLHER       "OGLE-LMC-CEP-4154                  " DCEP_F                    OGLE                             2.5015     ---       ---      OGLE                     ---                ---          
  4664274255137737984   77.76935    -63.43402   WVIR        "OGLE-LMC-CEP-3668                  " DCEP_F                    OGLE                             4.0393     ---       ---      OGLE                     ---                ---          
  4690719846243518208   18.54532    -70.98892   BLHER       "OGLE-SMC-CEP-4836                  " DCEP_1O                   OGLE                             2.1762     ---       ---      OGLE                     ---                ---          
  6652381596744276480   274.0313    -55.73231   BLHER       "NSV 10412                          " DCEP                      VSX                              1.2006     ---       ---      VSX                      ---                ---          
  4690127037676227840   13.29901    -70.85695   BLHER       "OGLE-SMC-CEP-4736                  " DCEP_F                    OGLE                             2.6376     ---       ---      OGLE                     ---                ---          
  4649907692617316480   76.13718    -73.15621   WVIR        "OGLE-LMC-CEP-3559                  " DCEP_1O                   OGLE                             4.0991     ---       ---      OGLE                     ---                ---          
  429544700100302080    4.26041     60.8028     WVIR        "FO Cas                             " DCEP_F                    VSX                              6.7988     ---       ---      VSX                      ---                ---          
  4637956099996538752   18.33566    -75.37716   BLHER       "OGLE-SMC-CEP-4833                  " DCEP_F                    OGLE                             2.7796     ---       ---      OGLE                     ---                ---          
  6026596989041710336   254.88447   -32.95258   WVIR        "ASASSN-V J165932.27-325709.4       " DCEP_F                    ASAS-SN                          18.1348    ---       ---      ASAS-SN                  ---                ---          
  1423905186179825536   249.03064   51.41912    BLHER       "LINEAR 18880747                    " DCEP_1O                   VSX                              1.0121     ---       ---      VSX                      ---                ---          
  4649352954637972224   73.46156    -74.6339    BLHER       "OGLE-LMC-CEP-3452                  " DCEP_1O                   OGLE                             1.2140     ---       ---      OGLE                     ---                ---          
  5345042514485408768   173.03807   -53.98681   BLHER       "ASASSN-V J113209.14-535912.5       " DCEP_F                    ASAS-SN                          3.0448     ---       ---      ASAS-SN                  ---                ---          
  4108890728502518144   257.49914   -26.56548   BLHER       "V2137 Oph                          " DCEP                      VSX                              ---        ---       ---      ---                      ---                ---          
  4052025838158485504   277.22463   -26.75858   WVIR        "182854-2645.6                      " DCEP_F                    ASAS_RICHARDS                    18.4392    ---       ---      ASAS_RICHARDS            ---                ---          
  4249529466887856256   302.65445   6.11258     BLHER       "ASASSN-V J201037.07+060645.5       " DCEP_1O                   ASAS-SN                          1.3528     ---       ---      ASAS-SN                  ---                ---          
  1977320277858125824   324.79155   46.72545    BLHER       "V641 Cyg                           " DCEP                      VSX                              3.5309     ---       ---      VSX                      ---                ---          
  3397212822106196992   81.77704    16.93643    WVIR        "V1256 Tau                          " DCEP_F                    VSX                              4.4384     ---       ---      VSX                      ---                ---          
  4295988952813227776   292.73655   8.07969     WVIR        "ASASSN-V J193056.77+080447.0       " DCEP_1O                   ASAS-SN                          4.2779     ---       ---      ASAS-SN                  ---                ---          
  4162616744910354304   263.40963   -12.28636   WVIR        "ASASSN-V J173338.31-121710.9       " DCEP_F                    ASAS-SN                          2.5906     ---       ---      ASAS-SN                  ---                ---          
  1853221080490290304   317.6566    32.52597    WVIR        "NSV 13578                          " DCEP_F                    VSX                              9.4500     ---       ---      VSX                      ---                ---          
  4365635455242920448   254.23316   -4.07125    WVIR        "2MASS J16565595-0404163            " DCEP                      Simbad                           ---        ---       ---      ---                      ---                ---          
  5537860123428416640   119.69307   -38.99433   WVIR        "NT Pup                             " DCEP_F                    VSX                              15.5650    ---       ---      VSX                      ---                ---          
  440689349956503680    43.66832    51.82463    WVIR        "QQ Per                             " DCEP_F                    VSX                              11.1940    ---       ---      VSX                      ---                ---          
  4126279126871525120   253.69261   -21.57641   WVIR        "ASASSN-V J165446.23-213435.0       " DCEP_F                    ASAS-SN                          14.6199    ---       ---      ASAS-SN                  ---                ---          
  4379075782292287104   251.81957   -1.96655    WVIR        "Cl* NGC 6218 KUST 307              " DCEP                      Simbad                           ---        ---       ---      ---                      ---                ---          
  4304937396883833344   298.19395   12.66915    WVIR        "PP Aql                             " DCEP_F//WVIR              VSX/NSVS/ASAS_RICHARDS//GCVS     24.0100    24.3905   24.0823  VSX                      NSVS               ASAS_RICHARDS
  3134002107923090944   101.39057   7.81629     WVIR        "V0913 Mon                          " DCEP_F                    VSX                              2.4268     ---       ---      VSX                      ---                ---          
  5814366407092443520   255.73675   -68.00903   WVIR        "ASAS J170257-6800.5                " DCEP_F/WUma               VSX/ASAS_RICHARDS                11.0275    11.0197   ---      VSX                      ASAS_RICHARDS      ---          
  4038623001982306688   271.33679   -36.83221   BLHER       "V2284 Sgr                          " DCEP                      VSX                              1.9419     ---       ---      VSX                      ---                ---          
  5932284528150696704   245.22589   -53.55461   BLHER       "V0539 Nor                          " DCEP_1O                   VSX                              2.6441     ---       ---      VSX                      ---                ---          
  4607612332144061056   267.13518   34.46559    WVIR        "NSVS 8057233                       " DCEP                      VSX                              12.0839    ---       ---      VSX                      ---                ---          
  3113203642894208128   102.24186   -0.62521    BLHER       "ASAS J064858-0037.5                " DCEP_1O                   VSX                              3.8338     ---       ---      VSX                      ---                ---          
  4306046593639867776   288.65872   6.48252     WVIR        "V526 Aql                           " DCEP_F                    VSX                              4.2112     ---       ---      VSX                      ---                ---          
  3458316535848945408   90.21282    39.7204     WVIR        "V0769 Aur                          " DCEP                      VSX                              19.1300    ---       ---      VSX                      ---                ---          
  5884100904912624128   237.95332   -56.36418   WVIR        "ASAS J155149-5621.8                " DCEP_F/DCEP_FO            VSX/ASAS_RICHARDS                5.4018     ---       ---      VSX                      ---                ---          
  4056026175045038464   267.15626   -30.47597   RVTAU       "V500 Sco                           " DCEP_F                    VSX                              9.3169     ---       ---      VSX                      ---                ---          
  3001414478927472768   95.56727    -10.83144   WVIR        "ASAS J062216-1049.9                " DCEP_F                    VSX                              8.1470     ---       ---      VSX                      ---                ---          
  473043922712140928    58.5907     58.65333    WVIR        "RW Cam                             " DCEP_F                    VSX                              16.4144    ---       ---      VSX                      ---                ---          
  6217308590845895680   221.6402    -32.17092   BLHER       "V553 Cen                           " DCEP/BLHER                Simbad/VSX                       2.0606     ---       ---      VSX                      ---                ---          
  4111218875639075712   260.22946   -23.43554   WVIR        "ASAS J172055-2326.2                " EB/DCEP_1O                VSX                              1.8603     ---       ---      VSX                      ---                ---          
  5212091801818509184   90.55373    -78.69541   BLHER       "OGLE-LMC-ACEP-130                  " ACEP_F                    OGLE                             1.8261     ---       ---      OGLE                     ---                ---          
  1248397910338129664   206.2186    19.47084    BLHER       "CRTS J134452.4+192814              " ACEP                      CRTS                             2.0776     ---       ---      CRTS                     ---                ---          
  2863845508203281024   5.68578     33.82597    BLHER       "CRTS J002244.5+334932              " ACEP                      CRTS                             1.1671     ---       ---      CRTS                     ---                ---          
  5399618148500891264   170.58838   -34.2836    BLHER       "ASASSN-V J112221.21-341701.0       " ACEP                      ASAS-SN                          1.0067     ---       ---      ASAS-SN                  ---                ---          
  5322875157471168768   129.59122   -49.81203   BLHER       "ASASSN-V J083821.90-494843.3       " ACEP                      ASAS-SN                          2.0446     ---       ---      ASAS-SN                  ---                ---          
  5211833622744394240   93.80928    -79.14174   BLHER       "OGLE-LMC-ACEP-133                  " ACEP_F                    OGLE                             1.7727     ---       ---      OGLE                     ---                ---          
  4649805815979899392   75.10962    -73.46126   BLHER       "OGLE-LMC-ACEP-101                  " ACEP_F                    OGLE                             1.6643     ---       ---      OGLE                     ---                ---          
  5279973240241242624   99.15245    -68.44438   BLHER       "OGLE-LMC-ACEP-142                  " ACEP_F                    OGLE                             2.1698     ---       ---      OGLE                     ---                ---          
  5859972946880769408   189.52856   -66.38308   BLHER       "ASASSN-V J123807.14-662300.8       " ACEP                      ASAS-SN                          2.0654     ---       ---      ASAS-SN                  ---                ---          
  6899899256340129664   308.19834   -13.05143   BLHER       "CRTS J203247.5-130304              " ACEP                      CRTS                             1.0465     ---       ---      CRTS                     ---                ---          
  5521137101325930624   122.45845   -43.97272   BLHER       "ASASSN-V J080950.03-435821.9       " ACEP                      ASAS-SN                          2.3419     ---       ---      ASAS-SN                  ---                ---          
  4627678075752483584   65.96439    -76.91188   BLHER       "OGLE-GAL-ACEP-006                  " ACEP/DCEP_F               OGLE/VSX                         0.5042     1.8836    ---      OGLE                     VSX                ---          
  1789512215668452864   316.40735   20.08157    BLHER       "ASAS J210538+2005.0                " ACEP/LPV/DCEP/WVIR        VSX/NSVS/ASAS_RICHARDS/Simbad    1.7086     1.7094    ---      VSX/ASAS_RICHARDS        NSVS               ---          
  6209743435448380288   231.17446   -29.753     BLHER       "GM Lib                             " RRAB/ACEP                 Simbad/VSX                       1.0851     ---       ---      VSX                      ---                ---          
  4117993619657572864   264.41965   -21.68434   WVIR        "OGLE-BLG-T2CEP-519                 " WVIR                      OGLE                             9.8618     ---       ---      OGLE                     ---                ---          
  642190626859164800    149.02813   23.51035    BLHER       "CRTS J095606.7+233037              " WVIR/T2CEP                Simbad/CRTS                      2.2098     ---       ---      CRTS                     ---                ---          
  4650130545572291712   88.04997    -74.24308   WVIR        "lm0844n18506                       " T2CEP                     EROS2_KIM                        14.2542    ---       ---      EROS2_KIM                ---                ---          
  6303004561469471232   213.94602   -13.41646   RVTAU       "NSVS 16126676                      " WVIR/Semireg/T2CEP        Simbad/VSX/CRTS                  85.0745    170.8991  ---      VSX                      CRTS               ---          
  2775393199362630016   10.25364    11.42924    BLHER       "CRTS J004100.8+112545              " WVIR/T2CEP                Simbad/CRTS                      2.3143     ---       ---      CRTS                     ---                ---          
  6096871454393708416   211.14138   -45.54217   WVIR        "V1331 Cen                          " WVIR                      VSX                              16.9856    ---       ---      VSX                      ---                ---          
  6096564686351860992   213.33208   -44.89374   RVTAU       "V415 Cen                           " WVIR                      VSX                              26.6560    ---       ---      VSX                      ---                ---          
  5956503058396476928   267.87424   -42.22051   BLHER       "V553 Sco                           " BLHER                     VSX                              2.4412     ---       ---      VSX                      ---                ---          
  6761158378053562240   282.4103    -30.28698   RVTAU       "OGLE-BLG-T2CEP-928                 " RVTAU                     OGLE                             36.2174    ---       ---      OGLE                     ---                ---          
  6903017574395143040   310.61687   -9.91748    WVIR        "CRTS J204228.0-095502              " WVIR/T2CEP                Simbad/CRTS                      34.0566    ---       ---      CRTS                     ---                ---          
  2369538890337581056   12.51167    -17.60749   BLHER       "BH Cet                             " WVIR/ACEP                 Simbad/VSX                       1.1377     ---       ---      VSX                      ---                ---          
  5850299065592866304   206.16723   -68.47633   RVTAU       "AS Mus                             " WVIR                      VSX                              26.4490    ---       ---      VSX                      ---                ---          
  5606839187987683840   109.04185   -28.05861   BLHER       "ASASSN-V J071610.02-280330.9       " BLHER                     ASAS-SN                          2.0306     ---       ---      ASAS-SN                  ---                ---          
  4688334593204806912   1.82733     -74.47599   WVIR        "XY Hyi                             " WVIR                      VSX                              22.0000    ---       ---      VSX                      ---                ---          
  2853452301527791744   359.27065   26.56413    WVIR        "CRTS J235704.9+263351              " WVIR/T2CEP                Simbad/CRTS                      10.7308    ---       ---      CRTS                     ---                ---          
  5358910242322441728   156.3604    -49.71796   BLHER       "ASASSN-V J102526.52-494304.8       " BLHER                     ASAS-SN                          1.5079     ---       ---      ASAS-SN                  ---                ---          
  4068787244472118784   266.73672   -23.16803   BLHER       "V5594 Sgr                          " BLHER                     OGLE                             1.2095     ---       ---      OGLE                     ---                ---          
  6730669637841731328   284.32368   -38.1417    RVTAU       "V449 CrA                           " WVIR                      VSX                              16.4943    ---       ---      VSX                      ---                ---          
  3017789986635163520   88.94134    -8.38002    WVIR        "CRTS J055545.9-082247              " WVIR/T2CEP                Simbad/CRTS                      132.6080   ---       ---      CRTS                     ---                ---          
  3492182559135688960   178.25815   -23.21645   WVIR        "AO Crt                             " WVIR                      VSX                              15.5730    ---       ---      VSX                      ---                ---          
  4118144527610250880   264.97233   -20.99301   WVIR        "OGLE-BLG-T2CEP-027                 " WVIR                      OGLE                             15.4692    ---       ---      OGLE                     ---                ---          
  4042055226200349312   269.71191   -35.09201   RVTAU       "V532 Sgr                           " WVIR/DCEP_F               VSX/ASAS_RICHARDS                34.3915    ---       ---      VSX/ASAS_RICHARDS        ---                ---          
  4049318050260697984   273.96542   -31.11752   RVTAU       "V1833  Sgr                         " WVIR//RVTAU               Simbad/GCVS//VSX/ASAS_RICHRDS    97.7000    48.8700   ---      VSX                      GCVS/ASAS_RICHARDS ---          
  6704675469269150976   281.75811   -47.35349   BLHER       "NSV 11318                          " BLHER                     VSX                              1.0073     ---       ---      VSX                      ---                ---          
  5929329693658141056   251.46219   -55.79564   WVIR        "AD Ara                             " WVIR                      VSX                              15.9556    ---       ---      VSX                      ---                ---          
  6637797743231941376   283.2047    -56.67555   WVIR        "AX Tel                             " WVIR                      VSX                              9.8960     ---       ---      VSX                      ---                ---          
  5955679146220145280   266.00164   -43.42328   WVIR        "V535 Sco                           " WVIR                      VSX                              24.6800    ---       ---      VSX                      ---                ---          
  4111915966009505664   255.66211   -26.23261   WVIR        "FK Oph                             " WVIR                      VSX                              14.1380    ---       ---      VSX                      ---                ---          
  3635683287713853696   199.30949   -5.08285    WVIR        "YZ Vir                             " WVIR                      VSX                              14.4687    ---       ---      VSX                      ---                ---          
  4089589175451581952   275.37255   -23.43924   WVIR        "V1967  Sgr                         " WVIR                      VSX                              18.7960    ---       ---      VSX                      ---                ---          
  4040579578519065728   267.82908   -36.18241   RVTAU       "V0400 Sco                          " RVTAU                     VSX                              102.8000   ---       ---      VSX                      ---                ---          
  6342363504332224384   304.0314    -87.33882   BLHER       "ASASSN-V J201607.43-872019.7       " BLHER                     ASAS-SN                          1.3503     ---       ---      ASAS-SN                  ---                ---          
  4062494254008169728   270.65491   -28.57732   WVIR        "OGLE-BLG-T2CEP-277                 " WVIR                      OGLE                             14.4420    ---       ---      OGLE                     ---                ---          
  4427943301711857152   234.36695   4.88549     WVIR        "CRTS J153728.0+045307              " WVIR/T2CEP                Simbad/CRTS                      12.3922    ---       ---      CRTS                     ---                ---          
  4045253297571203968   277.36964   -32.3744    WVIR        "V1304 Sgr                          " WVIR                      VSX                              12.9030    ---       ---      VSX                      ---                ---          
  2035402872974695936   297.53435   34.16598    WVIR        "IU Cyg                             " WVIR                      VSX                              31.3145    ---       ---      VSX                      ---                ---          
  4035680292139180416   269.89367   -39.58526   RVTAU       "KQ CrA                             " WVIR/RVTAU                Simbad/VSX                       30.9036    ---       ---      VSX                      ---                ---          
  6849002313335584000   306.04892   -24.9504    RVTAU       "CX Cap                             " RVTAU                     VSX                              51.3700    ---       ---      VSX                      ---                ---          
  419703349473530240    4.67835     54.03924    WVIR        "V1029 Cas                          " WVIR                      VSX                              15.5100    ---       ---      VSX                      ---                ---          
  4125177446265160448   264.25618   -15.42002   WVIR        "TX Ser                             " WVIR                      VSX                              16.0250    ---       ---      VSX                      ---                ---          
  3609358780321640576   198.95669   -13.71259   WVIR        "CRTS J131549.6-134245              " WVIR/T2CEP                Simbad/CRTS                      22.3449    ---       ---      CRTS                     ---                ---          
  1964010169902699648   320.478     37.45917    WVIR        "MZ Cyg                             " WVIR//RVTAU               Simbad/GCVS//VSX                 21.2588    42.8200   ---      GCVS                     VSX                ---          
  1328057184175359488   250.44366   36.45772    BLHER       "Cl* NGC 6205 GBF 10279             " WVIR                      Simbad                           ---        ---       ---      ---                      ---                ---          
  5957872294006202112   267.75233   -40.423     WVIR        "V549 Sco                           " WVIR                      VSX                              16.5483    ---       ---      VSX                      ---                ---          
  4119895701646773120   266.22713   -19.3958    WVIR        "OGLE-BLG-T2CEP-043                 " WVIR                      OGLE                             17.1554    ---       ---      OGLE                     ---                ---          
  1852749557493420032   317.6479    30.6724     RVTAU       "V0360 Cyg                          " RVTAU                     VSX                              70.3900    ---       ---      VSX                      ---                ---          
  4161479334488856320   265.31484   -13.53741   WVIR        "TZ     Ser                         " RVTAU/WVIR                VSX/ASAS_RICHARDS                42.1400    21.0711   ---      VSX                      ASAS_RICHARDS      ---          
  6482342638901422080   310.46427   -47.11198   BLHER       "VX Ind                             " BLHER/RRAB                VSX/ASAS_RICHARDS                1.4619     ---       ---      VSX/ASAS_RICHARDS        ---                ---          
  4113644634448907648   256.73132   -23.55151   WVIR        "V2628 Oph                          " WVIR                      VSX                              13.3144    ---       ---      VSX                      ---                ---          
  4394035806222544640   260.4969    6.91172     RVTAU       "UZ Oph                             " RVTAU                     VSX/ASAS_RICHARDS                87.3500    43.6567   ---      VSX                      ASAS_RICHARDS      ---          
  5852915353554740864   215.57569   -63.99848   BLHER       "ASASSN-V J142218.18-635954.5       " BLHER                     ASAS-SN                          2.4199     ---       ---      ASAS-SN                  ---                ---          
  6073329329911803136   190.44691   -55.85247   BLHER       "ASASSN-V J124147.27-555108.9       " BLHER                     ASAS-SN                          2.0036     ---       ---      ASAS-SN                  ---                ---          
  5643572187846151040   126.51761   -30.11139   RVTAU       "V0594 Pup                          " RVTAU                     ASAS_RICHARDS                    28.9774    ---       ---      ASAS_RICHARDS            ---                ---          
  5948221017072011776   265.39353   -48.9101    WVIR        "V0890 Ara                          " WVIR/DCEP_F               Simbad/VSX                       10.5906    ---       ---      VSX                      ---                ---          
  5311352065144961024   137.10059   -53.49457   WVIR        "CY Vel                             " WVIR                      VSX                              19.5400    ---       ---      VSX                      ---                ---          
  1811618408045800832   308.4344    16.27153    BLHER       "FM Del                             " WVIR/BLHER                Simbad/VSX                       3.9540     ---       ---      VSX                      ---                ---          
  5855676944429471872   190.80992   -69.05656   WVIR        "EP Mus                             " WVIR                      VSX                              21.3310    ---       ---      VSX                      ---                ---          
  3686396376054950272   200.48345   -1.12863    WVIR        "CRTS J132156.0-010743              " WVIR/T2CEP                Simbad/CRTS                      32.0920    ---       ---      CRTS                     ---                ---          
  513282131279401728    23.9153     65.3305     WVIR        "NSVS 1701430                       " BLHER                     VSX                              6.5000     ---       ---      VSX                      ---                ---          
  4056323623023553920   269.05702   -29.65072   RVTAU       "OGLE-BLG-T2CEP-196                 " RVTAU                     OGLE                             36.7373    ---       ---      OGLE                     ---                ---          
  4392705672029913600   256.00031   4.98354     RVTAU       "TX Oph                             " RVTAU                     VSX                              135.0000   ---       ---      VSX                      ---                ---          
  4389902192257874560   260.01222   3.8155      BLHER       "V745 Oph                           " WVIR/BLHER                Simbad/VSX                       1.5963     ---       ---      VSX                      ---                ---          
  6734839677456493568   278.83954   -33.90374   WVIR        "V1911 Sgr                          " WVIR                      VSX                              9.9720     ---       ---      VSX                      ---                ---          
  4117652908497020288   263.14203   -21.93139   BLHER       "OGLE-BLG-T2CEP-428                 " BLHER                     OGLE                             1.2120     ---       ---      OGLE                     ---                ---          
  5431999418776812160   147.18258   -39.35818   BLHER       "ASAS J094844-3921.4                " BLHER/RRAB                VSX/ASAS_RICHARDS                1.2017     ---       ---      VSX/ASAS_RICHARDS        ---                ---          
  4326738650856461312   252.23818   -13.89193   BLHER       "ASASSN-V J164857.17-135331.0       " BLHER                     ASAS-SN                          1.4565     ---       ---      ASAS-SN                  ---                ---          
  393953130749489152    1.21171     50.23486    WVIR        "IX Cas                             " WVIR                      VSX                              9.1534     ---       ---      VSX                      ---                ---          
  2037889315421818496   289.8734    27.56234    WVIR        "AL Lyr                             " WVIR                      VSX                              12.9780    ---       ---      VSX                      ---                ---          
  4068437221832861952   265.7841    -23.44949   WVIR        "OGLE-BLG-T2CEP-032                 " WVIR                      OGLE                             16.3055    ---       ---      OGLE                     ---                ---          
  4365635279142583424   254.29894   -4.0666     WVIR        "Cl* NGC 6254 CGW 317               " RVTAU                     Simbad                           ---        ---       ---      ---                      ---                ---          
  6632574543305145472   286.9351    -59.84552   BLHER       "ASAS J190744-5950.7                " T2CEP/DCEP                VSX/ASAS_RICHARDS                1.7911     ---       ---      VSX/ASAS_RICHARDS        ---                ---          
  4058723174070783360   262.33319   -29.46542   BLHER       "OGLE-BLG-T2CEP-014                 " BLHER                     OGLE                             1.2388     ---       ---      OGLE                     ---                ---          
  1869102495165230592   312.2852    33.69583    RVTAU       "V0399 Cyg                          " RVTAU                     VSX/GCVS/NSVS                    120.0000   57.0000   ---      VSX/GCVS                 NSVS               ---          
  6144045107427693824   180.48      -46.27818   BLHER       "KZ Cen                             " BLHER                     VSX                              1.5200     ---       ---      VSX                      ---                ---          
  809525267132087168    151.16207   43.62501    RVTAU       "CRTS J100438.8+433730              " WVIR/T2CEP                Simbad/CRTS                      58.4078    ---       ---      CRTS                     ---                ---          
  5643564972301150208   126.54979   -30.28562   WVIR        "CO Pup                             " WVIR                      VSX                              16.0420    ---       ---      VSX                      ---                ---          
  5914096922097061120   257.53028   -60.66478   BLHER       "V0617 Ara                          " BLHER                     VSX                              2.5220     ---       ---      VSX                      ---                ---          
  5845741379403386624   211.72838   -71.37132   WVIR        "Z Aps                              " RVTAU                     VSX                              37.8900    ---       ---      VSX                      ---                ---          
  6638377559519795456   287.85032   -59.94347   BLHER       "NGC 6752 V001                      " BLHER                     VSX                              1.3782     ---       ---      VSX                      ---                ---          
  3392988846324877952   75.37182    15.02397    WVIR        "CRTS J050129.2+150126              " WVIR/T2CEP                Simbad/CRTS                      8.9444     ---       ---      CRTS                     ---                ---          
  2049531563002338432   288.98478   34.45224    BLHER       "NW Lyr                             " BLHER                     VSX                              1.6012     ---       ---      VSX                      ---                ---          
  4510925780739110272   282.61553   15.94016    WVIR        "AP Her                             " WVIR                      VSX                              10.4110    ---       ---      VSX                      ---                ---          
  1816085861226864768   305.32904   18.43783    BLHER       "BX Del                             " WVIR/BLHER                Simbad/VSX                       1.0918     ---       ---      VSX                      ---                ---          
  6647640365167706240   271.84168   -58.96168   WVIR        "RS Pav                             " RVTAU/WVIR                VSX/ASAS_RICHARDS                39.8900    19.9540   ---      VSX                      ASAS_RICHARDS      ---          
  5784674881551467392   195.58824   -79.75731   BLHER       "BV Cha                             " BLHER                     VSX                              1.2380     ---       ---      VSX                      ---                ---          
  3637042116582796544   201.50829   -3.37873    WVIR        "W Vir                              " WVIR                      VSX                              17.2724    ---       ---      VSX                      ---                ---          
  5814122315506225792   260.80252   -63.89656   BLHER       "DU Ara                             " WVIR/BLHER                Simbad/VSX                       1.6396     ---       ---      VSX                      ---                ---          
  1306279466601099904   253.28603   25.97637    WVIR        "V1226 Her                          " WVIR/EB/DCEP              Simbad/VSX/ASAS_RICHARDS         19.3960    ---       ---      VSX/ASAS_RICHARDS        ---                ---          
  5325604110967001344   138.04013   -50.37601   WVIR        "DD Vel                             " WVIR                      VSX                              13.1980    ---       ---      VSX                      ---                ---          
  4068898810519269248   267.54482   -22.84795   WVIR        "V0760 Sgr                          " RVTAU                     VSX/ASAS_RICHARDS                45.1600    22.5779   ---      VSX                      ASAS_RICHARDS      ---          
  6037442713485254272   243.84113   -31.35099   WVIR        "ASAS J161522-3121.0                " T2CEP/DCEP                VSX/ASAS_RICHARDS                7.1555     ---       ---      VSX/ASAS_RICHARDS        ---                ---          
  2286511945530042496   346.49559   81.17839    RVTAU       "V0926 Cep                          " WVIR                      VSX                              45.3500    ---       ---      VSX                      ---                ---          
  5511121271942890496   112.18659   -44.47128   BLHER       "V0606 Pup                          " BLHER/WUma                VSX/ASAS_RICHARDS                1.4377     ---       ---      VSX/ASAS_RICHARDS        ---                ---          
  469128905405009792    65.19848    57.44126    RVTAU       "TW Cam                             " RVTAU//Semiregualr        VSX/GCVS//NSVS                   87.2200    86.0000   90.0000  VSX                      GCVS               NSVS         
  4188140876549643008   291.51995   -10.90859   BLHER       "V971 Aql                           " WVIR/BLHER                Simbad/VSX                       1.6245     ---       ---      VSX                      ---                ---          
  3302426196715055616   58.2487     9.2881      WVIR        "ASAS J035300+0917.3                " WVIR/EB                   Simbad/VSX                       24.6100    ---       ---      VSX                      ---                ---          
  1734124248699204096   312.5529    3.65229     WVIR        "TX Del                             " WVIR/BLHER                Simbad/VSX                       6.1659     ---       ---      VSX                      ---                ---          
  3283721030024735360   66.1374     4.12332     BLHER       "SW Tau                             " WVIR/BLHER                Simbad/VSX                       1.5835     ---       ---      VSX                      ---                ---          
  1785352625740690432   321.001     18.27877    BLHER       "AU Peg                             " BLHER                     VSX                              2.4121     ---       ---      VSX                      ---                ---          
  5653136461526964224   133.62351   -23.5217    BLHER       "VY Pyx                             " WVIR/BLHER                Simbad/VSX                       1.2399     ---       ---      VSX                      ---                ---          
  6434564460626657536   284.23753   -67.23343   WVIR        "Kappa  Pav                         " WVIR                      VSX                              9.0653     ---       ---      VSX                      ---                ---          
  4122080469938117760   260.74602   -19.81741   RVTAU       "V1996 Oph                          " EB/BLHER                  Simbad/VSX                       2.8624     ---       ---      VSX                      ---                ---          
  6157795870424183552   187.89104   -35.49      WVIR        "V0445 Cen                          " EB/WVIR/DCEP              Simbad/VSX/ASAS_RICHARDS         14.2100    14.1950   ---      VSX                      ASAS_RICHARDS      ---          
  5918039491609445760   267.10333   -59.1778    BLHER       "TZ Pav                             " Irr/BLHER                 Simbad/VSX                       2.2334     ---       ---      VSX                      ---                ---          
  1807032108840574336   302.0227    15.27851    RVTAU       "V1095 Aql                          " LPV/Semireg/RVTAU         Simbad/VSX/ASAS_RICHARDS         43.6482    ---       ---      VSX/ASAS_RICHARDS        ---                ---          
  3704098650701743488   191.33442   3.98217     RVTAU       "GO Vir                             " Mira/Semireg/RVTAU/LPV    Simbad/VSX/ASAS_RICHARDS/CRTS    121.1090   121.6257  ---      VSX/CRTS                 ASAS_RICHARDS      ---          
  5228604301815531136   168.96832   -69.91296   RVTAU       "DI Car                             " Orion/RVTAU               Simbad/VSX                       58.3200    ---       ---      VSX                      ---                ---          
  1335461398554969472   262.29931   33.66803    WVIR        "CRTS J172911.9+334003              " RG/T2CEP                  Simbad/CRTS                      18.6964    ---       ---      CRTS                     ---                ---          
  6516492301829828992   342.4822    -46.35802   BLHER       "AA Gru                             " RRAB/BLHER                Simbad/VSX                       2.4536     ---       ---      VSX                      ---                ---          
  5717854265702401792   118.15212   -17.38354   BLHER       "KZ Pup                             " RRAB/BLHER//DCEP          Simbad/VSX//ASAS_RICHARDS        2.0188     ---       ---      Simbad/VSX               ---                ---          
  4112037938717865600   256.62655   -25.76708   RVTAU       "ASAS J170630-2546.1                " Semireg/RVTAU             VSX/ASAS_RICHARDS                55.1491    56.3316   ---      VSX                      ASAS_RICHARDS      ---          
  6651451409907292160   283.84433   -52.75113   RVTAU       "HI Tel                             " Semireg//RVTAU            Simbad//VSX/ASAS_RICHARDS        66.3000    33.1462   ---      VSX                      ASAS_RICHARDS      ---          
  5922830033721226624   261.57618   -55.23223   RVTAU       "RT Ara                             " Semireg/RVTAU             Simbad/VSX                       76.6900    ---       ---      VSX                      ---                ---          
  3589047952995134720   177.45015   -8.28903    RVTAU       "AF Crt                             " PostAGB/RVTAU             Simbad/VSX                       62.3200    ---       ---      VSX                      ---                ---          
  5577329081864722176   102.23505   -37.27591   WVIR        "ST Pup                             " PostAGB//WVIR//TTAU       Simbad//VSX/GCVS//ASAS_RICHARD   19.1900    19.0000   18.8864  VSX                      GCVS               ASAS_RCIHARDS
  4066032173197151488   270.68777   -24.28539   WVIR        "[HHR2012] J180245.1-241707         " AGB/VAR                   Simbad/VSX                       ---        ---       ---      ---                      ---                ---          
  3485111531138893824   173.05747   -26.7902    BLHER       "2MASSW J1132137-264724             " AGN                       Simbad/VSX                       338.0000   ---       ---      VSX                      ---                ---          
  458415916940933248    35.85385    57.31761    RVTAU       "EM* MWC 448                        " Be                        Simbad                           ---        ---       ---      ---                      ---                ---          
  487546103123764736    52.1633     62.493      RVTAU       "CR Cam                             " Be                        VSX                              ---        ---       ---      ---                      ---                ---          
  181174059990205184    80.71264    33.42975    BLHER       "[LPC2012] V22                      " CTTS/ROT                  VSX                              24.9500    ---       ---      VSX                      ---                ---          
  6053076566300433920   183.31157   -64.87513   BLHER       "1ES 1210-646                       " CV                        VSX                              ---        ---       ---      ---                      ---                ---          
  4691296265212110720   22.59418    -69.42721   RVTAU       "DIK 47                             " Carbon/Semireg            Simbad/VSX                       88.1000    ---       ---      VSX                      ---                ---          
  609374121781057024    131.71699   14.84212    WVIR        "CSS_J084652.0+145031               " EB                        VSX                              2.1913     ---       ---      VSX                      ---                ---          
  1868338197139575808   317.039     36.47201    RVTAU       "V2483 Cyg                          " EB                        VSX                              112.4000   ---       ---      VSX                      ---                ---          
  6885191570330590208   315.5454    -14.64467   BLHER       "CSS_J210210.8-143840               " EB                        VSX                              5.2365     ---       ---      VSX                      ---                ---          
  3159572178541360768   106.37575   10.53958    WVIR        "NO Gem                             " EB                        VSX                              27.4950    ---       ---      VSX                      ---                ---          
  4606885623679043200   273.41526   37.47747    WVIR        "V0676 Her                          " EB                        VSX                              30.8060    ---       ---      VSX                      ---                ---          
  5964232728179659520   252.90493   -44.96267   WVIR        "V0889 Sco                          " EB                        VSX                              12.5114    ---       ---      VSX                      ---                ---          
  3503942381453995648   197.54839   -23.90418   RVTAU       "ASAS J131012-2354.2                " EB                        VSX                              8.1979     ---       ---      VSX                      ---                ---          
  5989694118953196288   237.01313   -42.63557   WVIR        "ASAS J154803-4238.2                " EB                        VSX                              18.1090    ---       ---      VSX                      ---                ---          
  3135663199412484992   110.95506   1.61762     BLHER       "BL CMi                             " EB                        VSX/ASAS_RICHARDS                5.9042     ---       ---      VSX/ASAS_RICHARDS        ---                ---          
  4087865901446732160   287.48025   -17.45598   WVIR        "ASAS J190955-1727.4                " EB                        VSX                              20.4188    ---       ---      VSX                      ---                ---          
  6851491573302994304   298.85748   -24.46151   WVIR        "V4639 Sgr                          " EB/Semireg/RVTAU          Simbad/VSX/ASAS_RICHARDS         95.0000    94.5730   ---      VSX                      ASAS_RICHARDS      ---          
  183691323141905664    80.93211    35.455      BLHER       "EM* VES 893                        " Em                        Simbad                           ---        ---       ---      ---                      ---                ---          
  2070890023051322368   306.38289   44.90431    WVIR        "V2543 Cyg                          " Em/Be                     Simbad/VSX                       ---        ---       ---      ---                      ---                ---          
  5251972119383929856   158.38204   -63.72604   WVIR        "ASAS J103332-6343.6                " Em/EB                     Simbad/VSX                       24.1800    ---       ---      VSX                      ---                ---          
  5594517472269659264   119.87655   -32.07741   RVTAU       "ASAS J075930-3204.7                " Em/ErupIRR/Semireg        Simbad/VSX/ASAS3/ASAS_RICHARDS   291.0000   112.4000  287.2801 VSX                      ASAS3              ASAS_RICHARDS
  3101809648711790080   104.88162   -4.09105    WVIR        "V0960 Mon                          " FUOri                     VSX                              ---        ---       ---      ---                      ---                ---          
  2849862812674440448   2.43035     24.85958    WVIR        "SDSS J000943.28+245134.5           " HB                        Simbad                           ---        ---       ---      ---                      ---                ---          
  1668043428070247808   214.532     63.8186     RVTAU       "NSVS J1418073+634904               " Irr                       VSX                              131.0000   ---       ---      VSX                      ---                ---          
  1966768230400741504   323.6736    42.00953    WVIR        "V1567 Cyg                          " Irr                       VSX                              ---        ---       ---      ---                      ---                ---          
  5938140458294493696   256.31922   -50.28895   RVTAU       "IRAS 17014-5013                    " Irr                       Simbad                           ---        ---       ---      ---                      ---                ---          
  5872414848624226048   208.21351   -56.48967   WVIR        "HQ Cen                             " Irr/EB                    Simbad/VSX                       19.9170    ---       ---      VSX                      ---                ---          
  6515126570947966976   345.98798   -48.83958   WVIR        "BM Gru                             " LPV/Irr                   Simbad/VSX                       ---        ---       ---      ---                      ---                ---          
  4401931021261787392   233.9081    -3.5584     RVTAU       "CRTS J153537.9-033330              " LPV                       CRTS                             110.1930   ---       ---      CRTS                     ---                ---          
  1019157363809976448   140.63248   51.12741    RVTAU       "LINEAR 6973857                     " LPV                       VSX                              126.5822   ---       ---      VSX                      ---                ---          
  3967586957211087360   171.74975   16.32657    RVTAU       "LINEAR 1160136                     " LPV                       VSX                              109.0346   ---       ---      VSX                      ---                ---          
  3649616200277301248   219.67969   -2.10219    WVIR        "LINEAR 12184860                    " LPV                       VSX                              97.5258    ---       ---      VSX                      ---                ---          
  2459336348575424512   26.85849    -13.31527   WVIR        "CRTS J014726.0-131854              " LPV                       CRTS                             121.8003   ---       ---      CRTS                     ---                ---          
  6324186717403059072   217.93474   -13.04966   RVTAU       "CRTS J143144.3-130258              " LPV                       CRTS                             105.6480   ---       ---      CRTS                     ---                ---          
  5679054763795183616   138.01595   -21.65138   RVTAU       "UNSW-V 404                         " LPV                       VSX                              23.8762    ---       ---      VSX                      ---                ---          
  4114967140773219584   259.19974   -22.01765   WVIR        "V1748 Oph                          " LPV/Semireg               Simbad/VSX                       16.0000    ---       ---      VSX                      ---                ---          
  5927300544930442368   252.77281   -58.84559   RVTAU       "V0930 Ara                          " LPV/Semireg               Simbad/VSX                       99.5000    ---       ---      VSX                      ---                ---          
  4035995439663289344   272.36681   -38.49931   RVTAU       "QY CrA                             " Mira/Semireg              Simbad/ASAS_RICHARDS             91.9948    ---       ---      ASAS_RICHARDS            ---                ---          
  4253894218876973440   284.38923   -5.79884    WVIR        "BZ Sct                             " PostAGB/Semireg           Simbad/VSX                       ---        ---       ---      ---                      ---                ---          
  4284500735584253952   277.18852   5.23582     WVIR        "DM Ser                             " Puls/Irr                  Simbad/VSX                       ---        ---       ---      ---                      ---                ---          
  1819177073743315456   308.78098   22.89168    BLHER       "LN Vul                             " RR                        VSX                              ---        ---       ---      ---                      ---                ---          
  6706868891897261056   274.9655    -47.6851    RVTAU       "NSV 10583                          " RR                        VSX                              ---        ---       ---      ---                      ---                ---          
  5916073672208090752   260.66692   -58.30404   WVIR        "MY Ara                             " RR                        VSX                              ---        ---       ---      ---                      ---                ---          
  5830275721895849600   247.12321   -61.93094   WVIR        "CN TrA                             " RR/EB                     Simbad/VSX                       24.4660    ---       ---      VSX                      ---                ---          
  6683417614538232320   295.55335   -47.52804   BLHER       "CRTS J194212.8-473142              " RRAB                      CRTS                             0.6581     ---       ---      CRTS                     ---                ---          
  4038180070547113856   274.17024   -35.7706    BLHER       "V2846 Sgr                          " RRAB                      VSX                              0.6580     ---       ---      VSX                      ---                ---          
  6172871347369127040   212.15477   -30.39297   BLHER       "CRTS J140837.1-302335              " RRAB                      CRTS                             0.5462     ---       ---      CRTS                     ---                ---          
  2255716965596757632   283.25493   67.54502    BLHER       "31233                              " RRAB                      PS1                              0.5964     ---       ---      PS1                      ---                ---          
  5404319076105537280   168.7402    -30.05614   BLHER       "ASASSN-V J111457.64-300322.0       " RRAB                      ASAS-SN                          1.0044     ---       ---      ASAS-SN                  ---                ---          
  4043821561616680448   270.95217   -31.78211   RVTAU       "OGLE-BLG-RRLYR-12209               " RRAB                      OGLE                             0.4959     ---       ---      OGLE                     ---                ---          
  1746868172580228224   320.55433   12.56392    BLHER       "CRTS J212213.2+123348              " RRAB                      CRTS                             0.5517     ---       ---      CRTS                     ---                ---          
  6372642714531489664   307.87984   -74.60619   BLHER       "AI Oct                             " RRAB                      VSX                              0.5526     ---       ---      VSX                      ---                ---          
  6743628726704460288   290.26043   -34.8726    BLHER       "CRTS J192102.5-345222              " RRAB                      CRTS                             0.5899     ---       ---      CRTS                     ---                ---          
  4129327552905180672   255.42847   -18.90003   BLHER       "V1234 Oph                          " RRAB                      VSX                              0.5241     ---       ---      VSX                      ---                ---          
  4100580340364879488   284.23764   -16.46944   BLHER       "115300                             " RRAB                      PS1                              0.5999     ---       ---      PS1                      ---                ---          
  6709801220687185536   279.16036   -44.89925   BLHER       "ASASSN-V J183638.52-445357.0       " RRAB                      ASAS-SN                          0.6088     ---       ---      ASAS-SN                  ---                ---          
  4499105274811605120   267.37184   12.23172    BLHER       "V0829 Oph                          " RRAB                      VSX                              0.5692     ---       ---      VSX                      ---                ---          
  3787613877455692928   165.78397   -6.51434    BLHER       "CRTS J110308.1-063051              " RRAB                      CRTS                             0.6332     ---       ---      CRTS                     ---                ---          
  4178364985531702784   269.4871    -2.7619     BLHER       "148928                             " RRAB                      PS1                              0.6039     ---       ---      PS1                      ---                ---          
  4076030101140747648   278.95735   -25.49499   BLHER       "129777                             " RRAB                      PS1                              0.5844     ---       ---      PS1                      ---                ---          
  6707688680899598336   274.48233   -46.67634   BLHER       "ASASSN-V J181755.78-464034.3       " RRAB                      ASAS-SN                          0.5427     ---       ---      ASAS-SN                  ---                ---          
  4478405971998198784   275.66863   8.28931     BLHER       "176988                             " RRAB                      PS1                              0.5464     ---       ---      PS1                      ---                ---          
  6289382918071528960   210.92062   -21.31741   BLHER       "CRTS J140340.9-211903              " RRAB                      CRTS                             0.8258     ---       ---      CRTS                     ---                ---          
  208360790657462144    79.45432    44.47322    WVIR        "ASASSN-V J051749.04+442823.6       " RRAB                      ASAS-SN                          0.1849     ---       ---      ASAS-SN                  ---                ---          
  6110608443435697536   209.18442   -41.5986    BLHER       "CRTS J135644.2-413555              " RRAB                      CRTS                             0.8131     ---       ---      CRTS                     ---                ---          
  6725613881551002112   273.34254   -40.96464   BLHER       "ASASSN-V J181322.20-405752.5       " RRAB                      ASAS-SN                          0.5943     ---       ---      ASAS-SN                  ---                ---          
  6759012406208927232   288.36545   -29.92083   BLHER       "201550                             " RRAB                      PS1                              0.5873     ---       ---      PS1                      ---                ---          
  2640440860156386944   354.15597   -2.21246    BLHER       "IN Psc                             " RRAB                      ASAS_RICHARDS                    0.6450     ---       ---      ASAS_RICHARDS            ---                ---          
  3830315026427160064   154.75121   -2.22486    BLHER       "AU Sex                             " RRAB                      VSX                              0.7772     ---       ---      VSX                      ---                ---          
  2688646164337625216   323.29728   2.25992     BLHER       "CRTS J213311.2+021534              " RRAB                      CRTS                             0.6541     ---       ---      CRTS                     ---                ---          
  6760603949304010112   285.3391    -30.13712   BLHER       "ASASSN-V J190121.40-300813.4       " RRAB                      ASAS-SN                          0.6565     ---       ---      ASAS-SN                  ---                ---          
  4087068064011302784   287.43343   -18.77139   BLHER       "V1094 Sgr                          " RRAB                      VSX                              0.5660     ---       ---      VSX                      ---                ---          
  2710315373857215616   336.7478    7.58342     BLHER       "CRTS J222659.4+073500              " RRAB                      CRTS                             0.6111     ---       ---      CRTS                     ---                ---          
  3099348185775497728   101.98331   -7.41384    BLHER       "ASASSN-V J064755.99-072449.9       " RRAB                      ASAS-SN                          0.4820     ---       ---      ASAS-SN                  ---                ---          
  99384413653590400     32.78633    20.44993    BLHER       "TV Ari                             " RRAB                      ASAS_RICHARDS                    0.5799     ---       ---      ASAS_RICHARDS            ---                ---          
  5923970188609330304   258.85712   -53.56237   BLHER       "ASASSN-V J171525.65-533344.3       " RRAB                      ASAS-SN                          0.7052     ---       ---      ASAS-SN                  ---                ---          
  5956362046015245056   267.88431   -43.03744   BLHER       "V0552 Sco                          " RRAB                      VSX                              0.6889     ---       ---      VSX                      ---                ---          
  4476204303032774144   271.14323   8.33016     BLHER       "V2336 Oph                          " RRAB                      VSX                              ---        ---       ---      ---                      ---                ---          
  4263294562218097920   290.79935   -0.70263    BLHER       "98140                              " RRAB                      PS1                              0.6756     ---       ---      PS1                      ---                ---          
  2408425936552330880   350.12811   -14.79922   BLHER       "V0360 Aqr                          " RRAB                      VSX                              0.6270     ---       ---      VSX                      ---                ---          
  6836508627130440064   326.77736   -18.94681   BLHER       "CRTS J214706.5-185647              " RRAB                      CRTS                             0.8001     ---       ---      CRTS                     ---                ---          
  6897755139944897024   320.95353   -7.53483    BLHER       "ASAS J212349-0732.1                " RRAB                      ASAS_RICHARDS                    0.7975     ---       ---      ASAS_RICHARDS            ---                ---          
  6096455220523450112   215.09568   -44.53306   BLHER       "CW Lup                             " RRAB                      VSX                              0.6071     ---       ---      VSX                      ---                ---          
  1265918318889238784   221.38737   23.57316    WVIR        "CRTS J144532.9+233423              " RSCVn                     CRTS                             8.5855     ---       ---      CRTS                     ---                ---          
  3279253817359810432   69.24988    2.08229     BLHER       "CRTS J043659.9+020456              " RSCVn                     CRTS                             2.6687     ---       ---      CRTS                     ---                ---          
  2784365935799633536   15.63304    16.05044    BLHER       "CRTS J010231.9+160301              " RSCVn                     CRTS                             44.8430    ---       ---      CRTS                     ---                ---          
  4303407323363992960   298.51329   10.69598    WVIR        "V1848 Aql                          " RSCVn//WUma               VSX/GCVS//ASAS_RICHARDS          16.6750    33.3504   ---      VSX                      ASAS_RICHARDS      ---          
  2367033515654862720   4.81718     -18.07524   BLHER       "ASASSN-V J001916.11-180430.8       " ROT                       ASAS-SN                          2.0063     ---       ---      ASAS-SN                  ---                ---          
  1511868830821191040   212.3563    51.44825    WVIR        "V0351 Boo                          " ROT                       VSX                              14.9780    ---       ---      VSX                      ---                ---          
  532154183216635520    23.88181    69.16536    WVIR        "NSVS 352541                        " ROT                       VSX                              12.6000    ---       ---      VSX                      ---                ---          
  5407022014988284928   151.45791   -49.15469   WVIR        "ASASSN-V J100549.91-490916.9       " ROT                       ASAS-SN                          18.3460    ---       ---      ASAS-SN                  ---                ---          
  5819146877495757568   237.69744   -70.36286   WVIR        "ASASSN-V J155047.41-702146.2       " ROT                       ASAS-SN                          8.5580     ---       ---      ASAS-SN                  ---                ---          
  5554182334876818048   91.50986    -48.5012    WVIR        "ASASSN-V J060602.37-483004.5       " ROT                       ASAS-SN                          23.4000    ---       ---      ASAS-SN                  ---                ---          
  2469237382064496128   15.43888    -12.13408   RVTAU       "IM Cet                             " ROT//RSCVn//SARG          Simbad//VSX/GCVS//ASAS_RICHARDS  28.7600    28.4800   27.9223  VSX                      GCVS               ASAS_RICHARDS
  6856867875921986048   312.05316   -20.93305   RVTAU       "ASASSN-V J204812.76-205558.9       " Semireg                   ASAS-SN                          111.6400   ---       ---      ASAS-SN                  ---                ---          
  5853152985500341760   218.54942   -63.78589   RVTAU       "ASASSN-V J143411.88-634709.2       " Semireg                   ASAS-SN                          28.5900    ---       ---      ASAS-SN                  ---                ---          
  5804727121786685824   262.83332   -71.39386   RVTAU       "V0388 Aps                          " Semireg                   VSX                              117.5000   ---       ---      VSX                      ---                ---          
  3663199601286545408   205.12304   0.58927     BLHER       "FASTT 580                          " Semireg//LPV              VSX//LINEAR/CRTS                 173.9130   ---       ---      VSX/CRTS                 LINEAR             ---          
  1891884303059803392   330.7583    25.93332    WVIR        "ASAS J220302+2556.0                " TTAU                      ASAS_RICHARDS                    7.4080     ---       ---      ASAS_RICHARDS            ---                ---          
  3005222633152619904   92.35626    -9.64699    BLHER       "ASAS J060926-0938.8                " TTAU/Be/LSP               Simbad/VSX/ASAS_RICHARDS         ---        ---       ---      ---                      ---                ---          
  6213841310986885248   232.0133    -26.00102   BLHER       "ASAS J152803-2600.1                " TTAU/Semireg              Simbad/VSX                       15.4681    ---       ---      VSX                      ---                ---          
  3799150778087557888   173.57656   1.20337     RVTAU       "ASAS J113418+0112.2                " VAR/Semireg               VSX/ASAS_RICHARDS                89.7000    88.7067   ---      VSX                      ASAS_RICHARDS      ---          
  6706672903948482176   275.87624   -47.91092   RVTAU       "ASAS J182331-4754.6                " Irr/Semireg               VSX/ASAS_RICHARDS                106.4631   107.0277  ---      VSX                      ASAS_RICHARDS      ---          
  5335753015664095104   173.80588   -60.91465   BLHER       "GDS_J1135133-605452                " VAR                       VSX                              ---        ---       ---      ---                      ---                ---          
  5861196531541297664   187.06483   -65.04976   WVIR        "GDS_J1228155-650259                " VAR                       VSX                              ---        ---       ---      ---                      ---                ---          
  5329861901039268736   131.14422   -46.0845    BLHER       "GDS_J0844345-460504                " VAR/EB                    VSX/ASAS3                        2.7532     ---       ---      PS1                      ---                ---          
  4109399557488476160   258.63414   -25.78776   RVTAU       "KO Oph                             " VAR                       VSX                              ---        ---       ---      ---                      ---                ---          
  6760819384863769344   284.38341   -30.23151   RVTAU       "ASAS J185732-3013.9                " VAR/Semireg               VSX/ASAS_RICHARDS                71.1118    92.1972   ---      VSX                      ASAS_RICHARDS      ---          
  4112437031430794880   257.17866   -25.16373   WVIR        "IO Oph                             " VAR                       VSX                              ---        ---       ---      ---                      ---                ---          
  4766643426242068992   85.66628    -56.41829   RVTAU       "NSV 2605                           " VAR/Semireg               VSX/ASAS_RICHARDS                106.9000   110.1802  ---      VSX                      ASAS_RICHARDS      ---          
  4148483283206223104   268.23683   -14.84394   BLHER       "TSVSC1 TN-S220212211-153-67-2      " VAR                       VSX                              1.3098     ---       ---      VSX                      ---                ---          
  4552447909634351232   265.96932   19.77701    RVTAU       "TSVSC1 TN-N103202112-75-67-2       " VAR                       VSX                              26.1710    ---       ---      VSX                      ---                ---          
  1149972618717814528   100.08337   84.34324    RVTAU       "NSVS J0640193+842036               " VAR/LPV                   VSX/NSVS                         39.0000    40.0004   ---      VSX                      NSVS               ---          
  5336254496038515456   175.1718    -59.58221   RVTAU       "ASAS J114042-5934.9                " VAR/DCEP                  VSX                              31.0797    ---       ---      VSX                      ---                ---          
  5618290567233509120   112.93595   -23.96355   RVTAU       "ASAS J073145-2357.8                " VAR/LPV                   VSX/ASAS_RICHARDS                188.7000   576.7484  ---      ---                      VSX                ASAS_RICHARDS
  5011819710189985536   24.03578    -35.18625   RVTAU       "ASAS J013608-3511.2                " VAR/Semireg               VSX/ASAS_RICHARDS                127.0000   103.8814  ---      VSX                      ASAS_RICHARDS      ---          
  5861920864802544768   194.97817   -64.02528   RVTAU       "ASAS J125955-6401.5                " VAR/Semireg               VSX/ASAS_RICHARDS                198.6786   438.4731  ---      VSX                      ASAS_RICHARDS      ---          
  3781318589270200448   157.30347   -2.75438    WVIR        "ASAS J102913-0245.2                " VAR/Semireg/LPV           VSX/ASAS_RICHARDS/CRTS           117.0000   112.4330  111.5790 VSX                      ASAS_RICHARDS      CRTS         
  1952859683185470208   326.1715    38.32141    WVIR        "V1341 Cyg                          " XRB                       VSX                              9.8435     ---       ---      VSX                      ---                ---          
  273187064220377600    74.05325    54.0059     BLHER       "NSVS 2134742                       " XRB/EB                    Simbad/VSX                       5.2060     ---       ---      VSX                      ---                ---          
  182584011855776384    82.84891    34.22982    BLHER       "2MASS J05312374+3413473            " YSO                       Simbad                           ---        ---       ---      ---                      ---                ---          
  5411404225965521024   147.25435   -46.52563   WVIR        "NSV 18277/LS 1351                  " PostAGB                   Simbad/VSX                       ---        ---       ---      ---                      ---                ---          
  1745948770410643328   322.45908   12.17401    BLHER       "NGC7078 V1   			" BLHER                     C01  			     1.4377     ---       ---      ---                      ---                ---
  

==> anc/table5.dat <==
      2947530506428832768  101.64608  -14.92456   19   17   17    0.09537    12.677    12.997    12.220  99.999  99.999  99.999  99.999    0.855    0.030    1.205    0.000    0.000    0.965         OTHER        ---               a
      3315820030750497536   89.13874    1.70906   14   14   14    0.27332    16.263    17.001    15.385   0.086   0.131   0.838   0.395    0.415    0.078    1.344    0.000    0.000    1.013           RRC        ---             ---
      4044404165342126848  276.27275  -34.44904   17   14   15    1.11099    15.780    16.080    15.320   0.418  99.999   4.870  99.999    0.058    0.050    1.241    0.000    0.000    0.938        ACEP_F        ---               d
      4296338318281270144  293.05243    8.93232   32   28   32    0.44584    16.755    17.361    15.992   0.136   0.133   1.688   2.749    0.123    0.076    1.279    0.000    0.000    1.032         OTHER        ---             ---
      6641655551574932992  298.65060  -53.31556   32   31   31    0.45379    13.830    14.016    13.499   0.130  99.999   2.243  99.999    0.177    0.026    1.199    0.108    3.370    1.228           RRC          N             f,g
      5631368811358200320  141.58416  -31.61573   19   16   17    0.46519    16.371    16.604    15.981   0.229  99.999   2.012  99.999    0.018    0.084    1.245    0.167    1.133    1.079         OTHER        ---             ---
      4437777711669788416  244.96412    5.29721   39   33   35    0.46976    16.403    16.598    16.067   0.078   0.074   2.393   5.797    0.046    0.066    1.208    0.000    0.000    0.985         OTHER        ---             ---
      4113412916685330304  254.11532  -24.06865   36   30   28    0.47605    16.500    16.869    15.891   0.070   0.082   1.695   5.894    0.107    0.086    1.247    0.000    0.000    1.003         OTHER        ---             ---
      4311050922079027584  285.55926   10.57317   18   15   13    0.47706    18.337    19.361    17.269   0.158  99.999   2.451  99.999    0.064    0.207    1.447    0.550    1.565    1.051           ---        ---          NC:c,e
      3099348185775497728  101.98331   -7.41384   19   17   16    0.48199    14.245    14.649    13.646  99.999  99.999  99.999  99.999    0.229    0.032    1.237    0.000    0.000    0.911          RRAB        ---               a
      4114405122877842688  257.82295  -23.27459   21   17   19    0.48384    16.982    17.432    16.387   0.186   0.425   1.914   1.335   -0.127    0.128    1.311    0.000    0.000    1.023          RRAB        ---             ---
      5958267083020200448  263.74736  -44.83491   22   21   22    0.48582    15.313    15.668    14.777   0.126  99.999   1.898  99.999    0.040    0.041    1.234    0.000    0.000    1.065       DCEP_1O          N             ---
      1454878497455250048  205.55970   28.42065   45   44   42    0.48612    15.315    15.451    14.968   0.090   0.110   2.299   4.807   -0.045    0.035    1.234    0.000    0.000    0.993           RRC        ---               h
      4043821561616680448  270.95217  -31.78211   17   12   14    0.49590    16.681    17.264    15.916   0.473  99.999   3.912  99.999    0.039    0.096    1.309    0.159    0.589    1.035          RRAB        ---               a
      6027007317365233920  252.12822  -33.32106   35   31   32    0.50964    17.119    17.791    16.273   0.091  99.999   2.404  99.999   -0.018    0.111    1.333    0.061    0.106    1.041         OTHER        ---             ---
      4567278053753143552  260.56273   21.54737   50   47   47    0.51299    15.447    15.631    15.096   0.090   0.117   2.304   5.549    0.030    0.032    1.201    0.000    0.000    1.002         OTHER        ---             ---
      4505713270989483136  281.31161   13.37188   23   21   19    0.51587    15.941    16.386    15.181   0.270   0.432   2.624   1.504    0.064    0.073    1.324    0.448   14.177    1.776          RRAB          N             f,g
      1788934319227880320  319.12344   19.74569   18   16   16    0.51715    13.786    14.054    13.357   0.752  99.999   3.374  99.999    0.307    0.040    1.201    0.000    0.000    1.087          RRAB        ---               a
      4047298109961251200  280.46871  -29.86475   15   12   12    0.52292    16.057    16.568    15.701   0.300  99.999   1.308  99.999    0.131    0.107    1.303    0.175    1.302    1.091          RRAB        ---             a,d
      4129327552905180672  255.42847  -18.90003   16   15   14    0.52425    15.381    15.740    14.852   0.366  99.999   1.907  99.999    0.099    0.069    1.234    0.000    0.000    0.936          RRAB        ---               a
      5265931622060872704   91.44158  -73.00839   22   19   19    0.53113    17.773    18.065    17.329   0.152  99.999   2.417  99.999    0.044    0.141    1.234    0.354    1.364    1.114    DCEP_MULTI        ---             ---
      2000302716575369344  338.06707   50.58814   42   35   37    0.53190    17.019    16.949    16.873   0.035  99.999   2.684  99.999    0.107    0.074    1.279    0.000    0.000    0.979         OTHER        ---             ---
      6743391300911829120  287.12054  -35.59478   14   13   12    0.53246    15.275    15.490    14.876   0.461  99.999   2.939  99.999    0.081    0.059    1.215    0.000    0.000    0.901          RRAB        ---               a
      2422853521974230400    0.07391  -10.22146   37   33   32    1.14678    14.997    15.185    14.752   0.478   0.293   4.104   1.942    0.170    0.054    1.208    0.121    2.049    1.117        ACEP_F        ---             f,g
      4076266530535593472  278.27030  -25.19627   14   12   12    0.53491    15.362    15.700    14.790   0.329  99.999   2.777  99.999    0.270    0.057    1.275    0.000    0.000    0.958          RRAB        ---               a
      6710614339593008384  284.75126  -46.42475   15   14   15    0.53518    16.065    16.293    15.631   0.256  99.999   3.160  99.999    0.046    0.071    1.179    0.204    1.956    1.165          RRAB        ---               a
      1777139991141078912  335.26682   18.86397   17   13   15    0.54218    17.644    17.933    17.410   0.427  99.999   4.199  99.999   -0.115    0.150    1.231    0.179    0.347    1.093          RRAB        ---               a
      4112477232327418752  257.05179  -25.00141   20   17   16    0.54253    17.296    17.754    16.623   0.504  99.999   3.548  99.999   -0.030    0.107    1.312    0.000    0.000    0.949          RRAB        ---               a
      6707688680899598336  274.48233  -46.67634   16   13   13    0.54270    14.877    15.014    14.570   0.596   0.305   3.406   1.722    0.121    0.046    1.194    0.057    0.354    1.039          RRAB        ---               a
      6172871347369127040  212.15477  -30.39297   13   12   12    0.54619    16.532    16.783    16.164   0.267  99.999   3.179  99.999    0.020    0.097    1.328    0.295    2.406    1.164          RRAB        ---           a,f,h
      4478405971998198784  275.66863    8.28931   16   16   16    1.20870    15.591    15.950    15.112   0.218   0.126   4.898   3.124    0.128    0.049    1.227    0.000    0.000    0.998        ACEP_F        ---               d
      4652801401061740800   72.89387  -73.52919   23   18   16    0.54856    17.879    18.198    17.424   0.171  99.999   2.498  99.999    0.110    0.107    1.188    0.000    0.000    1.076       DCEP_1O        ---             ---
      1746868172580228224  320.55433   12.56392   14   13   13    0.55165    14.853    15.139    14.647   0.451  99.999   3.131  99.999    0.045    0.053    1.214    0.000    0.000    1.028          RRAB        ---               a
      2613721658154144768  330.29415  -11.40036   14   13   13    0.56078    15.795    16.004    15.412  99.999  99.999  99.999  99.999    0.026    0.075    1.228    0.145    1.122    1.093          RRAB        ---               a
      4075553570245477888  283.00443  -23.42560   19   18   17    0.56163    16.017    16.532    15.423   0.385  99.999   3.887  99.999    0.208    0.065    1.249    0.000    0.000    0.954          RRAB        ---               a
      6719922255280692992  272.40988  -45.34391   17   12   13    0.56331    16.481    16.719    16.018   0.248  99.999   2.421  99.999    0.164    0.078    1.287    0.000    0.000    1.079         OTHER        ---             ---
      4087068064011302784  287.43343  -18.77139   18   15   16    0.56602    13.769    14.006    13.351  99.999  99.999  99.999  99.999    0.217    0.028    1.189    0.000    0.000    0.986          RRAB        ---               a
      4499105274811605120  267.37184   12.23172   17   16   17    0.56923    13.908    14.134    13.522  99.999  99.999  99.999  99.999    0.110    0.029    1.212    0.043    0.342    1.194          RRAB        ---               a
      6133826693035085696  191.34070  -42.40840   20   18   19    0.56976    15.155    15.430    14.763   0.347  99.999   3.637  99.999    0.131    0.043    1.223    0.000    0.000    1.082          RRAB        ---               a
      4040597479946827648  267.71827  -36.03897   16   12   13    0.57107    16.626    17.076    15.764   0.421  99.999   1.878  99.999   -0.039    0.104    1.369    0.384    4.361    1.315          RRAB        ---           a,f,h
      1745972070608234112  322.53858   12.22640   16   14   13    0.57497    15.838    16.122    15.434   0.400   0.174   2.946   6.245    0.264    0.066    1.267    0.197    2.144    1.221          RRAB        ---           a,f,h
      3882069038746341760  151.85776   13.94952   14   12   12    0.57681    13.388    13.442    13.212   0.251  99.999   3.633  99.999    0.096    0.048    1.182    0.051    0.472    0.986          RRAB        ---               a
        99384413653590400   32.78633   20.44993   16   13   12    0.57992    13.489    13.819    12.980  99.999  99.999  99.999  99.999    0.234    0.022    1.221    0.000    0.000    0.923          RRAB        ---               a
      2564983026409349120   23.54838    5.89478   16   13   13    0.58302    17.137    17.438    16.824   0.372  99.999   3.373  99.999   -0.177    0.122    1.198    0.216    0.879    1.063          RRAB        ---               a
      4076030101140747648  278.95735  -25.49499   16   15   15    0.58442    16.027    16.568    15.310   0.448  99.999   3.606  99.999    0.118    0.063    1.310    0.000    0.000    1.034          RRAB        ---               a
      6759012406208927232  288.36545  -29.92083   17   15   15    0.58725    13.722    14.016    13.265  99.999  99.999  99.999  99.999    0.187    0.030    1.212    0.000    0.000    1.151          RRAB        ---               a
      6743628726704460288  290.26043  -34.87260   15   16   14    0.58995    15.609    15.736    14.996   0.299  99.999   4.507  99.999    0.064    0.050    1.227    0.107    0.843    1.148          RRAB        ---               a
      2572634527826961792   26.06467   10.23069   14   13   13    0.59050    15.704    15.912    15.410  99.999  99.999  99.999  99.999    0.024    0.062    1.217    0.000    0.000    0.933          RRAB        ---               a
      6647271719531588864  295.14256  -48.74847   18   14   15    0.59207    16.514    16.826    16.190   0.443   0.249   2.969   0.703   -0.066    0.083    1.229    0.147    0.833    1.064          RRAB        ---               a
      6725613881551002112  273.34254  -40.96464   17   15   14    0.59434    14.608    14.883    14.187   0.265  99.999   3.956  99.999    0.159    0.032    1.212    0.000    0.000    0.974          RRAB        ---               a
      6761093468179213056  283.15330  -30.51984   15   13   13    0.59467    18.025    18.262    17.501   0.349  99.999   0.918  99.999    0.064    0.170    1.282    0.216    0.333    1.047          RRAB        ---             a,e
      2584941808153393408   17.09728   13.63915   15   12   13    0.59878    14.650    14.863    14.269   0.247  99.999   3.802  99.999    0.151    0.054    1.180    0.000    0.000    1.024          RRAB        ---               a
      4100580340364879488  284.23764  -16.46944   16   15   15    0.59993    15.177    15.707    14.645   0.321  99.999   3.847  99.999    0.107    0.045    1.278    0.000    0.000    1.003          RRAB        ---               a
      4073445733415198464  281.00112  -25.36607   17   16   14    0.60092    16.333    16.707    15.706   0.258  99.999   4.281  99.999    0.007    0.073    1.261    0.180    1.235    1.107          RRAB        ---               a
      6007797474808044800  230.70618  -35.79255   17   13   16    0.60197    15.721    15.881    15.236   0.355  99.999   3.492  99.999    0.043    0.113    1.227    0.000    0.000    1.081          RRAB        ---               a
       334908944015248896   37.36024   39.52898   14   12   13    0.60220    15.880    16.295    15.534   0.387   0.275   3.026   0.892    0.139    0.073    1.277    0.000    0.000    0.953          RRAB        ---               a
      1361898159212555904  262.18341   46.27117   28   22   22    0.60289    18.174    18.418    17.755   0.368  99.999   5.481  99.999    0.056    0.121    1.206    0.209    0.370    1.050          RRAB        ---               a
      4178364985531702784  269.48710   -2.76190   14   13   13    0.60389    16.422    17.063    15.658   0.204  99.999   4.592  99.999    0.118    0.103    1.303    0.275    2.396    1.143          RRAB        ---           a,f,h
      6096455220523450112  215.09568  -44.53306   15   15   15    0.60710    11.810    12.098    11.372  99.999  99.999  99.999  99.999    0.540    0.082    1.229    0.000    0.000    0.880          RRAB        ---               a
      2570323560543900032   32.38202   10.16506   15   12   14    0.60820    17.644    17.880    17.162  99.999  99.999  99.999  99.999   -0.035    0.193    1.266    0.076    0.071    1.027          RRAB        ---               a
      6709801220687185536  279.16036  -44.89925   15   12   12    0.60879    14.803    15.099    14.417   0.610  99.999   3.850  99.999    0.110    0.035    1.249    0.000    0.000    1.037          RRAB        ---               a
      2755668678019315200    5.69274   12.42635   21   20   19    0.61045    17.010    17.211    16.559   0.246  99.999   2.765  99.999    0.047    0.124    1.261    0.000    0.000    0.985          RRAB        ---               a
      2710315373857215616  336.74780    7.58342   14   13   12    0.61105    13.886    14.202    13.466  99.999  99.999  99.999  99.999    0.227    0.034    1.230    0.000    0.000    1.049          RRAB        ---               a
      3618283726658466688  206.36177   -8.26423   14   13   13    0.61630    16.724    16.944    16.281   0.401  99.999   3.870  99.999   -0.073    0.095    1.220    0.000    0.000    0.933          RRAB        ---               a
      6760404417989925376  283.88202  -30.85597   15   14   13    0.61635    17.945    18.134    17.436  99.999  99.999  99.999  99.999    0.108    0.305    1.335    0.537    2.083    1.139          RRAB        ---           a,f,h
      6600751897953856768  339.39821  -33.14130   13   12   14    0.61940    17.236    17.488    16.840   0.344  99.999   3.254  99.999    0.150    0.144    1.215    0.000    0.000    1.102          RRAB        ---               a
      6761387793719660800  281.59735  -30.12362   15   13   13    0.62474    18.137    18.427    17.624   0.236  99.999   3.163  99.999    0.071    0.249    1.232    0.424    0.995    1.094          RRAB        ---               a
      4649684869708905600   78.33946  -73.18860   25   23   21    0.62515    17.599    17.851    17.143   0.216  99.999   2.576  99.999   -0.009    0.085    1.217    0.000    0.000    0.940       DCEP_1O        ---             ---
      2408425936552330880  350.12811  -14.79922   14   12   12    0.62696    12.572    12.796    12.222  99.999  99.999  99.999  99.999    0.291    0.050    1.192    0.000    0.000    1.262          RRAB        ---               a
      4102332175955773568  284.20214  -13.62258   18   16   18    0.63200    16.261    16.817    15.518   0.160  99.999   4.218  99.999    0.180    0.062    1.288    0.176    1.326    1.122          RRAB        ---               a
      1745972169389653760  322.54674   12.23887   14   12   13    0.63267    15.711    15.999    15.267   0.419  99.999   3.691  99.999   -0.098    0.054    1.266    0.115    0.876    1.137          RRAB        ---               a
      3787613877455692928  165.78397   -6.51434   19   20   19    0.63319    14.814    14.951    14.435  99.999  99.999  99.999  99.999    0.114    0.048    1.218    0.142    2.658    1.150          RRAB        ---           a,f,h
      2640440860156386944  354.15597   -2.21246   23   21   17    0.64504    13.046    13.199    12.664  99.999  99.999  99.999  99.999    0.193    0.042    1.212    0.104    3.128    1.293          RRAB        ---           a,f,h
      5834368688367510400  236.68757  -58.04836   42   23   25    0.64638    16.366    16.880    15.598   0.152  99.999   2.780  99.999    0.539    0.059    1.335    0.000    0.000    1.054         OTHER        ---             ---
      6061712233648349056  193.94152  -55.57616  117  114  109    0.64894    17.097    17.451    16.555   0.223  99.999   2.577  99.999   -0.002    0.097    1.238    0.000    0.000    1.004    DCEP_MULTI          N             ---
      2688646164337625216  323.29728    2.25992   14   14   14    0.65411    16.384    16.531    16.031  99.999  99.999  99.999  99.999    0.207    0.081    1.206    0.000    0.000    0.951          RRAB        ---               a
      2678701734498867200  334.47084   -0.09314   14   14   12    0.65564    14.182    14.296    13.787   0.607  99.999   5.187  99.999    0.145    0.049    1.208    0.077    0.835    1.146          RRAB        ---               a
      6760603949304010112  285.33910  -30.13712   15   12   14    0.65651    13.844    14.121    13.406  99.999  99.999  99.999  99.999    0.210    0.028    1.227    0.000    0.000    1.095          RRAB        ---               a
      4038180070547113856  274.17024  -35.77060   16   12   13    0.65774    15.660    16.020    15.095   0.361  99.999   5.357  99.999    0.018    0.060    1.259    0.076    0.443    1.104          RRAB        ---               a
      6683417614538232320  295.55335  -47.52804   22   22   21    0.65810    15.485    15.664    15.101   0.304  99.999   4.848  99.999    0.002    0.049    1.241    0.000    0.000    1.017          RRAB        ---               a
      6104561198198973184  216.27809  -39.71771   15   15   15    0.66389    15.363    15.571    14.988  99.999  99.999  99.999  99.999    0.221    0.090    1.224    0.167    1.868    1.176          RRAB        ---               a
      2684997709878560512  321.29599   -2.76307   18   16   15    0.66391    16.991    17.191    16.571   0.466  99.999   5.363  99.999   -0.044    0.115    1.218    0.285    1.724    1.106          RRAB        ---               a
      4757521942202075904   84.00743  -62.92647   23   18   20    0.66840    17.225    17.488    16.814   0.196   0.168   2.947   0.471    0.011    0.085    1.203    0.000    0.000    1.025       DCEP_1O        ---             ---
      4263294562218097920  290.79935   -0.70263   20   17   15    0.67556    13.852    14.309    13.240   0.251  99.999   1.643  99.999    0.277    0.028    1.229    0.000    0.000    0.932          RRAB        ---               a
      4648894973678313600   78.74744  -76.16060   30   27   26    0.68428    17.576    17.851    17.127   0.147   0.121   2.928   0.643    0.096    0.079    1.214    0.000    0.000    0.994       DCEP_1O        ---             ---
      5956362046015245056  267.88431  -43.03744   14   14   15    0.68892    13.302    13.666    12.757  99.999  99.999  99.999  99.999    0.255    0.047    1.250    0.000    0.000    1.324          RRAB        ---               a
       426097765508018560   13.85755   59.72753   44   40   40    0.69910    13.668    14.183    12.988   0.183   0.110   3.153   0.739    0.112    0.023    1.256    0.000    0.000    0.999       DCEP_1O          N             ---
      4690730875719654656   18.07817  -70.89657   28   25   24    0.69982    16.793    16.931    16.505   0.116  99.999   2.701  99.999    0.004    0.066    1.201    0.303    3.233    1.121       DCEP_2O        ---             f,g
      5255955821811454592  150.19748  -61.57770   29   24   27    0.70107    14.736    15.092    14.049   0.152   0.181   2.779   0.917    0.159    0.023    1.331    0.000    0.000    1.042       DCEP_1O        ---               e
      5923970188609330304  258.85712  -53.56237   25   23   24    0.70516    13.520    13.923    12.967  99.999  99.999  99.999  99.999    0.238    0.023    1.227    0.000    0.000    1.054          RRAB        ---               a
      5565530879721492352  106.46223  -38.48553   30   18   16    0.70838    17.415    17.556    16.836   0.288   0.359   3.156   2.136   -0.125    0.082    1.238    0.169    0.580    1.045           CEP          N           c,g,i
      4071594911751759872  280.72338  -28.62898   14   14   14    0.39195    16.182    16.400    15.775   0.186  99.999   2.439  99.999   -0.096    0.089    1.217    0.091    0.355    1.044           RRC        ---               a
      6310721170295782144  221.26436  -14.98347   14   14   14    0.71998    17.026    17.248    16.543   0.287  99.999   3.272  99.999    0.083    0.131    1.258    0.000    0.000    1.004          RRAB        ---               a
      6380124062227694208  357.83150  -72.69153   29   25   21    0.72213    17.862    18.068    17.440   0.157   0.145   3.130   0.508   -0.013    0.109    1.242    0.114    0.145    1.017       DCEP_1O        ---             ---
       348184413049730048   24.30011   42.57749   18   13   14    0.73287    17.291    17.611    16.848   0.370   0.282   2.704   1.054    0.023    0.142    1.235    0.000    0.000    0.988          RRAB        ---               a
        69969728833405184   56.64823   25.60661   15   14   14    0.73483    15.686    16.012    15.137   0.431  99.999   5.016  99.999    0.015    0.100    1.240    0.000    0.000    1.014          RRAB        ---               a
      6414567573936177408  271.93860  -75.42282   32   30   27    0.74059    16.269    16.575    15.803   0.188   0.242   3.021   0.575    0.137    0.053    1.232    0.073    0.304    1.049          RRAB        ---               a
      6317916035087040512  232.37072   -8.76710   17   12   14    0.75443    17.479    17.890    17.015   0.760  99.999   3.956  99.999    0.097    0.183    1.208    0.279    0.925    1.091          RRAB        ---               a
      1693501722163309312  226.50832   67.47462   31   19   22    0.76367    18.868    19.111    18.457   0.265   0.269   3.124   1.073    0.064    0.176    1.234    0.000    0.000    1.012         OTHER        ---             ---
      3442172745919329664   82.35887   27.00089   14   14   13    3.34920    11.568    12.214    10.783  99.999  99.999  99.999  99.999    0.264    0.065    1.374    0.000    0.000    0.914        DCEP_F        ---               a
      3830315026427160064  154.75121   -2.22486   16   16   13    0.77716    13.092    13.216    12.665  99.999  99.999  99.999  99.999    0.197    0.034    1.234    0.000    0.000    1.103          RRAB        ---               a
       456215755510110208   32.39808   54.39660   18   15   16    0.77844    18.344    19.352    17.358   0.243  99.999   2.513  99.999    0.290    0.232    1.386    0.000    0.000    0.918         OTHER        ---             ---
      6897755139944897024  320.95353   -7.53483   15   13   13    0.79746    12.452    12.714    12.022  99.999  99.999  99.999  99.999    0.411    0.049    1.219    0.000    0.000    1.139          RRAB        ---               a
      6836508627130440064  326.77736  -18.94681   16   16   14    0.80008    12.500    12.720    12.088  99.999  99.999  99.999  99.999    0.319    0.046    1.210    0.000    0.000    1.181          RRAB        ---               a
      6498717390695909376  351.00500  -57.04665   40   37   37    0.80612    13.824    13.971    13.465   0.253   0.448   3.118   0.444    0.107    0.021    1.214    0.059    1.170    1.139        ACEP_F        ---             ---
      6110608443435697536  209.18442  -41.59860   18   20   19    0.81305    15.615    15.854    15.206   0.267  99.999   3.944  99.999    0.145    0.041    1.214    0.000    0.000    0.905          RRAB        ---               a
      4648520761770393088   85.76598  -75.18605   31   24   25    0.81359    17.250    17.540    16.796   0.170  99.999   3.404  99.999   -0.014    0.064    1.216    0.000    0.000    0.972       DCEP_1O          N             c,g
      2006888825592397440  339.22478   56.90582   33   32   31    0.82063     8.627     8.915     8.181   0.249  99.999   0.938  99.999    0.301    0.034    1.240    0.000    0.000    0.838         OTHER        ---             ---
      6289382918071528960  210.92062  -21.31741   13   12   12    0.82576    14.048    14.433    13.442   0.407  99.999   1.497  99.999    0.140    0.036    1.233    0.000    0.000    1.182          RRAB        ---               a
      6517084938596655744  336.86332  -49.64311   33   26   27    0.82642    14.972    15.254    14.686   0.285  99.999   3.455  99.999   -0.033    0.044    1.227    0.000    0.000    1.096          RRAB        ---             ---
      4065566018985121664  274.15981  -23.98300   17   12   12    0.83630    15.092    15.669    14.280   0.119  99.999   4.721  99.999    0.275    0.041    1.296    0.000    0.000    0.990          RRAB        ---               a
      4652889258915055488   72.48404  -73.00018   26   24   21    0.95488    17.242    17.539    16.765   0.203   0.102   3.654   0.916    0.149    0.077    1.243    0.000    0.000    0.921       DCEP_1O        ---             ---
      4044981924341043584  278.28412  -32.84722   17   14   14    0.51986    15.885    16.129    15.416   0.296  99.999   2.820  99.999    0.033    0.052    1.264    0.120    0.805    1.086          RRAB        ---               a
      6747245364042812544  298.83610  -33.17826   24   23   22    0.99334    16.195    16.525    15.811   0.229  99.999   3.719  99.999    0.001    0.082    1.261    0.000    0.000    0.944           ---        ---        NC:c,e,i
      4704080802304630784   12.82014  -68.98430   32   25   24    0.99469    18.244    18.451    17.791   0.270  99.999   3.609  99.999   -0.105    0.127    1.258    0.086    0.061    1.031        DCEP_F          N             c,g
      2976160827140900096   73.77906  -19.18685   38   32   34    1.00144    15.489    15.733    15.058   0.367   0.300   4.018   1.862    0.010    0.033    1.235    0.058    0.434    1.069        ACEP_F          N             ---
      4312135860839059072  283.94833   11.34281   16   16   16    1.00166    17.316    17.988    16.519   0.239  99.999   4.043  99.999    0.014    0.114    1.306    0.220    0.790    1.023           ---        ---        NC:c,e,i
      5521400228203695232  123.35129  -42.27568   29   22   24    1.00189    16.049    16.935    15.150   0.424  99.999   4.035  99.999    0.038    0.044    1.342    0.000    0.000    0.948        DCEP_F          N             ---
      4614893332502359040   71.40103  -83.98424   24   20   17    1.00389    17.958    18.222    17.382   0.323   0.163   3.805   1.592    0.133    0.124    1.375    0.000    0.000    0.973        ACEP_F        ---           c,d,g
      4708238463790545920    5.67645  -65.43387   32   29   32    1.00409    18.564    18.827    18.183   0.417   0.399   3.957   1.987   -0.046    0.151    1.208    0.000    0.000    1.023        ACEP_F        ---             ---
      5404319076105537280  168.74020  -30.05614   37   33   32    1.00435    16.974    17.275    16.625   0.436   0.283   3.706   1.418    0.035    0.080    1.210    0.000    0.000    1.006          RRAB        ---               a
      5399618148500891264  170.58838  -34.28360   55   54   55    1.00669    14.871    15.112    14.468   0.437   0.323   3.965   1.652    0.054    0.033    1.213    0.000    0.000    1.109        ACEP_F        ---             ---
      5876217269099607424  228.30433  -61.01496   40   17   19    1.00690    16.509    17.177    15.570   0.330  99.999   4.539  99.999    0.080    0.061    1.399    0.167    1.513    1.082        ACEP_F          N             ---
      6704675469269150976  281.75811  -47.35349   16   16   17    1.00732    14.877    15.234    14.558   0.233  99.999   4.113  99.999    0.073    0.033    1.216    0.000    0.000    1.149         BLHER        ---             ---
      2195343499374100224  309.04947   62.32760   45   37   36    1.00861    18.983    19.425    18.286   0.123  99.999   4.084  99.999    0.070    0.196    1.321    0.000    0.000    0.986         OTHER        ---             ---
      6786226555939312256  321.90257  -29.83994   24   24   24    1.00951    14.253    14.499    13.819   0.281   0.250   3.922   1.662    0.140    0.060    1.239    0.000    0.000    1.115         BLHER          N             ---
      6636621197069927424  283.17300  -58.68332   47   41   44    1.00995    15.038    15.344    14.548   0.281   0.169   3.947   1.473    0.071    0.035    1.217    0.000    0.000    1.074         BLHER        ---             ---
      5542032357742851712  125.44982  -37.46816   27   28   27    1.01087    16.297    17.083    15.379   0.165  99.999   4.462  99.999    0.007    0.049    1.340    0.000    0.000    0.977       DCEP_1O          N               e
      5502483847893261568  100.27596  -50.88845   24   22   20    1.01100    18.622    18.754    18.200   0.216  99.999   4.411  99.999    0.094    0.153    1.245    0.000    0.000    0.957       ACEP_1O        ---               g
      1423905186179825536  249.03064   51.41912   23   17   17    1.01220    14.818    15.074    14.391   0.333  99.999   5.128  99.999    0.080    0.026    1.223    0.000    0.000    0.978         BLHER        ---             ---
      4038015379997952512  272.99766  -36.11122   18   15   15    1.01495    11.798    12.838    10.855  99.999  99.999  99.999  99.999    0.157    0.043    1.388    0.000    0.000    0.999         OTHER        ---             ---
      5863775023734439552  201.97391  -65.83820   31   32   32    1.01598    16.479    17.194    15.556   0.363   0.217   4.808   2.893    0.117    0.054    1.354    0.000    0.000    1.125         BLHER          N             ---
      5803939841399454592  265.05280  -71.48701   37   34   34    1.01619    12.978    13.217    12.706   0.498   0.312   4.008   1.724    0.104    0.019    1.221    0.000    0.000    0.984        ACEP_F        ---             ---
      2026857124982231296  298.26073   26.06881   44   41   37    1.01765    15.168    16.277    14.094   0.346   0.260   4.861   3.138    0.253    0.034    1.405    0.141    3.152    1.069         BLHER          N             f,g
      4652312599416423040   68.88711  -74.56297   26   23   21    1.01787    17.026    17.301    16.592   0.227   0.069   3.978   1.498    0.015    0.068    1.218    0.000    0.000    1.018       DCEP_1O        ---             ---
      4594729766718946304  265.52038   27.75574   38   38   36    1.01977    16.826    16.982    16.469   0.349   0.355   3.860   1.642   -0.073    0.056    1.273    0.120    0.560    1.018        ACEP_F        ---             ---
      4649732762885142272   77.24295  -73.85941   22   20   19    1.02268    17.061    17.348    16.578   0.234   0.067   4.153   1.990   -0.066    0.075    1.230    0.000    0.000    0.942       DCEP_1O        ---             ---
      4907074387075255424   10.41778  -58.49696   33   28   29    1.02413    18.674    18.802    18.193   0.528   0.372   3.357   1.488   -0.074    0.164    1.319    0.000    0.000    1.011        ACEP_F          N             c,g
      5844822466883453056  198.43814  -68.88641   31   27   27    1.02558    14.565    15.010    14.002   0.483   0.332   4.120   1.991    0.056    0.026    1.240    0.000    0.000    1.078        ACEP_F        ---             ---
      4649192288497291776   74.68888  -75.02805   23   21   20    1.02702    16.837    17.105    16.424   0.263  99.999   3.931  99.999    0.006    0.069    1.206    0.187    1.046    1.067    DCEP_MULTI        ---             ---
      5446743972782689920  155.78336  -34.13847   31   27   28    1.03197    15.042    15.312    14.590   0.398   0.287   4.034   2.038    0.040    0.034    1.231    0.053    0.402    1.164        ACEP_F          N             ---
      5265845860154530304   91.98780  -73.47132   24   21   23    1.03341    17.925    18.228    17.523   0.352   0.250   3.990   1.300    0.024    0.128    1.260    0.000    0.000    0.920        ACEP_F        ---             ---
      5280412430713809024   99.91805  -67.19504   72   66   67    1.03716    17.268    17.436    16.949   0.092   0.071   3.685   6.098    0.028    0.076    1.199    0.090    0.175    1.047       ACEP_1O        ---             ---
      6379351625245757568  360.00000  -75.19496   26   23   20    1.03777    17.682    17.985    17.363   0.374   0.116   4.071   1.831   -0.159    0.141    1.219    0.000    0.000    1.028        DCEP_F        ---             ---
      4246675031618783104  306.20084    6.03437   33   29   31    1.03943    15.852    16.163    15.470   0.359   0.263   3.991   1.738   -0.161    0.071    1.231    0.000    0.000    0.997        ACEP_F        ---             ---
      5978491160724704000  255.59581  -33.31773   29   26   25    1.03976    16.266    16.679    15.470   0.160  99.999   4.498  99.999    0.020    0.075    1.396    0.000    0.000    0.983       ACEP_1O          N             ---
      4703273275437711232    2.13345  -69.29635   33   31   28    1.03980    17.401    17.536    17.129  99.999  99.999  99.999  99.999   -0.122    0.078    1.199    0.154    0.541    1.031       ACEP_1O        ---             ---
      5860021737714232576  190.95445  -65.86875   37   34   34    1.03985    15.639    16.138    14.775   0.217  99.999   4.249  99.999    0.153    0.049    1.432    0.325   11.133    1.576       DCEP_1O          N             e,f
      2077108036182676224  295.57837   42.09575   27   26   26    1.04472    14.896    15.259    14.324   0.281  99.999   4.070  99.999    0.412    0.024    1.243    0.000    0.000    1.052         OTHER        ---             ---
      6899899256340129664  308.19834  -13.05143   22   17   16    1.04657    15.766    16.123    15.404   0.406   0.290   3.711   1.269    0.117    0.080    1.228    0.000    0.000    1.025        ACEP_F        ---               g
      4051686608879712640  277.11621  -27.43690   17   16   16    0.46752    15.764    16.085    15.262  99.999  99.999  99.999  99.999    0.401    0.103    1.274    0.450   10.490    1.599          RRAB        ---               a
      6762216142577779200  287.03177  -29.18970   15   12   12    0.55631    16.232    16.486    15.806   0.329  99.999   3.689  99.999   -0.144    0.115    1.127    0.128    0.651    1.055          RRAB        ---               a
      4690203483799384832   12.47494  -70.52511   30   26   27    1.05413    16.865    17.063    16.512   0.270   0.142   4.063   1.996   -0.031    0.062    1.205    0.000    0.000    0.987       DCEP_1O        ---             ---
      3512489435092796416  197.27323  -15.50242   17   16   16    1.05474    11.363    12.286    10.456  99.999  99.999  99.999  99.999    0.164    0.038    1.437    0.000    0.000    0.977         OTHER        ---             ---
      4594904554708230784  262.89822   26.70087   37   33   34    1.05522    15.416    15.671    15.017   0.409   0.328   3.960   1.648    0.055    0.027    1.235    0.000    0.000    1.033        ACEP_F        ---             ---
      3657943793971994112  209.92382   -2.04046   16   13   13    1.05543    15.916    17.056    14.894   0.298  99.999   5.368  99.999   -0.088    0.069    1.369    0.173    1.817    1.012         OTHER        ---             ---
      5879216457587855872  220.33866  -58.95261   29   23   22    1.05620    17.350    19.404    15.967   0.363  99.999   4.923  99.999   -0.009    0.128    1.677    0.626    7.272    1.082       DCEP_1O          N             c,i 
      4705205254805823232   14.00111  -66.92938   28   26   26    1.05924    17.903    17.988    17.612   0.453  99.999   4.037  99.999    0.097    0.116    1.292    0.293    0.889    1.046        ACEP_F        ---             ---
      4650448854192694144   84.54695  -73.04031   20   17   16    1.05937    17.058    17.373    16.555   0.267  99.999   3.255  99.999    0.014    0.075    1.226    0.000    0.000    0.992       DCEP_1O        ---             ---
      4518466845645809792  282.86151   19.43612   44   39   40    1.06017    18.342    18.726    17.751   0.514   0.337   4.318   2.398    0.033    0.273    1.281    0.000    0.000    1.010        ACEP_F          N             ---
      1360405396085147008  259.28170   43.12260   29   24   25    1.06137    14.063    14.136    13.511   0.409   0.254   4.178   2.279    0.052    0.020    1.379    0.124    3.435    1.256        ACEP_F        ---             f,g
      4711142067840447360   21.61608  -64.87535   33   29   26    1.06447    17.857    18.054    17.405   0.561   0.247   3.799   1.058   -0.017    0.103    1.282    0.000    0.000    0.991        DCEP_F        ---             ---
      5264781017499895936   90.70098  -74.81688   25   25   24    1.06456    17.000    17.311    16.473   0.232   0.072   4.191   1.666    0.085    0.076    1.225    0.000    0.000    0.960       DCEP_1O        ---             ---
      5262612604471337344  112.55193  -74.18419   26   24   21    1.06846    16.962    17.272    16.466   0.359   0.109   4.867   3.106    0.185    0.065    1.251    0.111    0.357    1.026       DCEP_1O        ---             c,g
      4705079227581740800   20.06143  -65.71065   29   27   27    1.07017    15.375    15.645    15.064   0.427   0.291   4.003   1.769   -0.038    0.029    1.202    0.064    0.461    1.075        ACEP_F        ---             ---
      5210112955767640064  125.16363  -77.96649   22   18   18    1.07049    16.251    16.443    15.871   0.231   0.253   4.645   1.131    0.001    0.045    1.245    0.232    3.163    1.155        ACEP_F        ---             f,g
      6706271066812800128  271.04957  -49.29617   16   14   14    1.07554    16.705    16.962    16.290   0.385  99.999   3.827  99.999   -0.010    0.090    1.297    0.140    0.535    1.070           ---        ---          NC:c,d
      4636454029673286400   17.74748  -75.46487   21   20   19    1.07579    16.928    17.124    16.557   0.247   0.107   4.229   2.043   -0.084    0.073    1.228    0.103    0.298    1.004       DCEP_1O        ---             ---
      6790999879512924800  320.71679  -26.13463   26   23   23    1.07632    16.196    16.422    15.933   0.379   0.215   4.208   2.025   -0.037    0.081    1.201    0.000    0.000    0.988        ACEP_F        ---             ---
      2021948080482489600  294.55260   26.17951   34   28   30    1.07657    17.520    18.563    16.410   0.430   0.168   3.274   1.095   -0.260    0.108    1.462    0.000    0.000    0.987           ---        ---          NC:c,d
      6198435748631448832  222.46200  -38.88568   16   14   14    1.07684    14.804    15.014    14.410   0.359  99.999   4.021  99.999   -0.083    0.057    1.267    0.124    1.827    1.207        ACEP_F        ---             ---
      4127045142869149952  253.22630  -21.33712   34   33   31    1.07695    15.371    15.733    14.785   0.327   0.127   4.642   2.635    0.089    0.057    1.261    0.000    0.000    0.962         BLHER          N             ---
      5513266968886279168  122.09101  -51.55728   27   21   20    1.07698    18.590    19.045    17.800   0.203  99.999   4.551  99.999    0.056    0.166    1.345    0.451    0.986    1.132         OTHER        ---             ---
      6380150523521598080  356.86780  -72.30288   26   22   23    1.08052    17.883    18.203    17.567   0.472   0.376   3.950   1.651    0.054    0.129    1.277    0.000    0.000    0.973        ACEP_F        ---             ---
      5829124803774708224  241.58886  -63.41735   32   25   26    1.08159    16.995    17.340    16.546   0.554   0.456   4.205   1.838   -0.143    0.090    1.247    0.000    0.000    1.054        ACEP_F          N             ---
      6380163752021847808  357.40650  -72.20606   29   22   25    1.08217    17.728    17.991    17.381   0.312   0.139   4.017   1.757    0.024    0.138    1.265    0.367    1.695    1.087        ACEP_F          N             c,g
      6008278614231966976  236.40949  -39.51723   35   34   36    1.08296    15.614    15.969    15.074   0.487   0.301   4.580   2.804    0.045    0.049    1.236    0.000    0.000    1.016        ACEP_F        ---             ---
       457599392117044224   37.51571   56.69572   26   22   25    1.08362    14.255    14.772    13.581   0.305   0.106   4.302   2.217    0.085    0.028    1.256    0.000    0.000    0.944       DCEP_1O        ---             ---
      4354638758410134272  250.88923   -3.65077   38   33   32    1.08364    15.557    15.914    14.998   0.481   0.281   4.243   2.418    0.072    0.039    1.258    0.000    0.000    0.997        ACEP_F        ---             ---
      6209743435448380288  231.17446  -29.75300   21   19   16    1.08492    15.828    16.284    15.285   0.558   0.329   4.126   2.205    0.095    0.060    1.238    0.000    0.000    0.975        ACEP_F        ---             ---
      5845572265108049408  201.99387  -67.41710   40   35   32    1.08656    14.621    15.090    13.979   0.200  99.999   4.685  99.999    0.140    0.022    1.256    0.000    0.000    0.928    DCEP_MULTI          N             ---
      4649292305396315904   75.79134  -74.77767   27   24   25    1.08725    16.906    17.169    16.471   0.235   0.069   4.173   1.884   -0.051    0.060    1.235    0.166    0.846    1.064       DCEP_1O        ---             ---
      6666081030586994304  304.23550  -51.25320   30   24   25    1.09061    13.636    14.012    13.418   0.281   0.381   4.506   2.853    0.062    0.027    1.262    0.090    2.240    1.392        ACEP_F        ---             f,g
      4757456147604475392   81.34978  -62.60265   21   16   16    1.09098    16.361    16.574    16.010   0.284   0.062   3.936   1.981    0.062    0.058    1.228    0.000    0.000    0.998       DCEP_1O        ---             ---
      1816085861226864768  305.32904   18.43783   26   22   22    1.09192    12.117    12.415    11.674   0.151  99.999   4.190  99.999    0.343    0.039    1.207    0.000    0.000    0.998         BLHER        ---             ---
      3957605350136675712  192.88511   24.12265   49   44   44    1.09572    15.429    15.576    15.146   0.508   0.356   4.139   2.030    0.021    0.063    1.213    0.050    0.363    1.049        ACEP_F        ---             ---
      1864510384846442752  314.88035   30.30963   68   66   62    1.09632    15.181    15.388    14.756   0.483  99.999   4.090  99.999    0.159    0.036    1.238    0.000    0.000    1.031         OTHER        ---             ---
      5984686633766186752  239.21288  -47.24860   32   26   30    1.10006    17.533    18.718    16.430   0.314  99.999   4.602  99.999   -0.089    0.121    1.446    0.123    0.259    0.947       DCEP_1O          N             c,g 
      5978153915467156992  257.17120  -34.22662   39   40   41    1.10037    16.062    16.906    15.104   0.218  99.999   3.314  99.999    0.033    0.062    1.365    0.000    0.000    0.980       DCEP_1O          N             ---
      6271381988580370304  216.71134  -26.27883   16   15   14    1.10050    14.261    14.522    13.818   0.384  99.999   5.058  99.999    0.104    0.028    1.230    0.000    0.000    1.061         BLHER        ---             ---
      4101364914950077568  286.21368  -14.05584   16   12   12    1.10062    16.441    16.909    15.894   0.371  99.999   3.480  99.999    0.141    0.067    1.252    0.000    0.000    0.974         OTHER        ---             ---
      2409340558427973248  351.82896  -12.64747   18   15   12    1.10769    13.773    13.951    13.447   0.058   0.068   3.378   5.631    0.040    0.040    1.184    0.082    1.119    1.194         BLHER        ---             ---
      5280952256562534784  106.38399  -67.14481   52   44   45    1.11229    16.668    17.237    15.962   0.278  99.999   4.474  99.999    0.352    0.061    1.252    0.146    0.776    1.067       DCEP_1O        ---             ---
      4352629469629411840  247.70599   -5.50547   43   36   36    1.11592    11.835    12.273    11.285   0.494   0.325   4.093   1.909    0.359    0.045    1.338    0.000    0.000    1.276        ACEP_F        ---             ---
      4639539705975935360   50.85364  -74.96868   27   24   25    1.11640    17.832    18.120    17.498   0.408   0.272   4.094   1.851    0.090    0.114    1.259    0.000    0.000    0.949        DCEP_F        ---             ---
      4909045712639882496   19.20811  -59.23468   29   27   28    1.11659    14.222    14.430    13.848   0.403   0.254   4.111   2.070    0.054    0.018    1.211    0.056    0.716    1.162        ACEP_F        ---             ---
      1865829347816710400  313.95970   32.59294   39   38   30    1.11928    18.173    18.589    17.491   0.268  99.999   4.097  99.999    0.213    0.154    1.283    0.000    0.003    1.028         OTHER        ---             ---
      5351436724362450304  157.99176  -58.24496   30   28   28    1.11936    11.085    11.622    10.413   0.256  99.999   4.006  99.999    0.389    0.030    1.246    0.000    0.000    1.038       DCEP_1O        ---             ---
      2002398042143268736  340.86752   53.92935   34   30   29    1.12064    11.344    11.620    10.919   0.181  99.999   6.077  99.999    2.650    0.067    1.202    0.250   24.951    1.941         OTHER        ---             f,g
      5436488690393069824  144.70071  -36.46887   45   43   41    1.12086    16.159    16.433    15.708   0.261   0.100   4.433   2.717   -0.054    0.050    1.218    0.000    0.000    0.934         BLHER          N             c,g
      4698416118397803776   25.20499  -67.49499   35   28   28    1.12258    14.198    14.299    13.854   0.548   0.693   4.371   1.880   -0.023    0.022    1.290    0.167    6.837    1.273        ACEP_F        ---             f,g
      6722133961584285696  277.23955  -42.69743   17   14   16    1.12487    14.885    15.170    14.421   0.256  99.999   5.189  99.999    0.044    0.053    1.215    0.000    0.000    1.023         OTHER        ---             ---
      4707189186100201088    6.94018  -66.41274   34   29   31    1.12578    17.644    17.798    17.350   0.127  99.999   3.605  99.999   -0.017    0.093    1.205    0.000    0.000    0.934       ACEP_1O        ---             ---
      1271000295994160128  232.04522   27.30046   51   44   40    1.12618    17.021    17.201    16.679   0.218  99.999   3.180  99.999   -0.016    0.069    1.215    0.000    0.000    0.991         BLHER        ---             ---
      5572641588918519936   92.80683  -41.80124   27   20   22    1.12658    18.286    18.475    17.945   0.328   0.263   4.734   1.789    0.016    0.151    1.315    0.221    0.292    1.060        ACEP_F          N             c,g 
      6744482046508964736  292.02283  -34.14174   20   16   17    1.12774    18.160    18.498    17.786   0.320  99.999   3.789  99.999   -0.078    0.167    1.227    0.000    0.000    0.954           ---        ---          NC:c,d
      4296034376370310144  292.98705    8.05287   33   31   33    1.12815    15.599    16.008    15.022   0.200   0.063   4.472   2.908   -0.051    0.051    1.241    0.000    0.000    1.064       DCEP_1O          N             ---
      4649121747955000448   77.26192  -74.66745   29   25   25    1.12938    16.842    17.133    16.412   0.193   0.059   4.014   1.710    0.080    0.053    1.194    0.000    0.000    1.040       DCEP_1O        ---             ---
      1335766375592634752  261.55320   34.65404   29   28   30    1.13752    13.884    14.132    13.475   0.343  99.999   3.991  99.999    0.081    0.015    1.210    0.000    0.000    1.171         BLHER        ---             ---
      2369538890337581056   12.51167  -17.60749   30   26   24    1.13764    15.419    15.598    15.190   0.803   0.705   5.022   1.776    0.044    0.053    1.269    0.112    1.259    1.143         BLHER        ---             ---
      5873876649369353600  222.93879  -64.14354   70   67   68    1.13793    17.251    18.057    16.325   0.201   0.167   5.140   4.484   -0.109    0.089    1.350    0.000    0.000    0.939         BLHER          N             ---
      4118005164433551744  264.19665  -21.57471   18   14   16    1.13828    15.893    16.401    14.963   0.274   0.107   4.504   2.465    0.205    0.055    1.475    0.000    0.000    0.946           ---        ---          NC:c,d
      1823617898156364160  301.56210   20.73620   36   32   32    1.13992    17.084    17.656    16.487   0.458   0.324   4.148   2.118   -0.158    0.093    1.243    0.000    0.000    1.024        ACEP_F          N             ---
      6388401494999249280  359.61640  -68.76654   31   27   25    1.14138    17.313    17.488    17.021   0.088  99.999   4.536  99.999   -0.054    0.073    1.208    0.000    0.000    1.012       DCEP_1O        ---             ---
      6022865079094081536  243.37568  -35.44766   59   55   55    1.14271    16.364    16.701    15.845   0.352  99.999   4.235  99.999    0.133    0.082    1.223    0.000    0.000    1.008           ---        ---          NC:c,e
      4690768156035338624   18.95551  -70.54573   29   20   24    1.14292    17.533    17.823    17.091   0.347   0.310   3.731   1.458    0.067    0.089    1.307    0.000    0.000    0.998        DCEP_F        ---             ---
      4691907009561849088   13.52583  -70.09840   33   23   28    1.14422    17.385    17.610    17.003   0.213  99.999   4.316  99.999   -0.044    0.084    1.183    0.223    0.919    1.061       DCEP_1O        ---             ---
      5610147893350949504  107.91737  -26.97786   36   35   35    1.14435    13.224    13.556    12.708   0.267   0.067   4.115   1.902    0.047    0.018    1.225    0.000    0.000    0.956       DCEP_1O        ---             ---
      4757580426778468480   83.23229  -62.74256   24   22   23    1.14539    16.581    16.846    16.190   0.228   0.073   4.144   1.912    0.054    0.051    1.206    0.000    0.000    1.021       DCEP_1O        ---             ---
      4108763872339455104  256.42402  -27.41959   19   18   17    1.14577    16.155    16.610    15.433   0.263  99.999   4.106  99.999    0.026    0.064    1.309    0.000    0.000    1.065           ---        ---          NC:c,d
      4757352209396545664   82.53930  -63.27145   31   21   22    1.15017    16.744    17.029    16.281   0.152  99.999   3.718  99.999   -0.015    0.046    1.207    0.128    0.641    1.096       DCEP_1O        ---             ---
      4117130567344719232  266.37656  -21.56332   17   16   16    1.15336    15.566    16.658    14.461  99.999  99.999  99.999  99.999    0.121    0.052    1.438    0.104    0.697    0.958       DCEP_1O        ---             ---
      4077490291331290368  278.75571  -24.01232   15   14   14    1.15386    14.346    14.713    13.764   0.206  99.999   4.048  99.999    0.088    0.040    1.256    0.000    0.000    0.964           ---        ---            NC:i
      6213841310986885248  232.01330  -26.00102   23   20   20    1.15388    11.628    12.345    10.791   0.301  99.999   2.759  99.999    1.956    0.039    1.347    0.000    0.000    1.282         OTHER        ---             ---
      4703965697180635136    9.31520  -67.04117   32   25   26    1.15729    17.890    18.118    17.433   0.411   0.249   4.220   2.285   -0.055    0.099    1.219    0.000    0.000    0.893        DCEP_F        ---             ---
      5003212183410989696   14.89146  -33.65862   64   45   56    1.15776    18.770    18.926    17.515   0.404   0.234   4.070   2.095    0.119    0.219    1.265    0.000    0.000    0.972        ACEP_F        ---             c,g
      4666616485480394368   60.40851  -69.47789   30   27   25    1.15905    16.294    16.454    15.900   0.516   0.304   4.129   2.088   -0.084    0.045    1.246    0.258    3.603    1.174        DCEP_F        ---             f,g
      4084232324748031616  289.80262  -18.95578   17   14   16    1.15952    16.594    16.823    16.172   0.408  99.999   4.021  99.999   -0.030    0.077    1.241    0.000    0.000    0.985           ---        ---          NC:c,b
      6225221325055140864  223.65032  -27.58212   17   13   13    1.16199    15.817    16.130    15.493   0.268  99.999   3.844  99.999    0.060    0.053    1.189    0.000    0.000    1.048         OTHER        ---             ---
      5604731630351388928  109.71092  -32.64398   29   24   24    1.16324    12.742    13.021    12.293   0.265  99.999   4.125  99.999    0.060    0.023    1.182    0.000    0.000    0.881       DCEP_1O        ---             ---
      4693976423589147648   27.99098  -69.98706   29   26   27    1.16412    17.175    17.365    16.804   0.248   0.068   4.102   2.147   -0.023    0.068    1.212    0.000    0.000    1.010       DCEP_1O        ---             ---
      5237294738660182912  173.70859  -65.08935   27   22   23    1.16453    16.561    17.596    15.484   0.205  99.999   4.389  99.999    0.012    0.054    1.426    0.000    0.000    0.972       DCEP_1O          N             ---
      1208200864738741376  229.11868   16.44430   28   26   28    1.16547    11.851    12.216    11.516   0.578   0.408   4.186   2.099    0.247    0.036    1.246    0.000    0.000    1.137        ACEP_F        ---             ---
      2863845508203281024    5.68578   33.82597   36   34   29    1.16707    15.685    15.889    15.280   0.426   0.344   4.087   2.270    0.054    0.059    1.215    0.000    0.000    1.081        ACEP_F        ---             ---
      5265006108149270016   91.76627  -74.14746   25   21   23    1.16991    16.915    17.272    16.393   0.228  99.999   4.121  99.999   -0.123    0.059    1.233    0.000    0.000    1.041       DCEP_1O        ---             ---
      4703373747608086272    5.59416  -68.47642   35   27   28    1.17306    17.241    17.383    16.887   0.094  99.999   3.924  99.999   -0.118    0.071    1.228    0.000    0.000    0.897       DCEP_1O        ---             ---
      4161946665611276416  265.86173  -12.65456   14   14   12    1.17388    16.277    16.773    15.459   0.227  99.999   4.286  99.999    0.207    0.084    1.329    0.092    0.333    1.037         OTHER        ---             ---
      4106982182477514624  282.19238  -10.44587   18   16   16    1.17474    15.506    16.210    14.896   0.193  99.999   3.420  99.999    0.275    0.046    1.261    0.000    0.000    1.012           ---        ---          NC:c,d
      4691081375113472256   20.83822  -70.57775   29   25   25    1.17564    17.328    17.451    17.018   0.577   0.563   3.697   1.721   -0.122    0.076    1.407    0.175    0.638    1.030        DCEP_F        ---             ---
       382372112206462336    7.23074   43.03351   20   17   18    1.17813    13.345    13.548    12.996   0.180  99.999   4.904  99.999    0.083    0.036    1.195    0.000    0.000    1.070         BLHER        ---             ---
      4396509638666473856  237.94412   -6.90622   36   34   31    1.18000    15.172    15.487    14.661   0.431  99.999   4.392  99.999   -0.008    0.043    1.224    0.069    0.638    1.126        ACEP_F        ---             ---
      4690696550340676864   19.82889  -70.86048   32   23   22    1.18127    17.012    17.247    16.613  99.999  99.999  99.999  99.999   -0.036    0.059    1.237    0.000    0.000    0.960    DCEP_MULTI        ---             ---
      4108890728502518144  257.49914  -26.56548   20   16   16    1.18183    15.948    16.485    15.191   0.310   0.146   4.690   2.991    0.090    0.060    1.340    0.000    0.000    1.000         BLHER        ---             ---
      4652373209998248832   72.57003  -74.23271   32   30   28    1.18622    16.943    17.252    16.455   0.168  99.999   3.931  99.999    0.026    0.052    1.227    0.059    0.110    1.082       DCEP_1O        ---             ---
      6634352251749247360  273.53920  -60.85024   27   27   28    1.18696    15.293    15.394    14.912   0.457   0.343   4.581   2.728    0.149    0.042    1.240    0.117    1.724    1.087        ACEP_F        ---             ---
      5328292657420033408  131.64116  -48.64938   32   25   27    1.19703    17.758    18.601    16.708   0.493   0.360   4.198   2.083    0.151    0.104    1.495    0.408    2.466    1.076        ACEP_F          N             f,g
      6046808525330579712  252.12103  -24.99222   31   31   28    1.19808    15.355    15.694    14.831   0.268   0.148   4.249   2.601   -0.100    0.067    1.230    0.000    0.000    0.989         BLHER        ---             ---
      6652381596744276480  274.03130  -55.73231   28   27   26    1.20060    14.829    15.073    14.416   0.274  99.999   4.396  99.999    0.044    0.034    1.206    0.000    0.000    1.062         BLHER        ---             ---
      4650275547972932608   84.58900  -74.11395   29   23   23    1.20074    16.627    16.914    16.174   0.261  99.999   4.090  99.999   -0.024    0.048    1.214    0.000    0.000    0.999       DCEP_1O        ---             ---
      5431999418776812160  147.18258  -39.35818   49   43   48    1.20172    13.339    13.651    12.849   0.291   0.162   4.587   2.899    0.199    0.018    1.228    0.000    0.000    1.135         BLHER        ---             ---
      4685118349894560128    7.25192  -75.20856   31   29   27    1.20327    17.112    17.301    16.781   0.267   0.105   4.359   2.573   -0.099    0.077    1.193    0.211    1.300    1.064       DCEP_1O        ---             ---
      4037627875180051456  273.68491  -37.63931   16   14   13    1.20376    15.875    16.182    15.460   0.173  99.999   2.359  99.999    0.055    0.058    1.234    0.000    0.000    0.987         OTHER        ---             ---
      6733431615373985024  278.16761  -36.09008   18   16   16    1.20390    15.557    15.927    15.112   0.627  99.999   3.812  99.999    0.051    0.049    1.209    0.000    0.000    1.004           ---        ---            NC:b
      6269240620965524992  213.90281  -28.71985   16   15   15    1.20797    10.579    11.667     9.558  99.999  99.999  99.999  99.999    0.206    0.032    1.379    0.000    0.000    1.212         OTHER        ---             ---
      4637614151878607232   20.74650  -76.24745   31   26   25    1.20857    17.799    17.950    17.365   0.786   0.573   3.732   0.867   -0.006    0.094    1.271    0.170    0.407    1.071        DCEP_F        ---             ---
      4358079989286734336  248.37722   -2.83732   40   36   36    1.20940    15.261    15.692    14.649   0.393   0.420   4.289   2.342    0.097    0.049    1.254    0.000    0.000    1.042        ACEP_F        ---               g
      4068787244472118784  266.73672  -23.16803   19   17   17    1.20944    15.897    16.643    14.931   0.308   0.127   4.459   2.810    0.056    0.051    1.408    0.000    0.000    0.990         BLHER        ---             ---
      4500728841169873408  265.48563   15.07505   20   18   17    1.20951    12.139    12.391    11.778   0.384   0.182   4.147   1.747    0.200    0.036    1.199    0.000    0.000    1.197        ACEP_F        ---             ---
      4221891970813502464  300.67697   -3.60962   34   33   31    1.21017    14.141    14.638    13.461   0.428   0.298   4.128   2.158    0.104    0.033    1.257    0.000    0.000    0.953        ACEP_F        ---             ---
      4117652908497020288  263.14203  -21.93139   18   18   18    1.21197    15.950    16.680    15.095   0.312  99.999   4.412  99.999    0.195    0.071    1.356    0.254    3.412    1.256         BLHER        ---             f,g
      4649352954637972224   73.46156  -74.63390   26   18   20    1.21391    16.746    17.072    16.286   0.207  99.999   3.929  99.999    0.080    0.062    1.221    0.143    0.691    1.029       DCEP_1O        ---             ---
      4705063044144940416   21.21681  -65.43852   29   28   24    1.21627    17.068    17.220    16.765   0.085  99.999   3.980  99.999   -0.039    0.076    1.217    0.161    0.704    1.000       DCEP_1O        ---             ---
      5612678213207148032  111.30775  -27.79913   34   32   32    1.21642    13.139    13.590    12.524   0.137  99.999   3.835  99.999    0.096    0.018    1.245    0.000    0.000    1.161       DCEP_1O        ---             ---
      5891529682147019648  220.27661  -57.04053   25   20   23    1.22142    18.524    19.419    17.505   0.455   0.425   4.291   2.295   -0.264    0.223    1.458    0.000    0.000    0.954           CEP          N             c,g
      6380344346806422784  355.95900  -72.09938   27   20   20    1.22550    18.293    18.559    17.856   0.382   0.235   3.744   1.739   -0.106    0.167    1.221    0.418    1.133    1.087        ACEP_F        ---             ---
      5834840099568788864  241.98124  -58.78225   38   36   35    1.23577    13.713    14.049    13.188   0.320   0.183   3.260   0.590    0.036    0.022    1.214    0.000    0.000    1.010        DCEP_F        ---             ---
      5784674881551467392  195.58824  -79.75731   29   23   24    1.23801    12.071    12.415    11.633   0.378   0.275   4.717   2.876    0.365    0.026    1.235    0.000    0.000    1.091         BLHER        ---             ---
      4058723174070783360  262.33319  -29.46542   19   18   18    1.23875    14.680    15.559    13.730   0.247  99.999   4.409  99.999    0.241    0.044    1.395    0.126    1.810    1.197         BLHER        ---             ---
      6372642714531489664  307.87984  -74.60619   32   30   28    1.23887    14.111    14.286    13.821   0.685   0.300   4.508   3.166    0.061    0.022    1.220    0.117    3.486    1.185        ACEP_F        ---             f,g
      5653136461526964224  133.62351  -23.52170   37   31   30    1.23995     7.081     7.416     6.622   0.198  99.999   5.004  99.999    3.902    0.053    1.194    0.000    0.000    0.933         BLHER        ---             ---
      6770666336110262144  289.93347  -23.80488   14   13   14    1.24181    10.755    11.759     9.789  99.999  99.999  99.999  99.999    0.190    0.053    1.323    0.000    0.000    0.923         OTHER        ---             ---
      5882357904135735168  234.44692  -58.14143   48   43   42    1.24336    13.578    13.953    13.018   0.332  99.999   1.436  99.999    0.279    0.019    1.233    0.000    0.000    0.908         OTHER        ---             ---
      5881792750773412864  232.99256  -59.66783   43   36   36    1.24829    14.323    14.997    13.632   0.533   0.306   4.292   2.354    0.111    0.026    1.302    0.000    0.000    1.059        ACEP_F        ---             ---
      1827156710702022528  298.32128   22.19885   31   29   31    1.24874    18.177    19.087    17.051   0.266   0.088   4.076   3.994   -0.348    0.152    1.555    0.263    0.654    1.036         OTHER        ---             ---
      4126464772527886208  251.95680  -22.77608   37   33   32    1.24875    13.581    14.129    12.843   0.484   0.318   4.232   2.318    0.190    0.031    1.271    0.000    0.000    0.988        ACEP_F        ---             ---
      4636112425153243904   16.19343  -76.86050   34   27   31    1.25457    17.337    17.545    16.838   0.688   0.401   5.215   4.310    0.005    0.058    1.254    0.000    0.000    1.017        DCEP_F        ---             ---
      5311837740049326848  137.44370  -52.56716   35   35   33    1.25693    17.959    19.080    16.881   0.238  99.999   4.344  99.999   -0.136    0.118    1.432    0.000    0.000    0.967       DCEP_1O          N             ---
      5826400596245881600  237.68013  -63.17346   34   24   26    1.25776    14.494    14.902    13.922   0.305  99.999   5.110  99.999    0.105    0.031    1.215    0.000    0.000    0.989         BLHER          N             ---
      1374376207437762688  235.28149   35.55455   35   36   36    1.27105    14.727    14.917    14.361   0.563   0.457   4.167   2.387    0.007    0.021    1.205    0.078    1.319    1.153        ACEP_F        ---             ---
      6684845089869881088  294.19110  -44.90426   21   21   20    1.27196    14.465    14.717    14.029   0.328   0.259   4.106   2.130    0.052    0.028    1.216    0.000    0.000    1.006        ACEP_F          N             ---
      4712510788018361856   26.02889  -62.66164   26   21   21    1.27344    18.116    18.194    17.660   0.434   0.343   4.173   2.217   -0.059    0.134    1.402    0.000    0.000    0.968        ACEP_F          N             c,g 
      6854707988411248896  309.59267  -23.41170   39   33   33    1.28212    15.655    15.838    15.342   0.531   0.513   4.253   2.245   -0.103    0.065    1.200    0.000    0.000    1.011        ACEP_F        ---             ---
      5275872375404159360  120.53225  -64.21013   49   43   42    1.28700    17.448    17.758    17.028   0.573   0.323   4.313   2.367    0.090    0.090    1.276    0.227    0.874    1.098           CEP          N           c,g,i
      6101135802863101568  223.47135  -41.30921   15   12   13    1.28833    18.258    18.547    17.780   0.452  99.999   4.558  99.999    0.082    0.429    1.205    0.000    0.000    1.006         OTHER        ---             ---
      1303409157136772096  245.85353   25.83446   44   39   42    1.29215    14.716    14.953    14.326   0.170   0.099   3.275   6.270   -0.005    0.021    1.212    0.000    0.000    1.003       ACEP_1O        ---             ---
      5311347637061714304  137.25223  -53.59880   38   34   34    1.29623    12.218    12.736    11.552   0.139  99.999   3.913  99.999    0.185    0.027    1.247    0.000    0.000    0.990       DCEP_1O          N             ---
      4757337984469805440   80.24300  -63.02792   25   23   23    1.29797    16.871    16.986    16.612   0.394   0.111   3.604   1.064   -0.088    0.061    1.279    0.178    0.953    1.048        ACEP_F        ---             ---
      4690721839108141568   19.01385  -70.91305   27   21   21    1.30481    17.254    17.726    17.002   0.520   0.366   3.931   1.730   -0.011    0.088    1.252    0.000    0.000    0.941        DCEP_F        ---             ---
      4324569829811305856  248.58068  -16.01576   34   30   31    1.30498    18.202    18.736    17.426   0.264   0.121   4.201   4.058   -0.127    0.186    1.318    0.194    0.333    1.037         BLHER        ---             ---
      4380463606486873216  258.20783   -0.38709   29   27   26    1.30682    15.928    16.426    15.397   0.588   0.411   4.036   1.849    0.066    0.056    1.262    0.000    0.000    1.009        ACEP_F        ---             ---
      5613275454180075264  112.04712  -26.49072   35   29   32    1.30756    15.447    16.199    14.573   0.218   0.075   4.342   2.798    0.003    0.033    1.326    0.000    0.000    1.068       DCEP_1O          N             ---
      4698739817197286912   23.24870  -66.49795   32   30   30    1.30920    17.055    17.300    16.674   0.459   0.228   3.927   1.823   -0.132    0.064    1.220    0.000    0.000    1.054        DCEP_F        ---             ---
      5836182882547235968  240.72829  -56.70925   46   39   43    1.31120    17.128    17.881    16.195   0.221  99.999   4.099  99.999    0.423    0.141    1.399    0.790   19.214    1.540         BLHER          N             f,g 
      5857396447520828288  196.47891  -67.30630   35   31   28    1.31275    15.124    15.570    14.431   0.222   0.123   4.075   2.436    0.010    0.032    1.297    0.000    0.000    1.025       DCEP_1O          N             ---
      5850730619576727552  207.98605  -66.76522   32   32   30    1.31445    15.313    15.766    14.606   0.214   0.082   4.044   2.701    0.064    0.063    1.300    0.336   12.807    1.651         BLHER          N             f,g
      5961882006716319104  263.22955  -38.55360   16   13   15    1.31971    16.959    18.070    15.853   0.194  99.999   4.358  99.999   -0.096    0.135    1.459    0.343    3.011    1.117         BLHER          N             f,g
       618248555005833472  141.75381   14.20283   16   14   13    1.32120    13.303    13.438    12.884   0.291  99.999   4.346  99.999    0.106    0.042    1.222    0.000    0.000    1.058         BLHER        ---             ---
      6406589380124274944  339.28140  -62.05281   35   30   29    1.32174    15.354    15.604    14.935   0.162  99.999   4.505  99.999    0.041    0.047    1.209    0.000    0.000    1.004           ---        ---          NC:c,i
      4096776962251069312  278.21363  -16.94167   14   12   12    1.32513    13.884    14.498    13.122   0.416  99.999   4.248  99.999    0.153    0.051    1.301    0.000    0.000    0.950         BLHER        ---             ---
      4112888690163639936  257.60415  -23.64792   21   21   19    1.32580    16.097    16.527    15.363   0.270   0.129   4.246   4.172    0.006    0.058    1.297    0.000    0.000    1.024         BLHER        ---             ---
      4134649262221615104  258.39633  -18.09767   18   15   15    1.32706    14.438    14.759    13.889   0.178  99.999   4.132  99.999   -0.302    0.107    1.234    0.577   45.501    3.090       DCEP_1O        ---             f,g
      4870701889593068672   67.58490  -34.93409   30   23   22    1.32946    18.780    18.756    18.370   0.379   0.415   3.524   1.306    0.140    0.192    1.269    0.000    0.000    0.955         OTHER        ---             ---
      1819177073743315456  308.78098   22.89168   26   24   22    1.34465    17.537    17.838    16.991   0.284  99.999   4.257  99.999    0.115    0.129    1.318    0.270    1.104    1.058         OTHER        ---             ---
      3671978789317599232  208.67684    5.21804   17   18   18    1.34529    15.202    16.123    14.262  99.999  99.999  99.999  99.999    0.005    0.038    1.314    0.000    0.000    0.917         OTHER        ---             ---
      5027214621028189696   15.06943  -33.79930   66   56   53    1.34606    18.535    18.709    18.114   0.473   0.311   4.171   2.262   -0.081    0.215    1.249    0.000    0.000    1.002        ACEP_F        ---             c,g 
      4144535040077821184  268.31929  -17.50621   18   17   16    1.34674    16.505    17.121    15.658   0.269  99.999   4.496  99.999    0.072    0.071    1.377    0.000    0.000    1.049         BLHER          N             ---
      6342363504332224384  304.03140  -87.33882   30   25   30    1.35052    16.499    16.780    16.015   0.514   0.344   4.216   2.616    0.107    0.048    1.239    0.114    0.684    1.056           CEP        ---               i
      4249529466887856256  302.65445    6.11258   23   19   20    1.35292    15.409    15.701    14.885   0.230   0.065   4.355   4.763    0.107    0.043    1.224    0.000    0.000    1.018         BLHER        ---             ---
      1006383650035869696   90.84269   62.11455   40   37   35    1.35484    15.505    15.766    14.980   0.500   0.319   4.149   2.232   -0.109    0.046    1.263    0.000    0.000    1.035        ACEP_F        ---             ---
      6374169283347869696  303.94250  -71.92759   33   25   24    1.36224    16.360    16.603    15.936   0.388   0.213   4.257   2.373    0.000    0.061    1.216    0.162    1.571    1.071        ACEP_F          N             ---
      5298606801235832064  140.10591  -62.22648   38   35   36    1.36601    18.362    18.601    17.887   0.467   0.297   4.150   2.068   -0.103    0.150    1.318    0.000    0.000    0.940        DCEP_F          N             ---
      6685914571084812672  300.16306  -43.54628   18   18   18    1.36689    11.588    12.418    10.713  99.999  99.999  99.999  99.999    0.130    0.046    1.294    0.000    0.000    1.035         OTHER        ---             ---
      5850083595712857472  220.66054  -64.27433   50   42   46    1.37135    17.667    18.473    16.707   0.531   0.385   4.301   2.537   -0.079    0.108    1.355    0.000    0.000    0.988        DCEP_F          N             ---
      5896072250036106112  214.83836  -54.64453   57   47   48    1.37375    15.298    15.930    14.532   0.306   0.068   4.079   5.978    0.086    0.045    1.304    0.000    0.000    1.039         BLHER        ---             ---
      6018697994426978432  248.28377  -37.10126   18   14   13    1.37700    15.273    15.846    14.467   0.327  99.999   4.159  99.999    0.125    0.059    1.286    0.000    0.000    0.954         BLHER        ---             ---
      4162280019470004480  265.18888  -11.85144   14   13   13    1.37708    17.508    18.034    16.617   0.485   0.255   4.259   2.812   -0.234    0.179    1.372    0.415    2.130    1.108           ---        ---          NC:e,f
      6638377559519795456  287.85032  -59.94347   37   34   33    1.37827    12.883    13.128    12.461   0.160   0.135   4.428   5.200    0.280    0.044    1.224    0.000    0.000    1.055         BLHER        ---             ---
      4690414800484275840   12.25946  -70.13797   29   24   24    1.37867    17.086    17.389    16.782   0.413  99.999   4.188  99.999   -0.049    0.071    1.180    0.000    0.000    0.939        DCEP_F        ---             ---
       466930294463785856   48.27924   63.71215   34   33   31    1.38236    16.292    17.344    15.251   0.291   0.053   4.115   5.688    0.053    0.053    1.430    0.138    1.144    1.015         BLHER          N             ---
      6372109863708657280  321.87330  -71.78598   31   21   22    1.38371    15.082    15.354    14.656   0.367   0.144   4.283   2.452    0.074    0.030    1.226    0.000    0.000    0.900         BLHER          N             ---
      4506676060912169856  286.34787   14.80267   55   49   52    1.38516    15.135    15.921    14.219   0.246   0.212   4.646   1.801    0.149    0.042    1.353    0.000    0.000    0.925         BLHER          N             ---
      3491508111832057856  175.18668  -25.33095   47   42   39    1.38811    17.101    17.338    16.704   0.459   0.381   3.867   1.495    0.111    0.125    1.258    0.000    0.000    1.007        ACEP_F        ---             c,g
      6653018415835666304  270.00548  -55.34522   22   19   20    1.39174    17.274    17.533    16.826   0.483   0.326   3.713   1.774   -0.113    0.119    1.247    0.000    0.000    0.980           ---        ---          NC:c,e
      5851370058646053120  205.56594  -66.97277   30   27   27    1.39185    15.248    15.758    14.573   0.223   0.061   4.163   2.437    0.164    0.035    1.245    0.000    0.000    0.983       DCEP_1O          N               g
      6747998662649555840  296.77137  -32.10372   32   28   29    1.39569    16.963    17.279    16.425   0.251   0.075   4.242   5.631   -0.046    0.106    1.257    0.132    0.548    1.080         BLHER          N             c,g
      5935901715187592704  255.13630  -53.09007   40   38   38    1.39879    15.450    15.921    14.776   0.528   0.296   4.409   2.468   -0.002    0.045    1.291    0.000    0.000    1.070        DCEP_F          N             ---
      5333445449935612416  173.79887  -64.23340   26   24   21    1.39880    18.027    18.808    16.976   0.245  99.999   3.600  99.999    0.387    0.464    1.523    3.084   95.721    3.221           ---        ---          NC:e,f
      4637883330365589376   19.13912  -75.74839   29   27   26    1.39916    16.910    17.173    16.483   0.117  99.999   4.871  99.999   -0.038    0.057    1.203    0.064    0.125    1.031       DCEP_1O        ---             ---
      5615958881027868544  115.24714  -22.49207   32   28   25    1.39928    15.456    16.233    14.689   0.465   0.289   4.030   1.851    0.047    0.038    1.293    0.000    0.000    0.926        DCEP_F          N             ---
      2402633571858638848  340.00158  -17.38122   16   14   15    1.40757    12.934    13.878    11.977  99.999  99.999  99.999  99.999   -0.056    0.037    1.340    0.000    0.000    0.975         OTHER        ---             ---
      1400474455952839168  240.93060   50.22592   28   26   27    1.40964    13.983    14.191    13.627   0.537   0.382   4.323   2.340    0.031    0.017    1.208    0.058    0.806    1.175        ACEP_F        ---             ---
      6634099604595037952  270.98630  -62.24622   37   31   33    1.41630    15.972    16.263    15.506   0.377   0.145   4.313   2.285    0.059    0.073    1.233    0.000    0.000    1.006         BLHER          N             ---
      6705409393286877312  280.41224  -47.11430   15   13   14    1.42004    15.887    16.154    15.456   0.247  99.999   3.508  99.999    0.010    0.060    1.213    0.000    0.000    0.952           ---        ---          NC:c,b
      5916814158936714240  256.91258  -57.11977   28   26   25    1.42040    13.346    13.584    12.950   0.271  99.999   4.280  99.999    0.862    0.023    1.201    0.000    0.000    0.997         OTHER        ---             ---
      6217945208078563840  224.05116  -30.37589   23   24   22    1.42388    16.187    16.491    15.440   0.390   0.180   4.257   2.411   -0.072    0.058    1.243    0.000    0.000    1.050         BLHER          N             ---
      4112617278265348480  257.97672  -24.27152   19   13   14    1.42523    17.029    17.719    16.297   0.263  99.999   3.951  99.999   -0.068    0.124    1.294    0.307    2.021    1.135           ---        ---          NC:e,f
      4122020821451345664  259.72364  -19.99288   20   16   16    0.43408    16.396    16.761    15.785   0.287  99.999   3.251  99.999    0.068    0.077    1.301    0.000    0.000    0.999          RRAB        ---             a,e
      6041296020697361408  239.83915  -28.02809   30   32   29    1.42751    14.379    14.692    13.860   0.310  99.999   4.269  99.999    0.016    0.038    1.227    0.000    0.000    1.080         BLHER          N             ---
      4627114812265929856   55.76893  -76.93405   27   22   23    1.42992    17.947    18.307    17.500   0.386   0.290   4.071   1.999   -0.148    0.116    1.211    0.394    1.426    1.122        DCEP_F        ---             ---
      4690838421706602624   15.93439  -70.90033   28   22   23    1.43044    17.334    17.581    16.939   0.466  99.999   4.039  99.999   -0.050    0.086    1.256    0.202    0.789    1.040        DCEP_F        ---             ---
      6038694026431516032  242.95717  -29.60572   39   34   32    1.43097    15.143    15.463    14.616   0.280  99.999   3.932  99.999    0.082    0.040    1.213    0.000    0.000    1.005         BLHER        ---             ---
      4637822960304562560   24.11091  -75.12545   30   28   23    1.43113    17.248    17.493    16.818   0.613  99.999   4.449  99.999    0.026    0.066    1.220    0.000    0.000    1.022        DCEP_F        ---             ---
      4516275214060040320  287.75622   19.04113   30   28   28    1.43465    15.186    15.877    14.358   0.332  99.999   4.153  99.999    0.123    0.038    1.310    0.000    0.000    1.012         BLHER        ---             ---
      1745948770410643328  322.45908   12.17401   16   16   15    1.43776    14.876    15.082    14.426   0.383  99.999   3.970  99.999    0.082    0.044    1.280    0.168    3.327    1.337         BLHER        ---             f,g
      5511121271942890496  112.18659  -44.47128   27   26   23    1.43777    11.159    11.525    10.696   0.158  99.999   5.486  99.999    0.555    0.023    1.226    0.000    0.000    0.925         BLHER        ---             ---
      4108984530571244288  259.05358  -26.90609   20   20   20    1.44087    15.972    16.870    15.012   0.392  99.999   4.251  99.999    0.209    0.054    1.358    0.000    0.000    0.841         BLHER          N             ---
      4650280594551796864   83.97161  -74.03424   27   25   27    1.44214    16.552    16.863    16.085   0.197   0.094   4.283   2.411    0.033    0.064    1.206    0.000    0.000    1.023       DCEP_1O        ---             ---
      4688096922599486336   22.41111  -70.44117   29   27   28    1.44633    16.549    16.773    16.138   0.165  99.999   4.405  99.999   -0.113    0.052    1.213    0.000    0.000    1.023       DCEP_1O        ---             ---
      4112253619135794304  256.50523  -25.36121   20   15   15    1.45260    15.707    16.160    15.051   0.298  99.999   4.178  99.999    0.072    0.061    1.252    0.000    0.000    1.011         BLHER          N             ---
      4624268829496653696   76.53330  -78.36827   27   23   24    1.45337    17.925    18.170    17.399   0.375  99.999   4.892  99.999   -0.017    0.103    1.218    0.170    0.316    1.062        ACEP_F        ---             ---
      6244421207555427456  245.65040  -20.97561   28   29   28    1.45483    15.143    15.499    14.575   0.423  99.999   3.956  99.999    0.041    0.045    1.272    0.000    0.000    1.062         BLHER        ---             ---
      4649981772207548672   89.03492  -74.93384   23   21   20    1.45533    16.501    16.861    16.023   0.192  99.999   4.282  99.999   -0.054    0.047    1.208    0.000    0.000    0.880       DCEP_1O        ---             ---
      6027070573648725632  251.47116  -33.16585   35   32   32    1.45594    13.886    14.469    13.134   0.479   0.305   4.294   2.521    0.162    0.031    1.272    0.000    0.000    0.939        DCEP_F          N             ---
      4326738650856461312  252.23818  -13.89193   37   32   31    1.45657    14.865    15.560    14.049   0.287   0.068   4.177   5.499    0.219    0.035    1.325    0.000    0.000    1.042         BLHER        ---             ---
      1328057184175359488  250.44366   36.45772   29   26   26    1.45913    13.947    14.056    13.497   0.238   0.080   3.891   5.781    0.123    0.023    1.310    0.071    1.106    1.232         BLHER        ---             ---
      5599213559455496064  113.84749  -30.44930   35   31   28    1.45980    16.278    16.458    15.945   0.109  99.999   4.364  99.999    0.148    0.043    1.210    0.075    0.359    1.020         OTHER        ---             ---
      6482342638901422080  310.46427  -47.11198   26   27   26    1.46200    13.477    13.687    13.094   0.328  99.999   4.004  99.999    0.133    0.026    1.201    0.082    1.878    1.268         BLHER        ---             ---
      1645386337417280384  227.57280   66.85478   28   25   24    1.46612    17.927    18.180    17.536   0.400   0.313   3.847   1.956   -0.031    0.113    1.236    0.000    0.000    1.033        ACEP_F        ---             ---
      3466676191474181504  178.70976  -33.65471   38   36   34    1.46881    17.246    17.481    16.884   0.608   0.417   4.421   2.189    0.171    0.093    1.222    0.000    0.000    0.931           CEP          N           c,g,i
      6005949436284345856  230.15253  -39.84341   35   31   31    1.46965    15.628    15.909    15.173   0.324  99.999   4.086  99.999    0.042    0.046    1.222    0.000    0.000    1.070         BLHER          N             ---
      6743633807648701696  289.93062  -34.94866   17   14   13    1.47425    17.947    18.221    17.552   0.218  99.999   3.526  99.999    0.140    0.175    1.175    0.000    0.000    1.096         OTHER        ---             ---
      4316782057716383232  295.23202   12.61941   29   24   25    1.48071    13.721    14.203    13.193   0.588   0.412   4.318   2.454    0.095    0.025    1.231    0.000    0.000    0.989        ACEP_F        ---             ---
      4628136842683168768   67.51002  -75.72853   25   22   18    1.48078    17.658    17.997    17.159   0.457   0.257   4.460   2.767    0.134    0.106    1.241    0.000    0.000    1.043        ACEP_F        ---             ---
      3710097345624721152  190.71362    7.45504   64   58   60    1.48318    14.860    15.085    14.467   0.389   0.181   4.343   2.473   -0.030    0.035    1.210    0.000    0.000    1.051        ACEP_F        ---             ---
      2255716965596757632  283.25493   67.54502   39   34   29    1.48378    16.823    17.054    16.431   0.506   0.325   4.381   2.579    0.024    0.060    1.251    0.257    2.321    1.064        ACEP_F        ---             f,g
      5979980380479944704  257.16725  -32.90293   24   21   20    1.48444    16.089    16.791    15.199   0.352  99.999   4.193  99.999   -0.079    0.076    1.368    0.181    1.679    1.109         BLHER        ---             ---
      5887206917823792896  230.79196  -53.84788   30   29   30    1.49203    16.871    17.642    15.823   0.293  99.999   4.018  99.999    0.096    0.084    1.486    0.269    2.496    1.070         BLHER          N             f,g
      5959326393755405440  262.60306  -41.06312   14   13   13    1.49241    17.344    17.968    16.451   0.368  99.999   4.035  99.999    0.276    0.156    1.394    0.000    0.000    0.955         OTHER        ---             ---
      2842394208144893184  347.50925   24.04130   45   38   37    1.49526    13.867    14.135    13.413   0.398   0.189   4.297   2.449    0.022    0.021    1.205    0.000    0.000    1.046        ACEP_F        ---             ---
      4321358774850542720  293.34054   15.42136   31   24   28    1.49549    16.636    18.067    15.423   0.333  99.999   4.984  99.999    0.198    0.076    1.511    0.226    2.023    0.983         BLHER          N             f,g
      4476204303032774144  271.14323    8.33016   19   17   17    1.49565    13.736    14.080    13.191  99.999  99.999  99.999  99.999    0.259    0.023    1.238    0.000    0.000    1.002           ---        ---            NC:b
      4633068873888274304   39.26621  -77.05075   31   25   25    1.50071    17.996    18.255    17.536   0.231  99.999   4.238  99.999    0.127    0.100    1.202    0.000    0.000    0.954        ACEP_F        ---             ---
      2638680812622984960  348.86058   -1.37463   20   16   16    1.50201    17.570    17.917    17.241   0.356  99.999   4.050  99.999    0.125    0.127    1.225    0.000    0.000    0.907        ACEP_F        ---               a
      5533237604747205120  122.05543  -43.25773   29   28   28    1.50255    13.936    14.371    13.325   0.218   0.074   4.341   2.423    0.042    0.018    1.235    0.000    0.000    0.991       DCEP_1O        ---             ---
      6202643815850452480  220.96496  -36.27786   17   14   14    1.50355    16.891    17.374    16.428   0.269   0.230   4.076   3.102    0.117    0.122    1.211    0.000    0.000    0.986         OTHER        ---             ---
      5358910242322441728  156.36040  -49.71796   40   35   33    1.50815    15.471    15.873    14.889   0.327   0.205   4.153   0.743    0.055    0.040    1.268    0.000    0.000    1.103         BLHER        ---             ---
      2039259925382537856  289.16386   30.20461   31   31   31    1.51008    15.271    15.607    14.691   0.207   0.087   4.498   5.133    0.054    0.029    1.269    0.000    0.000    0.945         BLHER        ---             ---
      6058510868128651136  181.63975  -61.26643   37   30   25    1.51240    12.043    12.102    11.869   0.571  99.999   4.068  99.999    0.443    0.029    1.190    0.000    0.000    0.878         OTHER        ---             ---
      5788544307788298880  182.40606  -78.68392   29   26   25    1.51359    14.492    14.995    14.091   0.532   0.238   4.352   2.260    0.037    0.019    1.233    0.000    0.000    1.074         BLHER        ---             ---
      6144045107427693824  180.48000  -46.27818   31   25   26    1.52005    12.236    12.493    11.835   0.389   0.104   4.038   0.383    0.248    0.036    1.224    0.000    0.000    1.031         BLHER        ---             ---
      6205030103979131520  224.56770  -32.87259   20   20   20    1.52494    15.612    15.813    15.248   0.313  99.999   4.202  99.999    0.314    0.056    1.207    0.000    0.000    0.926         OTHER        ---             ---
      5321579073778197888  130.00710  -52.33019   28   29   30    1.53045    15.251    15.902    14.478   0.475   0.289   4.111   2.002    0.053    0.026    1.284    0.000    0.000    0.968        DCEP_F        ---             ---
       453187361189392128   43.53508   53.19890   33   26   23    1.53055    17.393    17.757    16.849   0.366  99.999   4.143  99.999   -0.012    0.101    1.235    0.000    0.000    1.020           ---        ---          NC:c,b
      4261193498570673920  288.77201   -2.36705   17   17   17    1.54229    14.795    15.365    14.030   0.538   0.318   4.732   0.410    0.131    0.041    1.294    0.000    0.000    1.000         BLHER        ---             ---
      3398373219190569472   86.38693   18.50497   14   15   15    1.54269    12.629    13.392    11.774  99.999  99.999  99.999  99.999    0.759    0.053    1.300    0.000    0.000    0.954         OTHER        ---             ---
      5449662935635125248  162.23461  -34.48103   33   29   26    1.54993    14.782    15.072    14.318   0.469  99.999   4.471  99.999    0.005    0.031    1.210    0.000    0.000    0.996        ACEP_F          N             ---
      4691766748813216256   16.65339  -70.10096   32   27   29    1.55411    17.918    18.086    17.475   0.507   0.282   4.558   3.074    0.098    0.105    1.235    0.164    0.332    1.086        ACEP_F        ---             ---
      4685201049488750080    3.74093  -75.32324   29   26   25    1.55792    17.605    17.852    17.189   0.531  99.999   3.799  99.999    0.095    0.080    1.194    0.000    0.000    0.998        ACEP_F        ---             ---
      5254969315034689536  153.99507  -60.16116   30   22   22    1.56243    18.311    19.017    17.246   0.206  99.999   4.512  99.999    0.470    0.141    1.521    0.424    1.300    1.061         OTHER        ---             ---
      6715705353307835776  286.24834  -41.24300   15   15   14    1.56682    11.926    12.747    11.025  99.999  99.999  99.999  99.999    0.077    0.054    1.389    0.000    0.000    0.961       DCEP_1O        ---               e
      5279103771359717760   98.49359  -69.58687   24   24   24    1.56734    15.907    16.133    15.518   0.240  99.999   4.071  99.999   -0.030    0.036    1.207    0.000    0.000    1.017       DCEP_1O          N               g
      6008381624727734784  237.76802  -39.75981   38   31   33    1.57244    17.101    17.915    16.198   0.513   0.339   4.484   2.795    0.065    0.110    1.390    0.190    1.063    1.057        DCEP_F          N             ---
      4649187405119614848   75.03872  -75.15255   22   22   19    1.57491    16.971    17.252    16.489   0.406   0.173   4.087   2.007   -0.016    0.064    1.232    0.161    0.687    1.056        DCEP_F        ---             ---
      4108167833903339520  259.75244  -27.43467   20   18   18    1.58118    16.782    17.653    15.711   0.321  99.999   4.470  99.999   -0.002    0.083    1.470    0.000    0.000    0.941        DCEP_F          N             ---
      3283721030024735360   66.13740    4.12332   22   23   21    1.58377     9.542     9.901     8.984   0.393  99.999   4.865  99.999    1.115    0.051    1.141    0.000    0.000    1.075         BLHER        ---             ---
      4381270235704822656  253.81620    0.16463   40   30   31    1.58681    17.744    18.163    17.203   0.499   0.298   4.444   2.635   -0.028    0.126    1.242    0.000    0.000    1.015        ACEP_F        ---             ---
      5833028040040620288  239.41133  -60.86481   36   30   29    1.58911    16.819    17.374    15.988   0.196   0.250   4.988   1.910    0.080    0.086    1.352    0.199    1.504    1.106         BLHER          N             c,g
      4692022866304563584   15.35135  -69.06865   33   26   23    1.59007    17.865    18.103    17.408   0.354   0.197   4.108   2.310   -0.044    0.105    1.234    0.275    0.889    1.029        ACEP_F        ---             ---
      1433202480409390848  259.90020   57.90430   28   25   25    1.59036    18.007    18.214    17.569   0.276   0.091   4.518   2.978    0.044    0.106    1.240    0.221    0.485    1.038        ACEP_F        ---             ---
      4389902192257874560  260.01222    3.81550   22   20   18    1.59660    13.071    13.396    12.632   0.325  99.999   4.483  99.999    0.190    0.027    1.217    0.000    0.000    1.221         BLHER        ---             ---
      6060984906707154688  191.38880  -57.06072   52   51   49    1.59737    15.597    15.991    14.968   0.528   0.326   4.352   2.521    0.016    0.044    1.271    0.000    0.000    1.008        ACEP_F        ---             ---
       260197781746646528   70.89719   50.73200   35   33   32    1.60074    15.275    15.621    14.741   0.398  99.999   3.862  99.999    0.217    0.040    1.231    0.000    0.000    0.919         OTHER        ---             ---
      2049531563002338432  288.98478   34.45224   26   19   20    1.60134    12.303    12.659    11.803   0.179  99.999   5.224  99.999    0.319    0.029    1.220    0.000    0.000    1.160         BLHER        ---             ---
      4691023998645738368   17.49608  -69.93794   24   18   17    1.60821    16.704    16.829    16.305   0.485   0.291   3.845   1.465   -0.048    0.062    1.284    0.000    0.000    0.966        DCEP_F        ---             ---
      5236253535532145792  178.47741  -66.15551   31   32   31    1.61221    15.406    16.070    14.584   0.215  99.999   4.546  99.999   -0.044    0.031    1.304    0.000    0.000    0.958       DCEP_1O          N               c
      4652839746530357120   72.51981  -73.13928   31   25   26    1.61261    16.328    16.630    15.906   0.191  99.999   4.678  99.999   -0.002    0.042    1.199    0.000    0.000    0.978       DCEP_1O        ---             ---
      3665617423060748288  208.93301    3.76453   17   15   12    1.61339    16.858    17.166    16.392   0.258  99.999   5.133  99.999   -0.176    0.084    1.213    0.000    0.000    1.043           CEP        ---           c,e,i
      4215811980747489536  303.74387   -8.08511   31   27   26    1.61909    16.679    16.901    16.299   0.348  99.999   4.356  99.999    0.037    0.111    1.217    0.000    0.000    1.010           ---        ---          NC:c,d
      4149414427752794496  266.30054  -13.80606   21   20   20    1.62038    15.726    16.209    14.979   0.611  99.999   3.988  99.999   -0.072    0.045    1.289    0.000    0.000    0.990           ---        ---          NC:c,e
      4650261219962135424   85.33831  -74.16668   24   23   22    1.62049    16.913    17.292    16.433   0.440   0.197   3.962   2.069   -0.036    0.068    1.243    0.000    0.000    0.969        DCEP_F        ---             ---
      5062257602797484416   39.72285  -34.51354   54   37   34    1.62176    19.613    19.688    19.068   0.463   0.297   4.401   2.629   -0.091    0.346    1.295    0.095    0.018    1.046        ACEP_F        ---             c,e
      4690389954099065984   11.18371  -70.34446   31   29   28    1.62180    17.504    17.727    17.090   0.220  99.999   4.597  99.999    0.004    0.087    1.244    0.115    0.234    1.085       DCEP_1O        ---             ---
       426580107514101376   15.41660   60.59426   44   42   42    1.62477    14.874    15.516    14.072   0.389   0.287   3.940   2.122    0.078    0.031    1.306    0.000    0.000    1.042        DCEP_F          N             ---
      1682922431734385152  190.34050   69.67664   33   26   26    1.62903    14.769    15.010    14.359   0.425   0.195   4.473   2.556    0.003    0.020    1.192    0.000    0.000    1.060         BLHER        ---             c,g
      6249649277967449216  242.81206  -16.86116   21   19   18   13.216      12.468    12.962    11.784   0.350   0.235   6.569   1.229    0.060    0.047    1.232    0.000    0.000    0.975          WVIR        ---             a,h
      5814122315506225792  260.80252  -63.89656   35   34   32    1.63980    11.980    12.335    11.492  99.999  99.999  99.999  99.999    0.418    0.040    1.247    0.000    0.000    1.149         BLHER        ---             ---
      4633993842341089152   31.03923  -77.07734   28   24   25    1.64148    17.454    17.727    16.999   0.261  99.999   4.356  99.999   -0.063    0.073    1.222    0.059    0.071    1.040       DCEP_1O        ---             ---
      4684545126380271488   15.02763  -75.21117   23   17   19    1.64178    15.998    16.225    15.640   0.141  99.999   4.351  99.999    0.017    0.041    1.213    0.000    0.000    0.956       DCEP_1O        ---             ---
      4650241016434474624   86.69286  -73.38162   26   21   22    1.64223    16.142    16.447    15.716   0.217  99.999   3.948  99.999   -0.040    0.042    1.219    0.000    0.000    0.940       DCEP_1O        ---             ---
      4684195339947360512    6.98869  -76.24706   38   35   37    1.64272    17.577    17.855    17.099   0.403   0.294   4.016   2.065    0.108    0.084    1.237    0.000    0.000    0.971        DCEP_F        ---             ---
      5238583980437740416  165.04708  -66.57781   30   29   30    1.64338    14.572    15.072    13.887   0.093  99.999   4.407  99.999   -0.011    0.021    1.259    0.000    0.000    0.939       DCEP_1O          N             ---
      2031982665929461504  296.05399   29.68730   32   26   27    1.64410    16.222    17.133    15.309   0.667  99.999   4.027  99.999    0.016    0.051    1.366    0.073    0.353    1.038        DCEP_F          N             ---
      5956637576761601536  269.55839  -42.45991   17   17   16    1.65098    13.632    14.309    12.846   0.232  99.999   2.060  99.999    0.396    0.030    1.279    0.000    0.000    1.055         OTHER        ---             ---
      3541660994702826624  175.08926  -21.25073   41   35   36    1.65481    14.265    14.612    13.924   0.605   0.459   5.041   2.480    0.040    0.031    1.203    0.000    0.000    1.126         BLHER        ---             ---
      1166261917842760320  232.60577   10.94166   22   18   19    1.66191    16.121    16.453    15.683   0.284  99.999   4.170  99.999   -0.076    0.060    1.212    0.000    0.000    1.026        ACEP_F        ---               e
      4649805815979899392   75.10962  -73.46126   32   27   30    1.66426    17.492    17.684    16.950   0.523   0.326   4.244   2.501    0.066    0.073    1.321    0.113    0.230    1.040        ACEP_F        ---             ---
       188843600273417472   79.61171   40.45928   39   34   33    1.66679    15.000    15.166    14.673   0.268  99.999   4.527  99.999    0.140    0.039    1.209    0.000    0.000    1.006         OTHER        ---             ---
       181620805307496192   76.98162   33.05659   37   31   31    1.66805    14.609    15.297    13.799   0.501   0.320   4.149   2.210    0.081    0.032    1.396    0.000    0.000    1.022        DCEP_F        ---             ---
      6764724575269362176  292.13727  -28.87838   18   16   17    1.66862    10.851    11.773     9.959   0.344  99.999   0.864  99.999    0.088    0.037    1.305    0.000    0.000    1.000         OTHER        ---             ---
      5317494559886504704  133.34151  -54.05494   36   30   30    1.66917    13.409    13.791    12.854   0.215  99.999   4.413  99.999    0.055    0.017    1.227    0.000    0.000    1.025       DCEP_1O        ---             ---
      5253058471238877312  155.13635  -62.12037   27   26   25    1.67042    13.722    14.184    13.098   0.186  99.999   4.504  99.999    0.008    0.018    1.233    0.000    0.000    1.021       DCEP_1O          N             ---
      6029629824434210176  254.61985  -29.68344   36   33   35    1.67190    14.603    15.021    13.971   0.166   0.191   4.689   1.492    0.053    0.036    1.273    0.000    0.000    1.020         BLHER        ---             ---
      4635605962609880448   10.11161  -77.75766   28   22   23    1.67595    18.103    18.317    17.608   0.421   0.160   4.272   2.636    0.098    0.124    1.223    0.000    0.000    1.022        ACEP_F        ---             ---
      5971621205838050816  252.13084  -36.73440   30   29   28    1.67967    16.754    17.566    15.832   0.221  99.999   5.153  99.999   -0.029    0.081    1.328    0.000    0.000    1.022         BLHER          N             ---
      4702506576531479424   12.34403  -69.50825   27   21   22    1.68632    17.243    17.633    16.857   0.487  99.999   4.654  99.999    0.021    0.080    1.189    0.000    0.000    1.001        DCEP_F        ---             ---
      4649714659602296448   76.35029  -74.03501   26   27   27    1.68909    16.172    16.439    15.756   0.164  99.999   4.543  99.999   -0.018    0.049    1.217    0.201    2.137    1.159       DCEP_1O        ---             f,g
      2021540814501736320  293.71912   25.61797   33   28   28    1.69319    17.397    18.662    16.247   0.423   0.250   4.103   2.099   -0.032    0.097    1.449    0.137    0.459    0.986        DCEP_F          N             ---
      4650425115918541312   85.71464  -73.43898   24   22   19    1.69512    16.146    16.436    15.687   0.190  99.999   4.443  99.999   -0.015    0.040    1.211    0.000    0.000    1.057       DCEP_1O        ---             ---
       233871315849083904   64.50712   46.68116   26   25   25    1.69612    11.548    11.998    10.895   0.413  99.999   3.874  99.999    0.223    0.039    1.271    0.000    0.000    1.183           ---        ---            NC:b
      5912112269245327616  265.22985  -61.56349   28   22   24    1.69655    16.878    17.478    16.139   0.323  99.999   4.249  99.999    0.081    0.086    1.263    0.000    0.000    1.023         OTHER        ---             ---
       181174059990205184   80.71264   33.42975   16   14   14    1.69878    15.091    15.779    14.283   0.213  99.999   4.360  99.999    0.213    0.048    1.251    0.000    0.000    1.091           ---        ---            NC:b
      5324781367038315648  132.52689  -50.88632   27   27   26    1.70128    14.576    15.446    13.635   0.184  99.999   4.545  99.999    0.032    0.022    1.350    0.000    0.000    1.055       DCEP_1O          N             ---
      3477972367780215808  173.17916  -33.31255   53   48   45    1.70357    14.949    15.200    14.602   0.523   0.324   4.523   2.923    0.010    0.033    1.208    0.079    1.371    1.143        ACEP_F          N             ---
      1789512215668452864  316.40735   20.08157   20   19   18    1.70863    13.012    13.261    12.505   0.394   0.144   4.539   3.023    0.153    0.028    1.242    0.000    0.000    1.127         BLHER        ---             ---
      1520090669535373824  191.17520   36.76404   28   25   27    1.71329     9.366     9.965     8.644   0.241  99.999   5.133  99.999    0.353    0.046    1.298    0.000    0.000    0.922         OTHER        ---             ---
      5587628692622346624  116.43209  -35.40995   29   27   26    1.71526    14.352    15.031    13.537   0.200   0.058   4.375   2.690    0.029    0.020    1.299    0.000    0.000    1.020       DCEP_1O        ---             ---
      1828645999179202048  304.78530   20.71365   58   49   48    1.71795    13.492    13.831    12.980   0.320   0.218   4.648   1.887    0.151    0.025    1.226    0.000    0.000    1.129         BLHER        ---             ---
      5850702517654588928  207.15791  -66.88149   40   37   36    1.72076    14.775    15.245    14.130   0.076  99.999   4.506  99.999   -0.011    0.023    1.250    0.000    0.000    0.947       DCEP_1O          N             ---
      6629734646509655936  273.47420  -64.60687   31   29   29    1.73012    14.106    14.287    13.745   0.504   0.279   4.483   2.647   -0.019    0.024    1.214    0.000    0.000    0.986        ACEP_F          N             ---
      1747783580433794048  308.33760    6.25665   29   24   25    1.73017    17.884    18.385    17.205   0.295  99.999   3.946  99.999    0.092    0.170    1.249    0.230    0.631    1.026         OTHER        ---             ---
      5306502089316773248  141.31930  -57.56125   43   42   42    1.73125    14.641    15.266    13.855   0.188   0.040   4.313   3.356    0.057    0.020    1.284    0.000    0.000    1.066       DCEP_1O          N             ---
      5306051873674535680  146.31100  -57.27895   37   36   34    1.73470    15.003    15.866    14.054   0.217  99.999   4.247  99.999    0.049    0.027    1.352    0.000    0.000    0.947       DCEP_1O          N             ---
      5636886229425378560  142.41592  -27.73983   26   27   27    1.73721    15.707    15.999    15.152   0.177   0.119   4.704   2.592    0.049    0.046    1.237    0.000    0.000    1.023         BLHER          N             ---
      4485762769928798208  265.38289    5.78860   25   23   21    1.74427    13.737    14.071    13.237   0.421   0.225   4.348   2.523    0.054    0.030    1.223    0.000    0.000    1.042        ACEP_F        ---             ---
      5968962724151782400  250.39785  -41.52206   29   26   27    1.74527    17.287    18.507    16.187   0.264   0.200   4.816   2.098   -0.097    0.124    1.430    0.000    0.000    0.902         OTHER        ---             ---
      4649467368264365312   79.98448  -74.44347   28   25   23    1.74813    16.253    16.552    15.746   0.150  99.999   4.439  99.999   -0.008    0.038    1.228    0.000    0.000    1.002       DCEP_1O        ---             ---
      5599120204043561600  113.85342  -31.07499   32   27   26    1.74843    13.575    14.070    12.922   0.142  99.999   4.858  99.999    0.053    0.017    1.246    0.000    0.000    0.954       DCEP_1O          N             ---
      5956191136342834944  269.76706  -43.66376   15   13   12    1.75187    15.934    16.217    15.467   0.291  99.999   4.117  99.999    0.100    0.059    1.212    0.081    0.336    1.093           ---        ---          NC:c,d
      4684369749977673472   13.14590  -75.95877   30   27   25    1.75282    17.348    17.521    16.889   0.419   0.204   4.011   2.083   -0.006    0.096    1.243    0.251    1.325    1.056        DCEP_F        ---             ---
      4058018868083879296  262.43121  -30.86918   16   15   15    1.76182     9.918    10.284     9.386  99.999  99.999  99.999  99.999    0.606    0.054    1.207    0.000    0.000    1.176         OTHER        ---             ---
      5248758861045373952  137.98691  -64.88978   23   18   18    1.76526    15.072    15.391    14.477   0.172  99.999   4.096  99.999   -0.091    0.068    1.321    0.513   29.744    2.225         BLHER        ---             f,g
      2164475809937299584  317.78601   47.16828   33   29   26    1.76585    10.180    10.743     9.491   0.356  99.999   4.101  99.999    0.343    0.027    1.231    0.000    0.000    1.030       DCEP_1O        ---               a
      2784365935799633536   15.63304   16.05044   17   16   16    1.77114    13.689    14.373    12.901  99.999  99.999  99.999  99.999    0.578    0.028    1.282    0.000    0.000    0.992         OTHER        ---             ---
      5211833622744394240   93.80928  -79.14174   29   25   27    1.77286    17.210    17.585    16.782   0.480   0.271   4.557   2.733    0.061    0.077    1.251    0.000    0.000    0.967        ACEP_F        ---             ---
      6501290724645321856  350.36788  -52.66456   54   41   45    1.77291    18.866    19.042    18.457   0.526   0.383   4.396   2.687   -0.018    0.240    1.211    0.000    0.000    0.981        ACEP_F          N             ---
      4392367984521092608  254.76077    4.79169   29   28   28    1.77576    14.895    15.216    14.381   0.388  99.999   4.371  99.999    0.021    0.036    1.232    0.000    0.000    1.126        DCEP_F        ---             ---
      4111907302989969664  256.03574  -26.21935   19   19   18    1.78177    15.484    15.914    14.830   0.345   0.149   4.906   3.495    0.066    0.064    1.269    0.000    0.000    1.092         BLHER          N             ---
      3451987987438434944   90.11877   35.31216   18   14   16    1.78299     7.499     7.914     6.974  99.999  99.999  99.999  99.999    0.957    0.049    1.196    0.000    0.000    0.875    DCEP_MULTI        ---             ---
      6632574543305145472  286.93510  -59.84552   37   36   36    1.79061    12.892    13.209    12.401  99.999  99.999  99.999  99.999    0.236    0.035    1.225    0.000    0.000    0.994         BLHER        ---             ---
      4652327614621999872   70.43479  -74.41493   23   19   19    1.79655    16.837    16.861    16.256   0.225   0.478   2.274   1.308    0.002    0.061    1.274    0.000    0.000    1.022        DCEP_F        ---             ---
      5607793392275328640  106.26306  -29.86583   31   31   31    1.79788    15.080    15.369    14.610   0.196   0.060   4.217   2.726   -0.035    0.024    1.217    0.000    0.000    1.088       DCEP_1O          N             ---
      5927305458373279232  252.63144  -58.70858   29   27   27    1.81678    16.070    16.238    15.439   0.157   0.151   5.115   2.148   -0.018    0.057    1.331    0.000    0.000    0.957         BLHER          N             ---
      4650394089074151168   85.29071  -73.67826   27   26   25    1.82035    16.162    16.479    15.682   0.191  99.999   4.226  99.999    0.025    0.047    1.212    0.000    0.000    1.034       DCEP_1O        ---             ---
      5212091801818509184   90.55373  -78.69541   25   22   21    1.82575    17.330    17.542    16.947   0.476  99.999   4.441  99.999   -0.056    0.089    1.224    0.000    0.000    1.013        ACEP_F        ---             ---
      4649470739818783104   79.60945  -74.44693   26   22   21    1.82744    16.155    16.466    15.666   0.163  99.999   4.511  99.999   -0.057    0.038    1.200    0.000    0.000    1.041       DCEP_1O        ---             ---
      5516409029527928064  125.97858  -47.25490   27   25   25    1.83399    15.202    15.897    14.369   0.428   0.263   3.932   1.776   -0.006    0.025    1.312    0.000    0.000    1.087        DCEP_F          N             ---
      5609883112903185152  108.15032  -27.83878   30   29   29    1.83506    12.620    12.945    12.128   0.091   0.010   4.516   3.408    0.068    0.033    1.216    0.000    0.000    0.820       DCEP_1O        ---             ---
      5698902774046382848  121.47151  -23.67369   33   30   28    1.83599    16.723    17.014    16.267   0.649   0.345   3.475   1.101    0.128    0.064    1.232    0.000    0.000    1.047         OTHER        ---             ---
      5896561910667174528  212.66812  -54.29375   23   22   21    1.84022    16.362    17.010    15.619   0.292  99.999   5.300  99.999   -0.086    0.079    1.302    0.000    0.000    0.886           ---        ---          NC:c,e
      4688179115387628544   24.10374  -70.41784   27   23   22    1.84246    16.424    16.701    15.975   0.156  99.999   5.998  99.999   -0.040    0.047    1.220    0.000    0.000    0.974       DCEP_1O        ---             ---
      5893557873128232832  223.12103  -55.15553   32   27   27    1.84639    15.847    16.694    14.916   0.350   0.143   4.890   3.011    0.072    0.043    1.330    0.000    0.000    0.989         BLHER          N             ---
      1452873980380919040  211.16870   29.13868   33   25   29    1.84948    16.775    17.026    16.373   0.419   0.193   4.421   2.528   -0.120    0.070    1.237    0.000    0.000    1.056        ACEP_F        ---             ---
      4189721291380078464  297.35010  -11.94589   44   40   41    1.85413    15.136    15.498    14.626   0.375   0.215   4.327   1.358   -0.011    0.038    1.234    0.000    0.000    1.013         BLHER        ---             ---
      5814577169727787392  254.58683  -67.66312   57   53   52    1.85575    13.933    14.186    13.511   0.478   0.224   4.602   2.828    0.030    0.019    1.215    0.000    0.000    1.107        DCEP_F        ---             ---
      6731997950968830848  282.91791  -35.51679   15   12   13    1.85911    11.877    12.918    10.887  99.999  99.999  99.999  99.999    0.186    0.053    1.368    0.000    0.000    0.958         OTHER        ---             ---
      5332348446618132480  178.27278  -65.60407   28   30   29    1.85943    15.297    16.076    14.407   0.220  99.999   4.207  99.999    0.113    0.033    1.343    0.000    0.000    1.019         BLHER          N             ---
      2420978472395485824  359.50835  -13.56539   45   39   37    1.86202    17.923    18.134    17.455   0.402   0.188   4.568   2.772    0.095    0.199    1.286    0.000    0.000    1.001         BLHER        ---             c,g
      2936194782069439872  105.90613  -15.38116   42   40   40    1.86570    15.613    15.827    15.239   0.223  99.999   3.652  99.999    0.069    0.048    1.203    0.000    0.000    0.926         OTHER        ---             ---
      5532102084106450176  116.03598  -43.68797   28   24   23    1.86750    14.818    15.204    14.293   0.212  99.999   5.064  99.999    0.027    0.024    1.222    0.000    0.000    1.131         OTHER        ---             ---
      3046201126584979584  106.50994  -11.44837   20   16   15    1.86762    14.495    15.127    13.633  99.999  99.999  99.999  99.999    0.744    0.039    1.380    0.133    2.362    1.551           ---        ---          NC:e,f
      5544445098567183360  120.43284  -36.40054   30   28   27    1.87771    12.829    13.180    12.287   0.402  99.999   1.678  99.999    0.135    0.027    1.230    0.000    0.000    0.894         OTHER        ---             ---
      4627678075752483584   65.96439  -76.91188   25   21   21    1.88358    12.880    13.178    12.414   0.430   0.174   4.575   3.140    0.134    0.021    1.207    0.000    0.000    1.153        ACEP_F        ---             ---
       921268943100570240  120.21331   39.55510   21   20   20    1.88373    16.889    17.449    16.058   0.127  99.999   6.943  99.999    0.464    0.109    1.310    0.224    1.348    1.105           CEP        ---             ---
      5855208174517042048  185.20202  -70.07818   34   26   27    1.89821    18.176    18.839    17.267   0.133  99.999   4.523  99.999    0.204    0.123    1.370    0.155    0.203    0.985         OTHER        ---             ---
      5855431379701774592  192.67413  -69.37356   31   29   25    1.89846    13.675    14.078    13.099   0.419   0.177   4.442   2.812    0.114    0.020    1.221    0.000    0.000    1.018         BLHER          N             ---
      5533523988858712320  121.52774  -42.32437   26   23   21    1.89874    17.433    17.615    17.119   0.437  99.999   3.676  99.999    0.009    0.084    1.196    0.000    0.000    0.988         OTHER        ---             ---
      4980356188527065472    7.67244  -44.27295   39   36   38    1.90069    13.286    13.480    12.934   0.442   0.196   4.502   2.758    0.007    0.023    1.905    0.000    0.000    1.208        ACEP_F        ---               g
      5516544028942005120  126.74790  -46.55246   27   26   25    1.90177    14.407    14.995    13.650   0.173  99.999   4.503  99.999    0.016    0.020    1.286    0.000    0.000    0.977       DCEP_1O          N             ---
      2001127483429335296  333.65860   51.75245   37   33   32    1.90967    14.532    15.026    13.784   0.307  99.999   4.221  99.999    0.493    0.114    1.334    0.857  117.317    5.056           ---        ---          NC:e,f
      1827400527412737920  297.11040   21.53736   37   30   26    1.91064    14.931    15.767    13.921   0.390   0.229   4.152   3.025    0.140    0.031    1.338    0.138    2.931    1.216         BLHER        ---             f,g
      4708141225730167168   10.12193  -64.93773   35   27   29    1.92610    17.741    18.007    17.322   0.438   0.190   4.390   2.581   -0.071    0.099    1.228    0.000    0.000    0.965        ACEP_F        ---             ---
      5987673968176362112  237.33295  -46.72891   31   22   25    1.92706    16.846    17.445    15.912   0.392  99.999   3.879  99.999    0.172    0.387    1.480    2.341  211.807    3.933           ---        ---          NC:e,f
      4653894105154551040   62.06226  -71.33849   24   23   21    1.92715    18.289    18.598    17.823   0.181  99.999   4.904  99.999    0.087    0.166    1.243    0.000    0.000    0.978         BLHER          N             c,g
      5857773580024503552  201.67066  -65.86683   37   35   36    1.93030    15.319    16.061    14.432   0.176   0.032   4.445   3.139    0.054    0.030    1.338    0.000    0.000    1.049       DCEP_1O          N             ---
      4048574883473655168  277.79319  -28.26873   17   14   13    1.94002    11.991    12.952    11.040   0.454  99.999   4.604  99.999    0.186    0.043    1.386    0.000    0.000    0.890         OTHER        ---             ---
      4038623001982306688  271.33679  -36.83221   14   12   12    1.94239    13.362    13.726    12.700   0.155  99.999   4.884  99.999    0.246    0.044    1.302    0.000    0.000    1.147         BLHER        ---             ---
      5533667238912747648  122.49124  -41.54244   31   30   29    1.94450    15.044    15.958    14.083   0.180  99.999   4.495  99.999    0.039    0.024    1.356    0.000    0.000    1.014       DCEP_1O          N             ---
       508824711142351488   30.47766   62.70521   56   54   52    1.94936    13.865    14.633    12.992   0.193  99.999   4.541  99.999    0.084    0.018    1.307    0.000    0.000    0.935       DCEP_1O        ---             ---
      5254598783955470336  155.52866  -61.52998   31   24   27    1.94980    18.196    19.043    17.216   0.543  99.999   4.106  99.999    0.088    0.108    1.346    0.000    0.000    0.939           ---        ---          NC:c,e
      4072780464535420160  279.21002  -26.99927   18   15   17    1.95274    16.877    17.176    16.226   0.408  99.999   3.673  99.999   -0.097    0.113    1.434    0.428    3.587    1.262           ---        ---          NC:e,f
      6360745655121871360  282.11900  -80.23212   35   31   29    1.95375    16.442    16.803    15.912   0.320   0.076   4.540   2.751   -0.008    0.045    1.227    0.000    0.000    1.022        ACEP_F          N             ---
       994409002039937920   99.73348   54.49455   16   12   15    1.96544    16.474    16.801    15.849  99.999  99.999  99.999  99.999    0.245    0.080    1.302    0.000    0.000    0.988         OTHER        ---             ---
      5329861901039268736  131.14422  -46.08450   22   22   23    1.96760    14.263    15.193    13.285   0.228  99.999   4.715  99.999    0.094    0.025    1.357    0.034    0.222    1.030       DCEP_1O          N             ---
      5587749948138698880  117.20173  -34.92365   27   27   26    1.96933    15.402    16.260    14.395   0.766   0.185   3.423   0.711    0.107    0.031    1.367    0.115    1.521    1.098         BLHER          N             ---
      6654793444217803136  282.51099  -51.63464   20   18   18    1.96990    14.130    14.369    13.782  99.999  99.999  99.999  99.999    0.065    0.026    1.218    0.097    1.825    1.165         BLHER        ---               a
      3023160963497689856   85.91254   -5.06747   17   16   15    1.97102    11.843    12.488    11.029  99.999  99.999  99.999  99.999    2.153    0.042    1.347    0.000    0.000    1.349         OTHER        ---             ---
      3005222633152619904   92.35626   -9.64699   15   14   13    1.97187    12.095    12.527    11.413  99.999  99.999  99.999  99.999    0.883    0.046    1.312    0.077    1.987    1.735           ---        ---          NC:e,f
      5599791971294081664  115.02582  -28.97605   33   22   27    1.97736    16.294    16.534    15.871   0.343  99.999   3.725  99.999    0.124    0.049    1.217    0.151    1.433    1.134         OTHER        ---             ---
      5253381865102606720  153.19574  -61.34348   29   24   23    1.98423    16.405    16.508    16.140   0.130  99.999   5.098  99.999    0.012    0.047    1.206    0.055    0.143    1.006         OTHER        ---             ---
      4650327358155154176   83.68263  -74.01122   25   26   25    1.98597    15.823    16.081    15.395   0.141  99.999   4.558  99.999    0.028    0.035    1.215    0.000    0.000    1.025       DCEP_1O        ---             ---
      4675910485471619968   64.02134  -64.15352   54   51   47    1.99078    17.777    18.044    17.301   0.226  99.999   5.531  99.999   -0.123    0.090    1.241    0.000    0.000    0.895         BLHER        ---             ---
      5241983434223208192  161.77131  -62.17635   32   32   30    1.99082    14.888    15.701    13.973   0.148   0.038   4.619   4.242    0.001    0.023    1.357    0.000    0.000    1.002       DCEP_1O          N             ---
      6036257783541103232  239.76138  -33.08039   42   39   39    1.99286    15.576    15.999    14.966   0.202  99.999   5.562  99.999    0.066    0.042    1.249    0.000    0.000    0.938         BLHER          N             ---
      4189050211325803008  299.56897  -12.07101   28   26   26    1.99398    17.748    18.071    17.215   0.436   0.155   4.543   2.867    0.087    0.144    1.271    0.326    1.450    1.066        DCEP_F          N             c,g
      6723719246886877440  277.60780  -39.85986   13   12   12    1.99883    12.260    13.263    11.261  99.999  99.999  99.999  99.999    0.164    0.040    1.372    0.000    0.000    0.990       DCEP_1O        ---             ---
      5606634988063582848  109.96244  -28.79174   30   28   27    1.99937    12.519    12.893    11.974   0.092  99.999   4.377  99.999    0.129    0.030    1.224    0.000    0.000    0.982       DCEP_1O          N             ---
       252595410453952384   67.62787   43.65313   22   22   23    1.99947    13.060    14.008    12.091   0.436   0.214   4.127   2.306    0.193    0.034    1.345    0.096    2.597    1.092        DCEP_F        ---             f,g
      6073329329911803136  190.44691  -55.85247   59   59   58    2.00347    13.713    14.300    12.972   0.170   0.127   5.133   2.297    0.162    0.025    1.270    0.000    0.000    0.973         BLHER        ---             ---
      5864085979393757824  203.27370  -64.58181   39   35   36    2.00621    15.531    16.467    14.522   0.190  99.999   4.424  99.999    0.002    0.036    1.382    0.000    0.000    1.017       DCEP_1O          N             ---
      5406720409514852352  152.68706  -50.15948   36   36   36    2.00631    11.887    12.345    11.277   0.066   0.037   4.139   2.406    0.118    0.033    1.228    0.000    0.000    1.022       DCEP_1O        ---             ---
      5928285810456681344  247.54255  -57.33140   26   26   26    2.00665    13.638    14.084    13.010   0.370  99.999   4.643  99.999    0.066    0.027    1.253    0.000    0.000    0.912        DCEP_F        ---             ---
      2367033515654862720    4.81718  -18.07524   28   29   27    2.00683    14.974    15.254    14.514   0.302   0.084   4.364   2.749    0.024    0.046    1.223    0.000    0.000    1.037         BLHER        ---             ---
      6387613733574110080  347.49420  -69.22908   28   23   24    2.00856    15.922    16.324    15.353   0.264  99.999   5.639  99.999    0.405    0.042    1.220    0.000    0.000    1.062         OTHER        ---             ---
      3418697936444956672   76.32301   23.93719   20   19   19    2.01010    13.814    14.303    13.156   0.463   0.274   4.003   2.058    0.102    0.029    1.249    0.000    0.000    1.051        ACEP_F        ---             ---
      5594087803735560704  119.67946  -33.58976   35   30   31    2.01337    11.872    12.112    11.281  99.999  99.999  99.999  99.999    0.203    0.025    1.261    0.000    0.000    0.990         OTHER        ---             ---
      1191865661005663744  240.20019   14.02273   34   33   34    2.01659    15.867    16.334    15.207   0.309  99.999   0.943  99.999   -0.105    0.129    1.269    0.724   43.600    2.264         OTHER        ---             f,g
       182584011855776384   82.84891   34.22982   15   12   12    2.01820    15.135    15.832    14.317   0.361  99.999   4.929  99.999    0.365    0.060    1.369    0.000    0.000    1.113         OTHER        ---             ---
      5717854265702401792  118.15212  -17.38354   39   33   36    2.01887    11.913    12.262    11.403   0.153  99.999   4.824  99.999    0.357    0.033    1.271    0.000    0.000    1.177         BLHER        ---             ---
      5858749121746467456  197.53034  -65.31814   41   37   39    2.02235    14.709    15.405    13.878   0.175   0.037   4.469   3.743    0.044    0.024    1.296    0.000    0.000    1.071       DCEP_1O          N             ---
      6858533464239636736  312.16947  -18.55424   38   38   37    2.02473    17.462    17.619    17.012   0.479   0.274   4.549   2.017    0.018    0.116    1.268    0.000    0.000    0.988         BLHER        ---             ---
      5851830444814064512  206.04645  -65.60886   36   30   30    2.02729    15.840    16.510    14.951   0.533   0.351   4.081   2.225    0.051    0.038    1.343    0.000    0.000    0.939        DCEP_F          N               g
      5251623535508264064  156.10874  -64.71312   29   25   26    2.02842    12.491    12.953    11.869   0.103  99.999   4.244  99.999    0.061    0.024    1.221    0.000    0.000    0.932       DCEP_1O          N             ---
      5606839187987683840  109.04185  -28.05861   32   25   26    2.03017    14.607    14.999    14.101   0.268   0.158   4.496   2.127    0.046    0.022    1.205    0.000    0.000    0.944         BLHER        ---             ---
      5322072960659445760  129.57544  -50.47626   23   25   25    2.03043    15.390    16.230    14.434   0.182  99.999   4.297  99.999    0.025    0.031    1.369    0.000    0.000    0.986       DCEP_1O          N             ---
      4640289096166011392   40.62046  -74.72156   32   31   28    2.03078    16.163    16.414    15.735   0.132  99.999   4.565  99.999   -0.019    0.034    1.216    0.054    0.194    1.077       DCEP_1O        ---             ---
      5590867853875570944  110.08924  -34.50198   28   25   23    2.03581    14.051    14.382    13.515   0.466   0.228   4.913   3.553    0.037    0.019    1.231    0.000    0.000    1.083        ACEP_F          N             ---
      5543722994310379136  125.64924  -34.40031   33   32   31    2.03970    14.326    14.881    13.596   0.121  99.999   4.390  99.999    0.040    0.021    1.260    0.000    0.000    1.039       DCEP_1O          N             ---
      4190528813947695232  298.45948   -9.93928   35   35   34    2.04003    14.234    14.620    13.671   0.261   0.062   4.550   2.755    0.070    0.027    1.230    0.000    0.000    0.968       DCEP_1O        ---             ---
      2928096226097916160  109.16266  -22.18043   57   53   52    2.04402    14.727    15.462    13.872   0.532   0.371   4.012   1.972    0.018    0.029    1.293    0.000    0.000    0.931        DCEP_F        ---             ---
      5322875157471168768  129.59122  -49.81203   27   21   21    2.04472    15.129    15.925    14.315   0.488   0.465   4.136   2.359    0.061    0.029    1.353    0.000    0.000    0.996        DCEP_F        ---             ---
      1750217486861133440  313.52030    8.55153   24   24   24    2.04683    12.188    12.461    11.752   0.451   0.182   4.605   3.229    0.141    0.034    1.216    0.000    0.000    1.067        ACEP_F        ---             ---
      3019875313517493504   93.20980   -6.21986   17   16   15    2.05778    14.041    14.865    13.119   0.353  99.999   2.513  99.999    1.082    0.033    1.396    0.000    0.000    1.175         OTHER        ---             ---
      5865696111026148096  205.51295  -62.10247   47   45   43    2.05971    14.653    15.038    14.088   0.401   0.040   3.885   0.046    0.345    0.026    1.230    0.000    0.000    1.003         OTHER        ---             ---
      6217308590845895680  221.64020  -32.17092   25   23   23    2.06065     8.287     8.641     7.793   0.056   0.067   4.288   1.442    1.718    0.076    1.160    0.000    0.000    0.893         BLHER        ---             ---
      5245796334347122944  150.01533  -66.27623   31   30   30    2.06344     8.091     8.525     7.541   0.101  99.999   4.294  99.999    0.858    0.026    1.200    0.000    0.000    0.999       DCEP_1O        ---             ---
      5930925527370195968  250.93427  -52.68463   31   26   23    2.06470    14.177    14.475    13.364   0.292  99.999   4.729  99.999    1.078    0.548    1.424    3.718 2959.407   21.589           ---        ---          NC:e,f
      5859972946880769408  189.52856  -66.38308   35   15   15    2.06540    15.013    15.577    14.312   0.615   0.472   4.224   2.442    0.110    0.027    1.242    0.000    0.000    1.076        DCEP_F        ---               g
      4636099402811865344   19.45728  -76.56544   26   22   23    2.06770    16.800    17.105    16.316   0.310   0.102   4.204   2.798   -0.023    0.068    1.239    0.174    0.962    1.101        DCEP_F        ---             ---
      3054600330268450560  111.10215   -7.85545   41   39   34    2.07131    10.149    10.569     9.590   0.078  99.999   4.015  99.999    0.225    0.039    1.211    0.000    0.000    0.920       DCEP_1O        ---             ---
      1248397910338129664  206.21860   19.47084   26   27   26    2.07748    14.715    14.958    14.322   0.395   0.247   4.650   3.080   -0.053    0.034    1.220    0.000    0.000    1.033         BLHER        ---             ---
      5978070288281380096  255.51398  -34.69598   27   19   18    2.07814    16.171    16.679    15.388   0.528   0.564   4.859   2.006    0.180    0.098    1.400    0.199    2.307    1.214         OTHER        ---             f,g
      5239856600757862528  160.77275  -64.15514   29   25   25    2.08002    16.094    16.514    15.426   0.272  99.999   5.652  99.999    0.054    0.039    1.266    0.000    0.000    1.048         OTHER        ---             ---
      2452244051899841024   25.34869  -16.38496   27   26   27    2.08491    14.389    14.707    13.930  99.999  99.999  99.999  99.999    0.075    0.032    1.222    0.000    0.000    1.073         BLHER        ---             ---
      6734367261085169408  275.90249  -35.76457   16   16   13   14.06371    11.836    12.197    11.316  99.999  99.999  99.999  99.999    0.072    0.046    1.273    0.000    0.000    1.220          WVIR        ---             a,c
      6379917835078618752  359.03700  -73.64989   28   25   26    2.08819    17.150    17.320    16.705   0.498   0.265   4.312   2.392    0.128    0.067    1.272    0.000    0.000    1.009        DCEP_F        ---             ---
      5211831178906807040   93.60903  -79.18168   27   28   28    2.09182    16.739    16.982    16.241   0.512  99.999   4.403  99.999   -0.142    0.062    1.246    0.174    1.220    1.093        DCEP_F        ---             ---
      2195158098523149312  310.87509   61.75625   42   42   41    2.09946    14.315    14.850    13.593   0.180   0.042   4.490   3.488    0.031    0.019    1.275    0.000    0.000    1.008       DCEP_1O          N             ---
      3398383973788673024   86.41888   18.65688   18   18   18    2.10240     7.877     8.285     7.348   0.110  99.999   4.614  99.999    0.805    0.053    1.172    0.000    0.000    0.862       DCEP_1O        ---             ---
      6405145309039919488  337.49263  -62.82192   38   34   33    2.10962    16.998    17.650    16.188   0.098  99.999   3.291  99.999    0.209    0.071    1.300    0.042    0.058    1.050         OTHER        ---             ---
      1328059413265281920  250.44988   36.48603   32   30   30    2.11300    13.938    14.191    13.439   0.193  99.999   4.676  99.999    0.014    0.019    1.248    0.000    0.000    1.153         BLHER        ---             ---
      2162679246615275264  315.66755   45.09280   32   28   29    2.11305    16.279    17.227    15.273   0.436   0.199   4.220   2.696    0.083    0.046    1.404    0.157    1.558    0.999        DCEP_F          N               g
      2203988169026743936  329.46631   61.01885   26   25   26    2.11413     7.507     8.052     6.843   0.210  99.999   4.799  99.999    1.133    0.033    1.230    0.000    0.000    0.875       DCEP_1O        ---             ---
       524799786155513984   18.62522   64.65289   34   29   27    2.11885    12.538    13.451    11.594   0.176  99.999   4.414  99.999    0.092    0.033    1.341    0.000    0.000    0.961       DCEP_1O          N             ---
      6869460685678439040  293.64445  -19.36112   17   16   16    2.11901    12.863    13.108    12.446   0.397  99.999   4.588  99.999    0.177    0.031    1.218    0.000    0.000    0.882         BLHER        ---             ---
       200016111582079744   73.82548   39.97972   28   22   22    2.12061    13.351    13.947    12.580   0.516   0.396   4.196   2.185    0.071    0.040    1.251    0.000    0.000    1.136        DCEP_F        ---             ---
      3425495186047291136   92.58065   24.02085   18   16   17    2.13754    10.494    10.996     9.848   0.147  99.999   4.296  99.999    0.253    0.033    1.229    0.000    0.000    1.007       DCEP_1O        ---             ---
       394818721274314112    6.58105   51.28034   45   45   46    2.13845     7.585     7.933     7.147   0.420  99.999   4.362  99.999    0.915    0.046    1.173    0.000    0.000    0.973    DCEP_MULTI        ---             ---
      5956503058396476928  267.87424  -42.22051   15   14   15    2.44120    15.204    15.667    14.558   0.579  99.999   3.107  99.999    0.030    0.058    1.223    0.000    0.000    1.039         BLHER        ---               a
      5826821125045485568  231.41410  -63.90401   31   25   27    2.14324    17.861    18.613    16.877   0.272  99.999   4.975  99.999    0.465    0.127    1.409    0.258    0.808    1.036         OTHER        ---             ---
      5613411827982576768  112.81549  -25.90739   42   34   35    2.14810    11.576    12.041    10.967   0.456   0.234   4.102   2.121    0.227    0.027    1.279    0.000    0.000    1.122        DCEP_F        ---             ---
      2078440919152781440  297.98458   42.36984   26   25   25    2.14910    16.684    17.484    15.812   0.121  99.999   3.519  99.999    0.363    0.068    1.307    0.000    0.000    0.970         OTHER        ---             ---
      4048087421869545344  277.28079  -29.37656   15   15   12    2.15706    14.790    15.186    14.116   0.232  99.999   5.119  99.999    0.094    0.039    1.309    0.000    0.000    1.097         BLHER          N             ---
      4767484964954044544   87.95841  -55.74149   23   18   17    2.16924    15.356    15.646    14.922   0.140  99.999   4.611  99.999    0.039    0.028    1.204    0.000    0.000    0.907       DCEP_1O          N               g
      5279973240241242624   99.15245  -68.44438   23   23   21    2.16989    17.274    17.543    16.837   0.266  99.999   4.398  99.999    0.069    0.076    1.237    0.000    0.000    0.963        ACEP_F        ---             ---
      5912554513440283136  262.37061  -59.90063   22   21   20    2.17522    10.798    11.221    10.297  99.999  99.999  99.999  99.999    0.207    0.038    1.256    0.000    0.000    0.979           ---        ---            NC:b
      4690719846243518208   18.54532  -70.98892   29   26   26    2.17640    15.989    16.226    15.606   0.096  99.999   4.512  99.999    0.040    0.042    1.196    0.056    0.216    1.042       DCEP_1O        ---             ---
      2930223059544294912  111.42332  -19.89666   61   58   59    2.17773    11.206    11.756    10.526   0.190  99.999   4.321  99.999    0.181    0.034    1.249    0.000    0.000    1.147       DCEP_1O        ---             ---
      1824960745472142464  296.56720   19.66684   38   30   32    2.18072    14.624    15.428    13.694   0.195  99.999   5.533  99.999    0.176    0.026    1.331    0.000    0.000    1.055         BLHER        ---             ---
       543759459725179136   55.43973   73.08693   32   29   30    2.18132    16.455    16.864    15.851   0.410   0.172   4.677   2.912    0.061    0.061    1.265    0.000    0.000    1.032        ACEP_F          N             ---
      6033332704705238016  255.34156  -27.33717   40   36   33    2.18689    14.779    15.214    14.157   0.250  99.999   5.235  99.999    0.053    0.039    1.239    0.000    0.000    1.026         BLHER          N             ---
      5611675694812770176  113.56309  -28.62465   35   30   31    2.18938    12.968    13.505    12.277   0.150  99.999   4.614  99.999    0.033    0.022    1.249    0.000    0.000    1.158       DCEP_1O        ---             ---
      6034683832659675392  253.16246  -25.83218   30   23   21    2.19487    18.244    18.867    17.413   0.241  99.999   4.628  99.999    0.299    0.187    1.310    0.103    0.095    0.995         OTHER        ---             ---
      4331228025550606848  248.84936  -11.54889   49   47   46    2.20128    14.846    15.407    14.134   0.319   0.160   5.120   3.908    0.101    0.036    1.316    0.000    0.000    1.010         BLHER        ---             ---
      3026471318138219392  113.05896  -18.73161   64   62   56    2.20981    11.231    11.291    11.123   0.659  99.999   3.322  99.999    0.773    0.064    1.160    0.200   24.680    1.252         OTHER        ---             f,g
       642190626859164800  149.02813   23.51035   17   14   12    2.20996    16.271    16.565    15.768   0.149  99.999   5.332  99.999   -0.061    0.084    1.222    0.000    0.000    0.996         BLHER        ---             ---
      1857884212378132096  312.86770   28.25048   23   25   26    4.43546     5.459     5.766     5.073   0.403  99.999   5.621  99.999    1.674    0.089    0.838    0.334   55.495    0.988        DCEP_F        ---           a,f,g
      1149625757159314688  104.94074   83.39206   32   27   28    2.21827    16.208    16.647    15.594   0.197  99.999   4.924  99.999    0.194    0.045    1.238    0.000    0.000    1.066         OTHER        ---             ---
      5918039491609445760  267.10333  -59.17780   22   22   22    2.23352    12.455    12.827    11.885   0.227  99.999   5.230  99.999    0.185    0.036    1.229    0.000    0.000    1.078         BLHER        ---             ---
      5251882921501101312  158.02003  -63.67476   28   28   29    2.23584    15.838    16.212    15.259   0.227   0.061   4.384   2.345   -0.015    0.037    1.261    0.000    0.000    1.037       DCEP_1O          N             ---
      2012795539493397760  359.35279   62.14597   37   37   36    2.25575    14.558    14.849    14.090   0.088  99.999   3.743  99.999    0.288    0.024    1.216    0.000    0.000    1.029         OTHER        ---             ---
      5950119117739256704  261.28082  -48.57634   22   19   20    2.26432    13.325    13.713    12.739   0.305   0.086   5.081   3.404    0.120    0.028    1.265    0.000    0.000    1.201         BLHER        ---             ---
      4188140876549643008  291.51995  -10.90859   16   14   15    1.62454    11.738    12.151    11.202  99.999  99.999  99.999  99.999    0.567    0.053    1.259    0.000    0.000    1.051         BLHER        ---             a,d
      2048202592752935808  295.01281   35.70907   29   23   23    2.27799    18.328    18.933    17.448   0.224  99.999   4.641  99.999    0.158    0.160    1.386    0.476    1.497    1.083         OTHER        ---             ---
      3113605965370125184  102.33044    0.33087   14   12   12    2.27983    11.446    11.729    10.917  99.999  99.999  99.999  99.999    0.226    0.041    1.221    0.000    0.000    0.744         OTHER        ---             ---
      6755189954031860864  297.03057  -26.15886   29   25   24    2.28344    13.889    14.140    13.451   0.284  99.999   3.997  99.999    0.025    0.031    1.228    0.000    0.000    1.108           ---        ---          NC:c,b
      4301032859295314816  294.82520    7.85271   30   26   30    2.29810    17.654    18.465    16.725   0.268  99.999   5.513  99.999    0.274    0.141    1.337    0.000    0.000    1.016         OTHER        ---             ---
      5256605839340504576  149.84616  -60.33354   28   25   25    2.30293    14.615    15.231    13.858   0.533   0.279   4.139   2.630    0.020    0.022    1.268    0.000    0.000    0.989        DCEP_F          N             ---
      6057943520139661184  186.29705  -61.34817   39   34   36    2.30569     9.771    10.319     9.096   0.110  99.999   4.294  99.999    0.396    0.033    1.193    0.000    0.000    1.094       DCEP_1O        ---             ---
      4365623394967300992  254.28149   -4.09514   40   39   39    2.30733    13.713    14.107    12.981   0.127   0.104   4.726   2.338   -0.047    0.072    1.352    0.422   54.984    3.192         BLHER          N             f,g
      2036524237372503168  287.75511   27.13105   33   29   31    2.30842    17.659    18.384    16.773   0.164  99.999   4.977  99.999    0.183    0.107    1.329    0.168    0.479    0.998         OTHER        ---             ---
       228673477705878400   63.37936   41.31878   28   27   27    2.31244    14.043    14.745    13.230   0.442   0.203   4.170   2.488    0.041    0.031    1.292    0.000    0.000    1.035        DCEP_F        ---             ---
      5979303734066723456  260.44852  -33.08022   17   18   18    2.31477    10.449    11.083     9.681   0.135  99.999   4.867  99.999    0.671    0.046    1.246    0.000    0.000    1.128         OTHER        ---             ---
      2775393199362630016   10.25364   11.42924   39   32   31    2.31480    16.101    16.427    15.607   0.198   0.073   5.070   3.281   -0.001    0.065    1.242    0.000    0.000    0.964         BLHER        ---             ---
      2949440564287527552  104.71105  -13.73667   19   18   18    2.32596    11.924    12.499    11.208   0.121  99.999   4.462  99.999    0.188    0.035    1.256    0.000    0.000    0.876       DCEP_1O        ---             ---
      5628635219297382272  134.38839  -32.37793   45   38   37    2.32936    16.928    17.487    16.206   0.101  99.999   5.692  99.999    0.128    0.069    1.267    0.176    1.289    1.224         OTHER        ---             ---
      6377896696484508544  355.61170  -75.25641   34   32   31    2.33045    17.061    17.338    16.698   0.484   0.252   3.990   2.023   -0.125    0.071    1.274    0.196    1.079    1.075        DCEP_F        ---             ---
      5521137101325930624  122.45845  -43.97272   25   22   22    2.34215    14.332    14.880    13.647   0.446   0.263   4.153   2.277    0.124    0.026    1.255    0.000    0.000    1.066        DCEP_F        ---               g
      1965415590579536128  321.45140   39.91051   35   31   31    2.34350    16.242    16.742    15.540   0.270  99.999   5.111  99.999   -0.060    0.047    1.293    0.000    0.000    1.037         BLHER          N             ---
      1369239289113497344  237.03940   30.91083   43   41   40    2.35334    14.981    15.492    14.302   0.465   0.231   1.321   1.390    0.551    0.025    1.253    0.000    0.000    1.071         OTHER        ---             ---
      6356740134261172864  325.78500  -76.03843   30   30   29    2.35382    16.997    17.311    16.465   0.445   0.222   4.237   2.326    0.096    0.067    1.238    0.124    0.446    1.084           CEP          N           c,g,i
      1016530836688891008  135.60245   51.56857   36   34   35    2.35753    15.906    16.630    15.062   0.112  99.999   4.851  99.999    0.400    0.058    1.307    0.000    0.000    1.012         OTHER        ---             ---
      5521712145909463680  128.16223  -46.79047   28   23   22    2.36600    15.357    16.184    14.358   0.395   0.436   4.081   2.071    0.753    0.097    1.432    0.811   70.261    2.951        DCEP_F        ---               e
      5534744416711687424  119.86019  -40.02830   30   28   27    2.36819    14.810    15.546    13.921   0.469   0.247   4.147   2.199    0.123    0.022    1.352    0.000    0.000    0.968        DCEP_F          N               g
      4688062360997085440   21.38773  -70.75956   28   22   26    2.37759    16.599    17.055    16.333   0.482   0.405   4.314   2.248    0.003    0.064    1.227    0.000    0.000    1.024        DCEP_F        ---             ---
      4444269090879938688  253.96336    9.67250   29   25   25    2.39760    13.899    14.205    13.405   0.357   0.113   4.730   3.142    0.081    0.024    1.219    0.000    0.000    1.097        ACEP_F        ---             ---
      5310255272261039488  138.08441  -55.23391   42   39   39    2.39764    14.442    15.103    13.648   0.513   0.273   4.134   2.169    0.055    0.022    1.305    0.000    0.000    1.055        DCEP_F        ---             ---
      5877460679352962048  221.67487  -61.46196   41   40   38    2.39812     7.288     7.734     6.695   0.135   0.016   4.595   4.483    0.995    0.040    1.212    0.000    0.000    1.107       DCEP_1O        ---             ---
      3157950918582624256  104.70966    9.62273   19   16   18    2.39815     9.227     9.554     8.779   0.119  99.999   4.439  99.999    0.278    0.042    1.221    0.000    0.000    0.847       DCEP_1O        ---             ---
      4389884359553618688  260.18446    3.64324   24   23   23    2.39967    13.161    14.066    12.265   0.333  99.999   2.833  99.999    0.022    0.026    1.329    0.000    0.000    1.252         OTHER        ---             ---
      2993142097039043840   92.50939  -15.16099   34   26   30    2.40355    16.860    17.131    16.468   0.117  99.999   3.773  99.999    0.269    0.079    1.179    0.000    0.000    0.958         OTHER        ---             ---
      4330948165482558592  249.62238  -12.12483   52   46   49    2.40432    16.000    16.497    15.311   0.473   0.300   4.498   2.528    0.006    0.057    1.252    0.000    0.000    1.079        ACEP_F        ---             ---
      2178369930368001536  324.20688   57.37417   38   40   40    2.40903    15.232    16.126    14.277   0.292  99.999   0.853  99.999    1.016    0.026    1.359    0.000    0.000    1.030         OTHER        ---             ---
      1785352625740690432  321.00100   18.27877   20   18   19    2.41284     9.024     9.459     8.467   0.156  99.999   5.291  99.999    1.674    0.045    1.228    0.000    0.000    1.099         BLHER        ---             ---
      5852915353554740864  215.57569  -63.99848   49   45   45    2.41997    14.913    15.707    13.991   0.412   0.341   4.656   2.976    0.157    0.027    1.330    0.000    0.000    0.970        ACEP_F        ---             ---
      4650132886338231296   88.06762  -74.12767   30   25   26    2.42105    15.932    16.277    15.493   0.221   0.091   3.639   0.853   -0.049    0.033    1.219    0.000    0.000    0.935       DCEP_1O        ---             ---
      3134002107923090944  101.39057    7.81629   15   13   13    2.42684    12.816    13.739    12.104   0.230   0.189   3.582   0.941    0.199    0.032    1.255    0.000    0.000    0.828        DCEP_F        ---               a
      5786857274694422144  212.41339  -77.24827   26   25   23    2.42730    14.866    15.323    14.249   0.193  99.999   5.145  99.999    0.487    0.031    1.232    0.000    0.000    1.017         OTHER        ---             ---
      5824226655600824704  232.70754  -65.59936   59   57   55    2.42829     7.582     8.018     7.021   0.064  99.999   5.031  99.999    0.889    0.032    1.199    0.000    0.000    1.037       DCEP_1O        ---             ---
       156797882903836544   74.02711   29.75393   32   23   21    2.42861    16.804    17.033    16.395   0.198  99.999   3.699  99.999    0.284    0.095    1.216    0.000    0.000    0.961         OTHER        ---             ---
      1416196166560095104  259.60490   52.92470   23   21   21    2.42979    11.532    11.987    10.698   0.542  99.999   1.084  99.999    2.718    0.050    1.437    0.159   10.709    1.658           ---        ---          NC:e,f
      5257722221591844480  147.63941  -58.85915   37   31   30    2.44212    14.620    15.511    13.660   0.127  99.999   4.517  99.999    0.059    0.021    1.350    0.000    0.000    0.976       DCEP_1O          N             ---
      4445130042844217216  249.98383    7.67920   36   33   34    2.44837    15.834    16.151    15.318   0.338   0.086   4.619   2.777   -0.029    0.054    1.220    0.000    0.000    1.048        DCEP_F        ---             ---
      6516492301829828992  342.48220  -46.35802   37   35   35    2.45335    13.436    13.728    12.975   0.241   0.131   5.085   3.156    0.041    0.026    1.226    0.000    0.000    1.041         BLHER        ---             ---
      4330973900926628352  249.66383  -11.99183   51   49   49    2.45672    15.462    16.030    14.643   0.217   0.196   4.713   2.774   -0.020    0.047    1.317    0.000    0.000    1.037         BLHER          N             c,g
      5945385346530755584  269.01064  -52.32732   28   23   23    2.45740    15.864    16.336    15.240   0.231  99.999   5.111  99.999    0.343    0.058    1.245    0.000    0.000    1.018         OTHER        ---             ---
      1865228537734352896  317.06710   32.74552   51   49   51    2.45861    14.111    14.561    13.499   0.433   0.201   4.186   2.297    0.028    0.020    1.227    0.000    0.000    0.957        DCEP_F        ---             ---
      6698269577088851584  299.05060  -36.14443   24   20   21    2.46440    15.125    15.801    14.257   0.543   0.398   4.293   3.718    0.720    0.035    1.311    0.000    0.000    1.043         OTHER        ---             ---
      1865641610512400000  313.40730   31.82596   37   31   31    2.46923    17.488    18.093    16.706   0.304  99.999   3.663  99.999    0.025    0.098    1.289    0.020    0.008    1.027         BLHER          N             ---
      4650211741937480192   86.25630  -73.56541   30   25   26    2.47100    16.366    16.638    15.804   0.519   0.298   4.303   2.530   -0.020    0.040    1.220    0.076    0.325    1.041        DCEP_F        ---             ---
      5241536688894529408  162.42510  -62.63364   31   28   27    2.47137    14.515    15.254    13.619   0.157  99.999   4.554  99.999   -0.107    0.029    1.347    0.171    4.843    1.406       DCEP_1O          N             ---
       207722317998325632   80.88983   44.76008   27   27   26    2.47685    12.750    13.455    11.929   0.357   0.143   4.183   2.174    0.141    0.051    1.284    0.000    0.000    1.076        DCEP_F        ---             ---
      5311598634949142400  139.31963  -53.08485   37   33   34    2.48165    10.408    10.924     9.756   0.141  99.999   4.595  99.999    0.209    0.025    1.226    0.000    0.000    1.052       DCEP_1O        ---             ---
      5716848899758250624  114.86819  -18.80116   37   37   36    2.48518    14.404    14.778    13.844   0.257  99.999   3.683  99.999    0.218    0.031    1.234    0.000    0.000    0.937         OTHER        ---             ---
      5546003793739552896  119.74495  -34.07069   35   33   32    2.48812    14.636    15.519    13.681   0.117  99.999   3.992  99.999    0.077    0.024    1.356    0.000    0.000    1.084       DCEP_1O          N             ---
       523700107035878272   14.38545   63.15643   39   32   31    2.48837    13.959    14.892    13.007   0.479   0.253   4.245   2.441    0.146    0.020    1.373    0.000    0.000    1.077        DCEP_F        ---             ---
      6637934907307759360  285.58070  -55.78799   24   24   23    2.49357    13.322    13.913    12.583   0.456  99.999   5.208  99.999    1.246    0.148    1.257    0.923  223.546    7.155         OTHER        ---             f,g
      5596920115637629184  119.15388  -30.95279   34   27   26    2.49448    13.912    14.767    12.993   0.398   0.192   4.321   2.410    0.111    0.019    1.337    0.000    0.000    1.065        DCEP_F          N             ---
      1853025642297186688  316.62600   31.18464   61   65   64    2.49930     5.615     5.926     5.201   0.066  99.999   4.474  99.999    1.706    0.055    1.153    0.237   39.214    0.880       DCEP_1O        ---             f,g
      5533567316490181760  122.20646  -41.75668   30   25   28    2.49936    18.028    18.424    17.381   0.172  99.999   3.307  99.999    0.129    0.131    1.259    0.000    0.000    0.904         OTHER        ---             ---
       423454573911964544   14.33352   55.43883  105   99   98    2.49959    14.005    14.572    13.288   0.286   0.130   5.090   3.156    0.082    0.027    1.261    0.000    0.000    1.116         BLHER        ---             ---
      4757183606166564864   83.55789  -63.16699   27   24   24    2.50146    16.097    16.402    15.608   0.302   0.082   4.092   2.068    0.026    0.033    1.232    0.000    0.000    1.084        DCEP_F        ---             ---
      3028237786647550464  112.35338  -15.97682   27   26   24    2.50363    12.769    13.677    11.821   0.101  99.999   4.587  99.999    0.177    0.036    1.341    0.000    0.000    1.182       DCEP_1O        ---             ---
      4103509886016136064  280.58972  -14.74585   17   14   13    2.50567    14.428    15.385    13.393   0.137  99.999   5.314  99.999    0.295    0.034    1.375    0.000    0.000    0.922         OTHER        ---             ---
      2045846103109302016  290.92643   32.13222   28   24   24    2.50982    15.305    15.696    14.724   0.382   0.212   4.816   3.292    0.037    0.028    1.232    0.000    0.000    1.111         BLHER        ---             ---
      5908002569658878720  222.54094  -44.72746   26   22   22    2.51947    17.050    17.844    16.150   0.198   0.150   4.483   0.882    0.434    0.099    1.320    0.000    0.000    0.986         OTHER        ---             ---
      5914096922097061120  257.53028  -60.66478   28   27   23    2.52213    12.219    12.592    11.648   0.240  99.999   4.848  99.999    0.273    0.044    1.237    0.000    0.000    1.107         BLHER        ---             ---
      5329778887909167232  131.65005  -46.52931   29   28   26    2.52412    15.659    16.743    14.601   0.517   0.431   4.694   2.740   -0.071    0.039    1.393    0.140    1.795    1.041        DCEP_F          N             ---
      5930952980798060032  250.81165  -52.27422   29   26   27    2.53380    15.739    16.439    14.890   0.287   0.142   5.111   3.955    0.020    0.049    1.306    0.000    0.000    1.038       DCEP_1O          N             ---
      4065975621383085824  270.99695  -24.38564   15   16   16    2.53806    14.362    14.908    13.477   0.340  99.999   4.849  99.999    0.727    0.043    1.382    0.000    0.000    1.223         OTHER        ---             ---
      5520935444020919296  122.93820  -44.17210   29   30   30    2.54078    14.992    15.775    14.076   0.482   0.274   4.245   2.280    0.050    0.024    1.344    0.000    0.000    1.080        DCEP_F          N             ---
      2945995416399061760  102.28601  -17.64471   42   35   35    2.54128    16.063    16.250    15.703   0.687  99.999   4.636  99.999    0.095    0.056    1.215    0.047    0.187    0.983         OTHER        ---             ---
      5613111347760892672  110.69908  -26.71455   36   29   32    2.54548    12.914    13.375    12.294   0.487   0.279   4.140   2.133    0.020    0.022    1.235    0.000    0.000    0.946        DCEP_F        ---             ---
      2934255449716149760  107.39410  -18.56329   30   27   27    2.54653    13.253    14.015    12.367   0.393  99.999   4.379  99.999    0.196    0.025    1.308    0.000    0.000    1.260        DCEP_F        ---             ---
      5520440663787736192  122.44604  -45.35460   24   25   23    2.55121    15.841    16.424    15.077   0.334   0.127   4.188   2.245    0.035    0.037    1.284    0.000    0.000    0.965        DCEP_F          N               g
      6388135142603525632  349.66140  -67.87431   33   29   27    2.55144    13.979    14.411    13.388   0.680  99.999   3.783  99.999    1.133    0.019    1.252    0.000    0.000    1.111         OTHER        ---             ---
      2932101334643047680  105.10347  -20.43170   40   35   34    2.55778    12.650    13.149    11.980   0.531   0.293   4.199   2.258    0.182    0.041    1.234    0.000    0.000    1.033        DCEP_F        ---             ---
      6286245255483553920  217.72597  -16.81054   13   13   14    2.56146     8.970     9.869     8.075  99.999  99.999  99.999  99.999    0.271    0.047    1.364    0.000    0.000    1.154         OTHER        ---             ---
      5829232354047904256  241.82917  -62.91057   36   35   32    2.56720     7.740     8.107     7.266  99.999  99.999  99.999  99.999    0.877    0.041    1.187    0.000    0.000    0.975    DCEP_MULTI        ---             ---
      5394120384204057984  164.28288  -38.04533   45   42   41    2.57163    16.219    16.810    15.484   0.217  99.999   5.014  99.999    0.256    0.053    1.276    0.000    0.000    0.993         OTHER        ---             ---
      5897539960619629568  216.95013  -53.75592   49   44   46    2.57400    12.674    12.876    12.294   0.112  99.999   5.204  99.999    0.455    0.041    1.210    0.000    0.000    1.001         OTHER        ---             ---
       470144751068871808   61.63394   58.11309   41   37   40    2.57812    16.511    16.969    15.876   0.258  99.999   3.801  99.999    0.000    0.060    1.247    0.000    0.000    0.976        DCEP_F          N               c
      5597352047599988352  119.45786  -29.38405   32   29   29    2.58612    11.592    12.213    10.843   0.400   0.178   4.176   2.360    0.187    0.032    1.261    0.000    0.000    1.110        DCEP_F        ---             ---
      5519196703818908800  122.70547  -47.69853   28   27   24    2.59282     7.990     8.406     7.453  99.999  99.999  99.999  99.999    0.616    0.031    1.181    0.000    0.000    1.107    DCEP_MULTI        ---             ---
      3027132189042054400  114.83954  -17.34696   31   29   30    2.59875    10.757    11.244    10.117   0.094  99.999   4.195  99.999    0.181    0.050    1.241    0.000    0.000    0.943       DCEP_1O        ---             ---
      5404862853352596736  149.21983  -51.60892   44   42   41    2.60474    13.303    14.085    12.409   0.329   0.095   4.195   2.295    0.084    0.017    1.323    0.000    0.000    1.135        DCEP_F          N             ---
       273187064220377600   74.05325   54.00590   34   27   27    2.60482    12.305    13.130    11.382   0.447  99.999   6.800  99.999    1.068    0.034    1.308    0.000    0.000    1.180         OTHER        ---             ---
      6576038312536261888  323.09050  -45.17798   32   27   27    2.61786    16.120    16.662    15.397   0.189  99.999   4.462  99.999    0.216    0.065    1.264    0.000    0.000    0.965         OTHER        ---             ---
      3027827978047324544  110.39023  -17.50399   31   31   30    2.61804    14.840    15.152    14.341   0.410  99.999   4.010  99.999    0.334    0.034    1.221    0.000    0.000    1.004         OTHER        ---             ---
      3002879165853875968   96.73042   -9.96706   18   14   16    2.61819    14.834    15.809    13.826   0.321  99.999   4.503  99.999    1.002    0.042    1.421    0.031    0.116    0.973         OTHER        ---             ---
      6885191570330590208  315.54540  -14.64467   25   24   23    2.61825    14.677    15.010    14.167   0.141   0.188   5.360   5.986    0.218    0.042    1.223    0.000    0.000    0.985         OTHER        ---             ---
      5599566983722741248  114.47706  -29.43804   29   25   25    2.62004    14.182    14.878    13.381   0.532   0.228   4.298   2.208    0.087    0.022    1.343    0.000    0.000    1.162        DCEP_F        ---             ---
      6087969395939855360  200.16701  -44.82180   20   16   16    2.62254    12.963    13.831    12.016   0.397  99.999   1.057  99.999    0.019    0.048    1.344    0.204   11.314    1.394           ---        ---          NC:e,f
      5614274807174596864  115.45717  -25.04177   42   38   40    2.62584    10.354    10.871     9.699   0.108  99.999   4.530  99.999    0.211    0.034    1.229    0.000    0.000    0.912       DCEP_1O        ---             ---
      5718755624717348096  116.00252  -17.12887   53   55   55    2.62974    11.298    11.686    10.758   0.079  99.999   4.337  99.999    0.185    0.035    1.225    0.000    0.242    1.074       DCEP_1O        ---             ---
      5617745003304609536  109.88037  -23.80181   40   39   39    2.63003    14.529    15.526    13.522   0.409   0.190   4.314   2.488    0.055    0.024    1.359    0.055    0.607    1.008        DCEP_F        ---             ---
      5525825109665030528  132.70396  -39.44449   35   32   31    2.63045    12.641    13.529    11.706   0.089  99.999   4.525  99.999    0.116    0.027    1.327    0.000    0.000    1.056       DCEP_1O        ---             ---
      2004103831357741696  332.32734   51.40539   34   32   32    2.63200    14.842    15.400    14.128   0.433   0.195   4.296   2.379    0.112    0.035    1.258    0.000    0.000    1.147        DCEP_F        ---             ---
      3425576270732293632   93.99953   23.74749   15   14   15    2.63501    11.567    12.242    10.786  99.999  99.999  99.999  99.999    0.329    0.045    1.307    0.000    0.000    0.993        DCEP_F        ---               a
      4690127037676227840   13.29901  -70.85695   29   20   22    2.63769    16.198    16.673    15.887   0.655   0.407   4.187   2.376    0.045    0.044    1.227    0.000    0.000    1.063        DCEP_F        ---             ---
      5254994264542210560  153.53708  -59.85044   30   27   25    2.64145    15.106    15.961    14.181   0.536   0.303   4.285   2.362   -0.095    0.032    1.401    0.168    3.288    1.238        DCEP_F          N             f,g
      5932284528150696704  245.22589  -53.55461   31   30   28    2.64407    11.700    11.991    11.248   0.317  99.999   4.600  99.999    0.256    0.052    1.212    0.000    0.000    0.985        DCEP_F        ---               a
      3350719221309022720  101.47216   10.06146   18   16   16    2.64460    10.413    10.922     9.746   0.213  99.999   6.720  99.999    0.057    0.041    1.226    0.000    0.000    1.002       DCEP_1O        ---             ---
      5594180167020044544  120.11432  -33.31980   34   31   30    2.65696    12.937    13.577    12.161   0.082  99.999   4.375  99.999    0.031    0.024    1.264    0.000    0.000    1.152       DCEP_1O        ---             ---
      5857845872913577856  199.32909  -66.11714   38   36   36    2.65755    15.596    16.341    14.718   0.384   0.170   4.342   2.377    0.002    0.036    1.334    0.000    0.000    0.975        DCEP_F          N             ---
      4684364458577939328   12.41486  -76.07638   27   27   26    2.65759    15.749    15.989    15.313   0.194  99.999   3.809  99.999   -0.040    0.036    1.194    0.127    1.307    1.081       DCEP_1O        ---             ---
       198681686717279616   72.85353   38.18855   31   31   28    2.65963    13.146    13.877    12.229   0.291  99.999   4.373  99.999    0.178    0.029    1.304    0.000    0.000    1.023        DCEP_F        ---             ---
      1322273271975938304  242.45271   31.98289   40   37   39    2.66484    14.743    15.058    14.270   0.321   0.211   4.562   2.301    0.051    0.022    1.217    0.000    0.000    1.052         BLHER        ---             ---
      5322962499927658880  129.02740  -49.26527   24   21   22    2.66635    14.825    15.621    13.882   0.416  99.999   4.287  99.999    0.015    0.027    1.318    0.000    0.000    0.979        DCEP_F        ---             ---
      3330259852538068608   91.85611   11.15198   14   12   12    3.88939    11.075    11.641    10.365   0.369  99.999   3.833  99.999    0.258    0.046    1.320    0.000    0.000    0.978        DCEP_F        ---               a
      4636490008613940992   23.44879  -77.65616   23   22   22    2.67260    17.437    17.752    16.998   0.319  99.999   4.590  99.999    0.157    0.094    1.191    0.000    0.000    0.963        ACEP_F        ---             ---
      3112550812164329856  105.47340   -1.13095   18   18   17    2.67492     8.431     8.790     7.943   0.049  99.999   4.018  99.999    0.419    0.042    1.202    0.000    0.000    0.874       DCEP_1O        ---             ---
      5598174486604978176  116.20151  -31.36252   32   32   32    2.69267    13.830    14.705    12.895   0.078   0.019   4.162   5.546    0.012    0.019    1.337    0.000    0.000    1.011       DCEP_1O          N             ---
      5611563995612988928  112.16780  -29.34422   26   24   26    2.70160    12.724    13.134    12.166   0.407   0.224   4.369   1.611    0.117    0.027    1.142    0.000    0.000    1.127        DCEP_F        ---             ---
      3133819112256378368  100.02326    7.60583   13   12   12    2.70467    10.133    10.860     9.351   0.253  99.999   4.636  99.999    0.415    0.049    1.252    0.000    0.000    0.902        DCEP_F        ---             ---
      5515778734493663232  127.31510  -46.74924   27   26   28    2.71653    14.797    15.479    13.930   0.642   0.407   4.442   2.314    0.016    0.026    1.350    0.103    1.591    1.287        DCEP_F        ---             ---
      5547538196579026816  122.56082  -32.89204   35   35   33    2.71935    12.798    13.691    11.861  99.999  99.999  99.999  99.999    0.124    0.025    1.327    0.000    0.000    0.993       DCEP_1O        ---             ---
      4715156629607665280   32.35358  -58.36656   36   32   30    2.72310    15.666    16.201    14.892   0.097  99.999   4.580  99.999    0.506    0.035    1.271    0.000    0.000    0.957         OTHER        ---             ---
      6020749786201756288  250.31988  -35.66913   35   32   32    2.72320    16.655    17.606    15.670   0.370   0.183   5.152   3.339   -0.023    0.089    1.371    0.000    0.000    1.036         BLHER          N             ---
      4513544886184515584  286.95604   16.95625   30   30   30    2.72920    14.441    15.173    13.597   0.109   0.054   4.123   0.138    0.058    0.027    1.309    0.000    0.000    0.913       DCEP_1O          N             ---
      6124723935051409920  213.13567  -31.12994   15   13   13    2.73204    10.008    11.058     9.066  99.999  99.999  99.999  99.999    0.203    0.052    1.297    0.000    0.000    1.066         OTHER        ---             ---
      4688033735040263168   23.36268  -70.67097   32   25   25    2.74408    16.447    16.669    16.038   0.520   0.355   4.374   2.464   -0.015    0.043    1.220    0.000    0.000    1.005        DCEP_F        ---             ---
      1869357891101773952  311.34700   34.21942   37   34   34    2.74765    17.017    17.931    16.052   0.371  99.999   4.459  99.999    0.227    0.066    1.360    0.000    0.000    0.967         OTHER        ---             ---
      5280590173638560128  104.74084  -68.31085   23   24   23    2.75554    15.962    16.281    15.442   0.560  99.999   4.347  99.999   -0.049    0.041    1.228    0.000    0.000    1.023        DCEP_F        ---             ---
       355488086540394112   35.70997   50.07193   24   22   25    2.75989    14.541    14.957    13.952   0.327  99.999   4.271  99.999    0.091    0.030    1.231    0.000    0.000    1.010        DCEP_F          N               g
      4523147299146391296  273.46837   17.24599   24   18   18    2.76066    13.036    13.870    12.136   0.258  99.999   3.697  99.999    2.170    0.025    1.317    0.000    0.000    0.976         OTHER        ---             ---
      5520506531407532928  121.80022  -45.06591   28   21   23    2.77254    14.019    14.571    13.290   0.495   0.274   4.059   1.854    0.005    0.019    1.282    0.000    0.000    1.090        DCEP_F        ---             ---
      3485111531138893824  173.05747  -26.79020   37   32   31    2.77299    16.359    16.889    15.750   0.538   0.287   4.466   3.157    0.005    0.074    1.267    0.000    0.000    1.008           ---        ---            NC:b
      4517675265992760448  285.48646   18.33188   27   24   23    2.77345    12.243    12.696    11.611   0.110  99.999   4.616  99.999    1.083    0.047    1.239    0.000    0.000    1.008         OTHER        ---             ---
      6892189613948034048  319.20996  -10.98108   15   14   14    2.77437    10.266    11.267     9.273  99.999  99.999  99.999  99.999    0.370    0.045    1.300    0.000    0.000    0.930         OTHER        ---             ---
      3105345570728492416  101.18311   -3.95240   15   13   13    2.77475    11.389    12.037    10.621  99.999  99.999  99.999  99.999    0.135    0.042    1.286    0.000    0.000    0.860       DCEP_1O        ---             ---
      5545066700588440832  119.73893  -36.89733   29   29   29    2.77514    15.070    16.062    14.055   0.468  99.999   4.625  99.999    0.015    0.027    1.391    0.057    0.495    1.059        DCEP_F          N             ---
      4637956099996538752   18.33566  -75.37716   30   27   26    2.77979    16.463    16.758    15.976   0.513   0.405   4.721   2.994    0.069    0.050    1.244    0.000    0.000    0.943        DCEP_F        ---             ---
      2948568273607650560  105.01213  -14.16082   18   14   13    2.78195    13.900    14.800    13.107   0.539   0.178   4.320   2.564    0.101    0.025    1.326    0.000    0.000    1.060        DCEP_F        ---             ---
      6029777983564817536  255.83221  -29.67189   39   32   34    2.78285    16.641    17.280    15.736   0.124  99.999   3.744  99.999    0.249    0.086    1.404    0.000    0.000    0.955         OTHER        ---             ---
      4066429066901946368  273.26040  -23.11729   15   14   15    5.05787     6.820     7.367     6.231   0.491  99.999   3.098  99.999    1.119    0.053    1.194    0.000    0.000    1.026        DCEP_F        ---               a
      2129677198927518464  292.76776   48.66249   26   21   20    2.78947    15.775    16.477    14.916   0.604  99.999   3.104  99.999    0.506    0.033    1.325    0.000    0.000    0.996         OTHER        ---             ---
      3107234707804768384  100.46536   -1.33498   16   15   15    2.79810    11.819    12.419    11.083   0.058  99.999   4.207  99.999    0.112    0.044    1.281    0.000    0.000    0.979       DCEP_1O        ---             ---
       460909093912435072   42.02334   57.93448   26   26   24    2.79873    14.031    15.067    13.008   0.441   0.209   4.440   2.822    0.130    0.027    1.374    0.113    2.596    1.054        DCEP_F        ---             f,g
      3663199601286545408  205.12304    0.58927   16   15   15    2.79908    14.753    15.775    13.753  99.999  99.999  99.999  99.999   -0.024    0.052    1.354    0.100    1.309    1.086         OTHER        ---             ---
      2007654601080023040  338.42226   57.31830   23   22   23    2.80533     9.115     9.683     8.430   0.077  99.999   4.632  99.999    0.496    0.039    1.253    0.000    0.000    0.895       DCEP_1O        ---             ---
      4291437112079445504  295.58697    5.61035   29   24   24    2.80582    15.318    15.712    14.619   0.261  99.999   3.901  99.999    0.616    0.187    1.336    1.150  151.876    4.620           ---        ---          NC:e,f
      5839860366584139648  203.79161  -72.26547   26   22   23    2.80875    17.125    18.012    16.116   0.289  99.999   4.989  99.999    0.254    0.089    1.368    0.176    0.718    1.010         OTHER        ---             ---
       430052537038350976    0.60589   62.84717   31   30   31    2.81345    14.408    15.246    13.490   0.502   0.295   4.474   2.767   -0.018    0.032    1.332    0.000    0.000    1.049        DCEP_F          N             ---
      6006638104220211968  231.60116  -37.71086   31   27   24    2.81406    17.849    18.517    16.890   0.328  99.999   4.368  99.999    0.229    0.202    1.468    0.000    0.000    0.932         OTHER        ---             ---
      3398143803515552768   88.22807   18.01082   17   17   17    2.81521    12.223    12.852    11.471   0.129  99.999   3.724  99.999    0.080    0.053    1.269    0.000    0.000    1.006       DCEP_1O          N             ---
      1873298884367855872  314.17890   40.25849   30   26   27    2.82245    16.210    17.133    15.226   0.422   0.169   4.416   2.552    0.018    0.046    1.371    0.108    0.750    1.056        DCEP_F          N             ---
       425324052915862912   10.09664   58.61852   48   47   46    2.82322    13.029    13.548    12.344   0.114   0.075   3.186   5.653    0.053    0.020    1.261    0.000    0.000    0.979       DCEP_1O        ---             ---
      5616130129962210048  110.43814  -26.53341   36   33   30    2.82545    12.912    13.377    12.302   0.497   0.355   4.079   2.310    0.036    0.022    1.237    0.000    0.000    0.918        DCEP_F        ---             ---
      6000740877916016640  231.77168  -43.07607   52   42   45    2.82901    17.667    18.356    16.842   0.415  99.999   4.857  99.999    0.153    0.118    1.323    0.197    0.755    1.052         OTHER        ---             ---
      3117307814859500416   97.77268   -2.14679   17   16   16    3.13523    13.290    14.089    12.471   0.467  99.999   3.157  99.999    0.062    0.024    1.313    0.000    0.000    1.399        DCEP_F        ---               a
      5062212836355891968   39.87693  -34.47224   50   42   41    2.83208    18.001    18.255    17.390   0.116  99.999   4.051  99.999    0.035    0.134    1.314    0.464    3.033    1.134           ---        ---          NC:f,i
      5793723454238778624  222.56781  -73.58968   39   33   36    2.83226    17.481    18.083    16.732   0.125  99.999   4.823  99.999    0.068    0.080    1.312    0.000    0.000    0.900         OTHER        ---             ---
       429182376660681984    3.16670   60.22643   42   40   41    2.84185     9.903    10.504     9.180   0.057  99.999   4.751  99.999    0.385    0.028    1.238    0.000    0.000    0.887       DCEP_1O        ---             ---
      2033142036553848832  295.23440   31.45672   35   31   24    2.84278    17.049    17.129    16.674   0.212   0.056   3.070   3.186    0.101    0.067    1.291    0.000    0.000    0.980         OTHER        ---             ---
      5256178232392037120  149.28246  -61.24902   26   27   27    2.84474    15.032    15.564    14.306   0.222  99.999   5.122  99.999    0.080    0.028    1.292    0.000    0.000    1.089         BLHER          N             ---
      3036562154819441280  116.86720  -13.01439   28   22   25    2.84760    16.823    17.493    15.988   0.416   0.260   4.614   0.426    0.334    0.080    1.298    0.151    0.842    1.062         OTHER        ---             ---
      5293246995583678336  109.08524  -60.30341   27   23   24    2.84929    15.524    16.192    14.690   0.088  99.999   3.970  99.999    0.548    0.025    1.318    0.000    0.000    1.039        DCEP_F          N             ---
      5544259212380322560  120.85675  -37.19998   28   23   25    2.85529    14.088    14.835    13.234   0.395   0.235   4.278   2.308    0.017    0.021    1.297    0.000    0.000    1.030        DCEP_F          N             ---
      6065637765021194240  203.69183  -53.83335   30   30   27    2.85618    14.721    15.259    14.018   0.327   0.173   5.110   3.698    0.099    0.060    1.275    0.000    0.000    1.085         BLHER          N             ---
      5598758018042387072  117.26623  -30.10375   28   25   26    2.86149    16.062    16.322    15.628   0.198  99.999   2.975  99.999    0.084    0.047    1.233    0.000    0.000    1.037         OTHER        ---             ---
      2928335747830554240  108.43497  -21.72421   54   53   54    2.86166    14.221    14.985    13.358   0.391   0.166   4.340   2.538    0.051    0.026    1.305    0.000    0.000    1.026        DCEP_F        ---             ---
      5351186104439553920  160.98480  -57.17538   31   27   29    2.86272    16.722    17.220    16.010   0.677  99.999   3.264  99.999    0.319    0.058    1.299    0.074    0.209    1.030         OTHER        ---             ---
      4757607983288353024   83.76190  -62.33990   27   22   24    2.86849    16.029    16.250    15.517   0.538  99.999   4.146  99.999   -0.021    0.036    1.241    0.000    0.000    0.974        DCEP_F        ---             ---
       513074186146353536   24.74994   64.98924   42   38   36    2.87151    11.006    11.840    10.142   0.388   0.205   4.483   1.957    0.280    0.034    1.295    0.000    0.000    1.193        DCEP_F        ---             ---
      5613375028701902976  113.39792  -25.84367   35   31   29    2.87200    13.271    13.966    12.477   0.947  99.999   3.031  99.999    0.156    0.024    1.269    0.000    0.000    1.093    DCEP_MULTI        ---             ---
      5825745459115274624  234.54999  -64.95659   46   40   40    2.87430    14.232    14.914    13.419   0.163  99.999   3.184  99.999    0.940    0.025    1.279    0.000    0.000    0.971         OTHER        ---             ---
      1910559645497034880  350.77520   33.56857   66   56   60    2.87458    17.231    17.877    16.459   0.311  99.999   3.832  99.999    0.283    0.097    1.284    0.000    0.000    0.992         OTHER        ---             ---
      5254070090673438592  160.59591  -61.16590   34   29   27    2.87647    10.022    10.576     9.352   0.372  99.999   4.302  99.999    0.330    0.025    1.240    0.000    0.000    0.900    DCEP_MULTI        ---             ---
      4688114725237948672   24.52435  -70.61840   32   23   23    2.88021    16.384    16.645    15.995   0.419   0.273   4.426   2.786   -0.048    0.048    1.203    0.211    2.433    1.186        DCEP_F        ---             f,g
      5002297836412876928   15.86304  -34.76164   53   47   51    2.88301    16.902    17.454    16.174   0.069   0.113   4.090   4.239    0.152    0.075    1.273    0.000    0.000    0.988         OTHER        ---             ---
       261927068718088832   81.89283   50.86737   25   25   23    2.88526    13.172    13.808    12.408   0.322  99.999   5.226  99.999    0.161    0.024    1.269    0.000    0.000    1.038        DCEP_F        ---             ---
      4149348869370690432  264.99452  -14.17038   15   14   13    2.88707    12.771    13.420    12.043   0.305  99.999   3.029  99.999    0.184    0.046    1.258    0.000    0.000    1.062         OTHER        ---             ---
      5598479085688742656  115.17910  -30.71466   35   35   32    2.89019    12.535    13.012    11.892   0.181   0.056   3.685   0.549    0.009    0.027    1.245    0.000    0.000    0.918       DCEP_1O          N             ---
      4682206533865906944   65.11048  -57.85114   26   22   23    2.89258    15.707    16.002    15.300   0.494   0.243   3.971   1.557    0.015    0.032    1.252    0.000    0.000    0.976        DCEP_F          N             ---
      1848891302469477504  323.90190   28.30960   23   21   21    2.90587    11.723    12.566    10.822  99.999  99.999  99.999  99.999   -0.001    0.061    1.371    0.000    0.000    1.015         OTHER        ---             ---
      4255871072049894784  283.98352   -2.87977   16   13   15    8.7555     11.020    12.003    10.100  99.999  99.999  99.999  99.999    0.525    0.040    1.308    0.000    0.000    0.853          WVIR        ---             a,d
      5253289093802878592  152.85139  -61.48616   30   28   29    2.91146    14.105    14.587    13.440   0.495   0.219   4.218   2.185    0.027    0.018    1.249    0.000    0.000    1.040        DCEP_F        ---             ---
      2947842664653933824  104.19146  -15.63763   16   15   14    3.69400    13.254    13.971    12.428   0.229   0.428   5.562   1.585    0.066    0.027    1.316    0.000    0.000    1.423        DCEP_F        ---             a,f
      5310969267622303872  136.56210  -54.93719   34   29   30    2.92762    14.515    15.105    13.780   0.360   0.167   4.216   2.798   -0.001    0.029    1.307    0.000    0.000    0.992        DCEP_F        ---             ---
      4642866828161408512   52.89342  -70.99389   32   27   28    2.92900    16.287    16.600    15.824   0.413  99.999   3.805  99.999   -0.028    0.039    1.223    0.113    0.773    1.079        DCEP_F        ---             ---
      5533064637824258816  119.78798  -43.17517   24   22   22    2.92921    13.487    13.982    12.836   0.469   0.238   4.295   2.362   -0.005    0.020    1.251    0.000    0.000    0.993        DCEP_F        ---             ---
      2012898545680156672  355.48931   61.64012   36   35   36    2.92928    12.604    12.937    12.103   0.111  99.999   4.593  99.999    0.880    0.027    1.213    0.000    0.000    1.027         OTHER        ---             ---
      6484218676320441088  314.20280  -45.41081   42   39   39    2.95130    12.383    12.585    11.983   0.348  99.999   1.826  99.999    1.815    0.035    1.230    0.000    0.000    1.220         OTHER        ---             ---
      3135663199412484992  110.95506    1.61762   20   17   15    2.95258    11.251    11.825    10.497   0.340   0.347   6.436   0.769    1.131    0.037    1.223    0.000    0.000    0.927         OTHER        ---             ---
      6737197163499201536  279.91869  -31.39930   19   12   13    2.95516    11.644    12.701    10.703  99.999  99.999  99.999  99.999    0.187    0.033    1.383    0.000    0.000    0.961           ---        ---            NC:b
       430217566859722368    7.50318   61.46432   40   39   36    2.95920    16.002    16.349    15.460   0.286  99.999   3.529  99.999    0.075    0.038    1.243    0.000    0.000    1.020         OTHER        ---             ---
      1034909860741847808  126.09311   57.57153   23   21   20    2.96048    14.517    15.164    13.727   0.263   0.158   0.902   1.435    0.721    0.031    1.286    0.000    0.000    1.103         OTHER        ---             ---
      5598642947280233984  116.71718  -30.66590   32   28   29    2.96840    14.154    14.951    13.283   0.617   0.458   4.567   2.279    0.072    0.020    1.323    0.000    0.000    1.111        DCEP_F          N             ---
      4319599865468760832  290.79264   13.85664   28   29   28    2.97303    10.151    11.240     9.140   0.074  99.999   4.079  99.999    0.571    0.038    1.362    0.000    0.000    0.929       DCEP_1O        ---             ---
      4228107338241475456  309.70091   -0.21977   31   30   28    2.97646    16.383    16.995    15.583   0.262  99.999   4.147  99.999    0.399    0.060    1.328    0.000    0.000    0.995         OTHER        ---             ---
      5618453226232054912  112.78894  -23.54401   50   48   48    2.97833    16.352    16.677    15.841   0.174  99.999   3.651  99.999    0.036    0.052    1.227    0.000    0.000    0.940         OTHER        ---             ---
      5426289208217677568  143.47583  -41.41189   31   25   23    2.98120    16.351    17.068    15.327   0.166   0.072   4.776   4.265    0.374    0.052    1.486    0.136    1.015    1.036         OTHER        ---             ---
      5856662557855409280  187.47093  -68.27871   36   33   33    2.98190    14.439    14.923    13.788   0.570   0.390   4.440   2.464   -0.021    0.023    1.249    0.000    0.000    1.213        DCEP_F        ---             ---
      5318708901756763520  131.02834  -51.91945   28   23   23    2.98495    15.078    15.823    14.231   0.362   0.173   4.349   2.433    0.133    0.040    1.305    0.316   12.878    1.727        DCEP_F          N             f,g
      5616666141880130560  111.27550  -25.08236   36   33   33    2.98692    14.056    14.621    13.309  99.999  99.999  99.999  99.999    0.059    0.021    1.267    0.000    0.000    1.004         OTHER        ---             ---
      4265371574109405824  284.35111   -0.73024   17   16   18    2.98806    10.560    11.321     9.687   0.402  99.999   4.250  99.999    0.400    0.043    1.262    0.000    0.000    1.075        DCEP_F        ---             ---
       468646563398354176   61.61184   56.38261   43   41   43    2.99120    10.778    11.499     9.964   0.117  99.999   3.725  99.999    0.161    0.038    1.288    0.000    0.000    1.039       DCEP_1O        ---             ---
      4497427003452889984  274.14326   13.49023   27   24   24    2.99339    17.279    18.020    16.411   0.332  99.999   3.685  99.999    0.256    0.122    1.367    0.000    0.000    0.943         OTHER        ---             ---
      4522456462251815552  277.74678   17.46247   25   22   25    3.00224    17.687    18.419    16.825   0.240  99.999   3.978  99.999    0.352    0.138    1.327    0.000    0.000    0.902         OTHER        ---             ---
      3128766989464926208  105.33263    5.20452   17   14   13    3.00506    10.521    11.554     9.573  99.999  99.999  99.999  99.999    0.348    0.041    1.320    0.000    0.000    1.067           ---        ---            NC:b
      5519861423017907840  124.43265  -45.18550   30   27   26    3.00610    14.458    15.245    13.606   0.466   0.370   3.925   2.293    0.045    0.021    1.330    0.000    0.000    0.999        DCEP_F          N             ---
      6442781798217777664  299.33040  -61.68476   39   30   31    3.00711    14.729    15.453    13.900   0.088  99.999   4.339  99.999    0.924    0.031    1.295    0.000    0.000    1.008         OTHER        ---             ---
      6703004658279987200  272.40289  -50.27762   16   16   15    3.01343    11.866    12.897    10.881   0.302  99.999   1.451  99.999    0.185    0.041    1.384    0.000    0.000    1.243       DCEP_1O          N             ---
      4113480188732411008  255.83183  -24.48244   22   21   21    3.01428    11.360    11.906    10.712   0.228  99.999   3.837  99.999    0.116    0.049    1.247    0.000    0.000    1.102           ---        ---            NC:b
      5241937353463150848  162.59092  -62.19142   30   28   28    3.02574    15.209    16.088    14.260   0.402   0.344   4.577   2.501    0.035    0.031    1.383    0.116    1.581    1.096        DCEP_F          N             ---
      2008577744163053696  341.59050   59.95872   32   29   28    3.02796    11.061    11.962    10.117   0.054  99.999   4.559  99.999    0.181    0.030    1.358    0.000    0.000    0.984       DCEP_1O        ---             ---
       466906311366699520   48.44587   63.34948   32   30   30    3.03268    13.183    14.110    12.242   0.404   0.183   4.352   2.236    0.116    0.023    1.352    0.012    0.040    1.174        DCEP_F        ---             ---
      4217698085568052736  306.19260   -6.70941   24   23   24    3.03563    15.884    16.491    15.129   0.139  99.999   5.159  99.999    0.428    0.052    1.284    0.000    0.000    0.966         OTHER        ---             ---
      5258420858142702208  152.56700  -58.18688   33   30   30    3.03785     9.116     9.605     8.498   0.079  99.999   5.261  99.999    0.365    0.026    1.226    0.000    0.000    0.986       DCEP_1O        ---             ---
      3121755094578376832   95.20696    0.04161   16   14   15    3.03825    11.650    12.291    10.881   0.098  99.999   3.580  99.999    0.044    0.039    1.285    0.000    0.000    0.943       DCEP_1O        ---             ---
      5345042514485408768  173.03807  -53.98681   37   36   31    3.04449    14.600    15.066    13.967   0.282   0.183   5.319   3.939    0.088    0.029    1.241    0.000    0.000    0.922         BLHER        ---             ---
      5252269709082759936  156.40361  -62.55651   32   27   27    3.04556    15.103    15.672    14.348   0.506   0.326   4.374   2.529   -0.028    0.024    1.289    0.000    0.000    1.030        DCEP_F        ---             ---
      5310863370918375552  140.55281  -53.06412   43   38   38    3.05163    13.596    14.465    12.665   0.331   0.119   4.320   2.374    0.067    0.016    1.345    0.000    0.000    1.038        DCEP_F          N             ---
      2200929331984972672  337.77214   60.26569   29   30   29    3.05313    10.868    11.740     9.963   0.038  99.999   5.052  99.999    0.317    0.027    1.290    0.000    0.000    1.045       DCEP_1O          N             ---
      5863815636949490048  202.86552  -65.32720   37   36   36    3.06221    15.684    16.555    14.746   0.430   0.200   4.353   2.556   -0.035    0.038    1.374    0.000    0.000    0.999        DCEP_F          N             ---
      5848500161483878400  222.62620  -67.49763   37   36   36    3.06525     7.097     7.640     6.439   0.069  99.999   4.579  99.999    1.016    0.036    1.217    0.000    0.000    0.922       DCEP_1O        ---             ---
      5821753750850029184  243.70167  -66.95720   54   46   39    3.06998    17.974    18.696    17.169   0.174  99.999   3.798  99.999    0.208    0.128    1.269    0.182    0.491    1.025         OTHER        ---             ---
      2177876524525216000  321.39515   56.15774   33   30   29    3.07133    11.535    11.887    11.027   0.108  99.999   3.948  99.999    1.335    0.033    1.218    0.000    0.000    0.902         OTHER        ---             ---
      2930525287803260288  109.84202  -19.54033   31   29   28    3.07149    12.793    13.348    12.068   0.218   0.226   4.075   1.876    0.082    0.026    1.255    0.000    0.000    1.034        DCEP_F        ---             ---
      5888096873755708160  230.00626  -52.68498   30   28   27    3.07282    16.056    16.927    15.135   0.388   0.162   5.019   3.152   -0.059    0.055    1.358    0.000    0.000    1.042         BLHER          N             ---
      5858259014403682304  195.97407  -66.33292   40   35   34    3.08394    15.373    16.090    14.475   0.476   0.266   4.487   2.508    0.019    0.030    1.354    0.000    0.000    0.998        DCEP_F          N             ---
      5545887726545021952  121.55297  -33.85910   26   26   26    3.08520    15.934    16.320    15.370   0.148  99.999   3.578  99.999    0.262    0.047    1.230    0.000    0.000    0.920         OTHER        ---             ---
      5235910694044165760  176.13694  -67.30525   30   25   28    3.08613     8.701     9.224     8.065   0.369   0.164   4.200   2.085    0.681    0.032    1.259    0.000    0.000    0.818        DCEP_F        ---             ---
      4156512638614879104  279.16501   -8.18483   14   12   13    3.09090     9.622    10.397     8.785  99.999  99.999  99.999  99.999    0.497    0.054    1.255    0.000    0.000    1.060       DCEP_1O        ---             ---
      5937186357109151744  250.15570  -51.32119   30   30   31    3.09521    14.737    15.590    13.803   0.324   0.191   5.040   3.614    0.125    0.050    1.348    0.103    1.522    1.191         BLHER          N             ---
      4589621882374546560  272.75563   29.14905   30   28   28    3.09639    14.599    15.198    13.859   0.167   0.225   4.818   5.673    0.804    0.020    1.262    0.000    0.000    0.919         OTHER        ---             ---
      3050824676059815168  104.89544   -8.37710   25   20   21    3.10304    13.300    14.208    12.343   0.099  99.999   2.934  99.999    0.110    0.029    1.342    0.000    0.000    1.081       DCEP_1O          N             ---
      5247994155005001728  139.32744  -66.52192   28   26   27    3.10441    14.304    15.044    13.455   0.330   0.137   3.005   2.437    0.903    0.016    1.309    0.000    0.000    1.006         OTHER        ---             ---
      5700986962755085440  122.29329  -20.96450   38   28   27    3.11024    17.075    17.721    16.299   0.328  99.999   5.285  99.999    0.293    0.081    1.285    0.174    1.027    1.085         OTHER        ---             ---
      5338290894654350720  163.11668  -60.06393   35   33   35    3.11666    15.274    15.556    14.792   0.249  99.999   3.587  99.999    0.199    0.027    1.227    0.000    0.000    0.926         OTHER        ---             ---
      5237406545247540608  171.64645  -65.58218   32   33   34    3.11677    14.992    15.836    14.044   0.415   0.154   4.100   1.719    0.097    0.031    1.399    0.000    0.000    1.015        DCEP_F          N             ---
      2079160480792063232  299.78728   44.91664   28   22   22    3.12450    18.038    19.050    17.028   0.303  99.999   3.774  99.999    0.131    0.126    1.364    0.242    0.603    1.002         OTHER        ---             ---
      5613541295473114496  111.61767  -25.92677   36   34   32    3.12653     8.994     9.627     8.259   0.102  99.999   3.932  99.999    0.515    0.031    1.259    0.000    0.000    0.974       DCEP_1O        ---             ---
      5335753015664095104  173.80588  -60.91465   33   33   33    3.12750    14.188    14.982    13.296   0.405   0.181   4.231   2.569    0.067    0.022    1.311    0.000    0.000    1.103        DCEP_F          N             ---
      3356119713188276096   98.47754   14.47138   16   14   14    3.13632    10.385    10.978     9.673   0.082  99.999   4.515  99.999    0.193    0.045    1.240    0.000    0.000    1.113       DCEP_1O        ---             ---
       473486304343757824   61.05621   59.58819   42   33   35    3.14735    17.261    17.821    16.559   0.089  99.999   2.967  99.999    0.158    0.080    1.251    0.000    0.000    1.001         OTHER        ---             ---
      3409635486731094400   69.31155   18.54301   33   35   33    3.14835     6.233     6.748     5.594   0.057  99.999   4.356  99.999    1.428    0.061    1.248    0.000    0.000    0.980       DCEP_1O        ---             ---
      5594991812757424768  115.97856  -32.50378   31   29   31    3.14920    14.814    15.789    13.796   0.451   0.188   4.428   2.686    0.054    0.025    1.396    0.000    0.000    0.974        DCEP_F        ---             ---
      5256625183876251904  149.43254  -60.53356   27   22   23    3.15320    16.768    17.603    15.827   0.326  99.999   4.664  99.999    0.280    0.062    1.367    0.087    0.238    0.996         OTHER        ---             ---
      2953155500537706752  102.77785  -11.33744   24   23   22    3.15452    13.268    14.169    12.311   0.102  99.999   3.566  99.999    0.037    0.022    1.345    0.046    0.457    1.056       DCEP_1O          N             ---
      2932737092877188352  105.22172  -19.45929   27   27   28    3.15504    12.358    12.854    11.728   0.705  99.999   4.154  99.999    0.098    0.033    1.257    0.000    0.000    1.112        DCEP_F        ---             ---
      3042414198079348736  118.39387   -8.36031   27   23   23    3.15528    15.647    16.047    14.908   0.207   0.208   3.666   2.310    0.275    0.267    1.338    1.485  203.032    5.826           ---        ---          NC:e,f
      5895841249526120064  215.82226  -54.95984   41   35   39    3.15806    16.080    16.956    15.144   0.220  99.999   4.825  99.999    0.774    0.085    1.335    0.511   19.693    1.635           CEP        ---             f,g
      2166389269407411200  312.86614   46.30351   24   22   21    3.16227    12.337    13.270    11.353   0.314  99.999   4.715  99.999    0.128    0.028    1.355    0.000    0.000    1.015    DCEP_MULTI        ---             ---
      1833295112309561344  300.69070   23.27608   37   36   37    3.16429    13.113    13.986    12.187   0.066  99.999   4.377  99.999    0.056    0.018    1.334    0.000    0.000    1.085       DCEP_1O          N             ---
      2059517087110475392  299.88745   36.02152   26   25   24    3.16632    15.160    16.036    14.197   0.299  99.999   4.307  99.999   -0.057    0.031    1.369    0.000    0.000    1.002        DCEP_F          N             ---
      1151501489635509120  168.99687   87.40004   29   27   29    3.16980    16.196    17.137    15.222   0.368  99.999   5.318  99.999    0.353    0.046    1.359    0.067    0.261    1.044         OTHER        ---             ---
      5369956245371775104  174.04206  -50.10580   43   40   38    3.17206    14.621    15.295    13.818   0.473   0.190   4.337   3.640    0.738    0.028    1.283    0.000    0.000    1.018    DCEP_MULTI          N             ---
      3084698980039140736  120.27727    0.90813   34   34   34    3.17323    16.657    17.403    15.804   0.170  99.999   5.244  99.999    0.273    0.077    1.325    0.000    0.000    1.032         OTHER        ---             ---
      5333259323269569792  177.31665  -63.07858   34   26   30    3.17526     9.837    10.382     9.181   0.356  99.999   5.307  99.999    0.335    0.026    1.240    0.000    0.000    0.967    DCEP_MULTI        ---             ---
      5329323277776517120  130.36480  -47.64966   26   25   24    3.17573    14.051    14.899    13.099   0.299  99.999   4.482  99.999    0.083    0.020    1.331    0.000    0.000    1.074        DCEP_F        ---             ---
      3340972772281842944   82.84828   12.16217   13   14   14    3.17987    13.115    13.994    12.237   0.297  99.999   1.255  99.999    2.529    0.042    1.343    0.108    2.815    1.409           ---        ---          NC:e,f
      5239658688657671680  160.70962  -65.55805   32   29   27    3.18304    16.736    17.366    16.021   0.527  99.999   4.290  99.999    0.018    0.057    1.285    0.000    0.000    0.937        DCEP_F          N             c,g
      5322878146768508800  129.73194  -49.77016   27   25   27    3.18474    14.623    15.395    13.751   0.349   0.115   4.233   2.262    0.003    0.021    1.318    0.000    0.000    1.043        DCEP_F          N             ---
      5612661716228387200  111.62263  -27.92502   35   34   33    3.18518    12.778    13.262    12.141   0.422   0.208   4.277   2.372    0.066    0.025    1.249    0.000    0.000    1.018        DCEP_F        ---             ---
      2144438245607124992  283.13180   50.88786   26   21   22    3.18594    15.083    15.396    14.552   0.333   0.100   4.773   3.113    0.047    0.024    1.207    0.022    0.062    1.119         BLHER          N             ---
       377753613615880832   14.89365   45.40672   27   26   25    3.20017    11.480    11.870    10.978   0.469   0.218   4.350   2.511    0.135    0.041    1.237    0.000    0.000    1.038        DCEP_F        ---             ---
      4536821238066948736  278.48085   24.87490   41   37   39    3.20161    14.972    15.313    14.455   0.192  99.999   4.109  99.999    0.201    0.024    1.223    0.000    0.000    1.003         OTHER        ---             ---
       956465581616436992   95.71510   39.02805   15   14   12    3.20217    15.503    15.721    15.079   0.325  99.999   2.303  99.999    0.221    0.043    1.207    0.000    0.000    0.991         OTHER        ---             ---
      3019875691474610176   93.19503   -6.18911   18   16   17    3.20667    13.549    14.253    12.708   0.322  99.999   5.379  99.999    1.403    0.092    1.319    0.570   62.402    3.689           ---        ---          NC:e,f
      5334449269746243328  171.30404  -61.36915   32   32   30    3.21183     8.417     8.813     7.892   0.061  99.999   4.401  99.999    0.425    0.032    1.182    0.000    0.000    0.984       DCEP_1O        ---             ---
      4628830428362208512   61.12043  -75.07970   28   27   27    3.21459    15.151    15.425    14.700   0.169   0.053   3.744   0.462   -0.045    0.021    1.214    0.000    0.000    1.080       DCEP_1O        ---             ---
       511226491206912128   26.79965   61.42249   47   45   44    3.22284     9.829    10.655     8.956   0.067  99.999   4.156  99.999    0.481    0.037    1.307    0.000    0.000    0.916       DCEP_1O        ---             ---
      5875602191067578752  230.82679  -61.21710   34   29   28    3.23038    15.662    16.476    14.712   0.357   0.115   4.444   2.597    0.034    0.041    1.353    0.000    0.000    1.020        DCEP_F          N             ---
      6387986571094721280  353.32270  -67.76696   31   32   31    3.23536    15.513    15.741    15.114   0.094  99.999   3.520  99.999   -0.034    0.033    1.202    0.069    0.523    1.069       DCEP_1O        ---             ---
       512491028363231616   24.35667   63.69136   40   37   38    3.23980    13.130    14.156    12.126   0.380   0.152   4.357   2.316    0.094    0.022    1.371    0.000    0.000    0.978        DCEP_F        ---             ---
      4650239813843637248   86.77105  -73.41004   26   24   24    3.24359    15.497    15.849    14.980   0.132  99.999   3.267  99.999   -0.001    0.034    1.218    0.000    0.000    0.994       DCEP_1O        ---             ---
      6805415232868766848  312.32334  -25.37367   40   37   36    3.24735    11.936    12.614    11.160   0.464  99.999   5.379  99.999    1.829    0.050    1.275    0.000    0.000    1.002         OTHER        ---             ---
      5431347477101421824  146.14016  -41.56220   43   41   41    3.24816    14.007    14.766    13.165   0.179  99.999   3.247  99.999    0.920    0.018    1.287    0.000    0.000    1.049         OTHER        ---             ---
      3049261303661303552  103.66285  -10.91295   20   19   19    3.25924    12.362    13.138    11.487   0.154   0.058   3.283   0.286    0.181    0.036    1.303    0.000    0.000    0.996       DCEP_1O          N             ---
      2952531635068093952  100.53995  -12.66113   22   21   21    3.26141    11.409    11.924    10.751  99.999  99.999  99.999  99.999    0.101    0.049    1.282    0.000    0.000    0.973       DCEP_1O        ---             ---
      4513100717859042176  286.49619   16.09800   34   32   34    3.26984    13.470    14.245    12.604   0.376   0.167   4.232   2.356    0.097    0.023    1.306    0.000    0.000    0.974        DCEP_F        ---             ---
      5614701001056464384  116.11513  -24.28858   36   31   31    3.27320    12.499    13.211    11.690   0.128  99.999   3.218  99.999    0.132    0.035    1.288    0.000    0.000    0.938       DCEP_1O        ---             ---
      5617316606087829888  109.16777  -24.50300   43   39   38    3.27499    12.801    13.315    12.127   0.482   0.278   4.364   2.603    0.080    0.023    1.261    0.000    0.000    0.928        DCEP_F        ---             ---
      2077535329583775232  294.56852   42.02641   28   20   27    3.28210    17.841    18.628    16.864   0.241  99.999   3.856  99.999    0.202    0.112    1.427    0.297    1.089    1.046         OTHER        ---             ---
      5520505328816739584  121.80935  -45.12830   26   25   25    3.28292    13.449    14.067    12.674   0.363   0.112   4.312   2.346    0.033    0.019    1.260    0.000    0.000    0.969        DCEP_F          N             ---
      1971722045688053248  320.13710   45.46749   28   26   25    3.28391     8.673     9.334     7.915   0.084   0.022   3.643   5.766    0.561    0.032    1.255    0.000    0.000    0.862       DCEP_1O        ---             ---
      5241803217391469568  165.52136  -62.28989   34   34   32    3.28899    14.538    15.402    13.593   0.308   0.134   4.387   2.427    0.024    0.021    1.348    0.000    0.000    1.005        DCEP_F          N             ---
       906058127442277248  122.82342   36.12623   22   21   20    3.29358    13.194    13.842    12.432   0.321  99.999   4.452  99.999    1.452    0.023    1.294    0.000    0.000    1.152         OTHER        ---             ---
       279382060625871360   76.63188   55.35352   38   32   37    3.29487     7.189     7.810     6.476   0.271  99.999   4.597  99.999    1.272    0.035    1.227    0.000    0.000    0.945        DCEP_F        ---             ---
      5405496240766414464  148.01595  -51.99247   39   38   37    3.29644    13.559    14.376    12.666   0.440   0.209   4.347   2.428    0.080    0.018    1.322    0.000    0.000    1.019        DCEP_F          N             ---
       505178760644698880   31.25913   57.14294   35   33   34    3.29700    12.341    12.816    11.676   0.232   0.073   4.222   1.703    0.115    0.031    1.253    0.000    0.000    0.926        DCEP_F        ---             ---
      5372573426635725056  174.63108  -46.49144   39   37   36    3.29764    14.711    15.451    13.877   0.177  99.999   4.240  99.999    0.715    0.029    1.302    0.000    0.000    0.992         OTHER        ---             ---
      5306043592977093504  145.89770  -57.23830   38   32   34    3.00860    15.292    16.158    14.313   0.641  99.999   4.604  99.999   -0.050    0.032    1.364    0.058    0.363    1.055        DCEP_F          N               a
       514736269771300224   33.88110   63.51778   50   47   47    3.29886    10.318    11.002     9.531   0.046  99.999   3.819  99.999    0.166    0.029    1.269    0.000    0.000    1.124       DCEP_1O        ---             ---
      5593427031607304704  112.12402  -30.65555   32   28   27    3.30515    12.052    12.445    11.507   0.073  99.999   3.195  99.999    0.024    0.024    1.225    0.000    0.000    0.895       DCEP_1O        ---             ---
      1736511700760007552  313.69160    5.94149   22   22   20    3.30888    12.314    12.952    11.551   0.208   0.163   5.311   5.088    2.302    0.043    1.289    0.000    0.000    0.962         OTHER        ---             ---
      5336579363014965376  171.69650  -58.81950   33   31   32    3.32711    12.882    13.509    12.104   0.079  99.999   3.690  99.999    0.041    0.028    1.287    0.000    0.000    1.022       DCEP_1O          N             ---
      6075276496275316352  193.56288  -51.87518   36   31   32    3.32740    17.518    18.240    16.550   0.256  99.999   4.556  99.999    0.338    0.157    1.300    0.000    0.000    0.911         OTHER        ---             ---
      3017371588112037248   84.07077   -5.19522   22   20   20    3.32783    12.661    13.553    11.719  99.999  99.999  99.999  99.999    2.439    0.039    1.324    0.000    0.000    1.044         OTHER        ---             ---
       505368121464666112   29.62897   57.81985   52   45   42    3.32910    13.776    14.439    12.985   0.503   0.314   4.420   2.678    0.108    0.021    1.284    0.000    0.000    1.008        DCEP_F        ---             ---
      5600862070985787136  119.26547  -28.16158   39   36   35    3.33098    11.606    12.252    10.877   0.324  99.999   3.859  99.999    0.153    0.029    1.247    0.000    0.000    1.074        DCEP_F        ---             ---
      1964855904803120640  319.84243   38.23746   26   23   21    3.33233     5.721     6.026     5.318  99.999  99.999  99.999  99.999    1.151    0.066    1.167    0.296   34.202    1.180       DCEP_1O        ---             f,g
      5273896690446674816  118.80868  -68.13612   26   22   21    3.33355    12.214    12.997    11.340  99.999  99.999  99.999  99.999    0.077    0.020    1.331    0.000    0.000    1.145           ---        ---            NC:b
      5333340824575196800  175.24384  -62.69247   34   31   30    3.33499     8.535     8.992     7.942   0.287  99.999   4.069  99.999    0.621    0.030    1.228    0.000    0.000    0.916    DCEP_MULTI        ---             ---
      5605736961940589568  110.81312  -29.72244   25   21   21    3.33617    12.866    13.377    12.300   0.502   0.245   4.351   2.624    0.101    0.027    1.255    0.000    0.000    0.914        DCEP_F        ---             ---
      3399707446488135552   87.72823   20.24658   17   17   15    3.33943    12.859    13.342    12.169   0.370  99.999   0.981  99.999    0.649    0.035    1.315    0.000    0.000    0.899         OTHER        ---             ---
      6058439910929477120  187.91793  -59.42394   36   33   37    3.34248     5.264     5.648     4.809  99.999  99.999  99.999  99.999    1.778    0.087    1.164    0.430   77.946    0.944       DCEP_1O        ---             f,g
      2872682454955750656  352.40567   33.45432   56   50   50    3.34462    12.365    12.824    11.728   0.725  99.999   3.979  99.999    0.342    0.156    1.240    0.739  393.638    8.301           ---        ---          NC:e,f
      5313250548085699712  139.88405  -51.62042   39   38   38    3.35503    12.697    13.624    11.685   0.523   0.237   4.814   2.398    0.185    0.027    1.390    0.086    2.484    1.303        DCEP_F        ---             f,g
      6053076566300433920  183.31157  -64.87513   39   31   32    3.35561    13.947    14.354    13.311  99.999  99.999  99.999  99.999    0.236    0.018    1.260    0.000    0.000    1.107         OTHER        ---             ---
      5516452460238707968  125.52706  -47.30395   23   22   23    3.36831    14.276    14.932    13.459   0.414  99.999   4.419  99.999   -0.010    0.025    1.283    0.000    0.000    1.072        DCEP_F        ---             ---
      2073935223599391872  300.89457   39.15963   27   25   26    3.37031    13.224    13.963    12.384   0.403   0.183   4.252   2.271    0.033    0.019    1.316    0.000    0.000    1.169        DCEP_F        ---             ---
      2060303547165604608  301.55184   37.92142   30   26   26    3.37931    14.328    14.609    13.879   0.548  99.999   4.185  99.999    0.323    0.021    1.210    0.000    0.000    0.985         OTHER        ---             ---
      5960623272099513856  264.40651  -40.81355   15   14   12    3.38020     7.052     7.512     6.115   0.094  99.999   3.944  99.999    0.840    0.052    1.210    0.000    0.000    1.172       DCEP_1O        ---             ---
      5592331544376193792  113.82822  -31.66418   32   28   27    3.38307    13.767    14.531    12.932   0.411  99.999   4.278  99.999    0.081    0.019    1.271    0.000    0.000    0.996        DCEP_F        ---             ---
      5824464493705913472  229.94041  -66.49608   49   48   44    3.38932     6.439     6.860     5.906   0.296   0.115   4.204   2.118    1.475    0.037    1.168    0.000    0.000    0.922        DCEP_F        ---             ---
      5598852026287511424  116.00045  -30.14146   34   30   30    3.39082    13.122    13.661    12.445   0.359   0.108   4.187   1.993    0.040    0.020    1.279    0.000    0.000    1.197        DCEP_F        ---             ---
      2025217890612425344  293.14591   26.80479   37   34   34    3.39154    15.513    16.375    14.543   0.434   0.269   4.114   2.096    0.024    0.035    1.412    0.000    0.000    1.065        DCEP_F        ---             ---
      5255209665741407744  156.49253  -59.94550   24   23   22    3.39566    10.748    11.381     9.994   0.064  99.999   3.796  99.999    0.172    0.029    1.259    0.000    0.000    0.883       DCEP_1O        ---             ---
      3027746854704868608  111.98560  -16.83151   28   24   25    3.39628    10.846    11.652     9.980   0.132   0.047   3.442   0.412    0.332    0.046    1.312    0.000    0.000    0.913       DCEP_1O          N             ---
      5598880063835318656  116.17384  -29.87695   31   25   24    3.39653    14.206    14.668    13.567   0.354   0.137   4.825   3.330    0.103    0.020    1.256    0.000    0.000    0.918         BLHER          N             ---
      5340054786133816192  169.63884  -56.52027   36   27   32    3.39665    17.770    18.583    16.800   0.423  99.999   4.679  99.999    0.257    0.103    1.385    0.000    0.000    0.981         OTHER        ---             ---
      5857294605251013760  193.30159  -67.96426   42   37   39    3.40117    14.408    14.913    13.726   0.491   0.274   4.329   2.463   -0.011    0.020    1.263    0.000    0.000    0.987        DCEP_F        ---             ---
       206211859601169792   74.06344   44.78185   31   29   29    3.40680    12.545    13.433    11.618   0.392   0.169   4.433   2.566    0.198    0.035    1.337    0.000    0.000    1.102        DCEP_F        ---             ---
       189739251272296192   85.62191   37.64633   17   15   17    3.41272    12.046    12.929    11.181   0.328   0.096   4.255   2.324    0.232    0.049    1.316    0.000    0.000    0.904        DCEP_F        ---             ---
      4346080262981428224  239.09900  -11.31022   34   34   34    3.41711    14.721    15.490    13.835   0.156  99.999   5.096  99.999    1.007    0.038    1.322    0.063    0.689    1.134         OTHER        ---             ---
      5613054589780430208  110.97396  -26.91731   35   31   33    3.42099    16.601    17.385    15.723   0.175  99.999   2.890  99.999    0.328    0.058    1.305    0.111    0.623    1.060         OTHER        ---             ---
      4690436069162376576   10.68389  -70.27426   29   24   25    3.42463    16.227    16.485    15.739   0.510   0.220   4.183   2.181   -0.014    0.053    1.227    0.000    0.000    1.006        DCEP_F        ---             ---
      5932997939411720960  243.72813  -53.33844   63   61   60    3.45291     9.789    10.626     8.922   0.306   0.117   4.237   2.228    0.547    0.036    1.266    0.000    0.000    0.891        DCEP_F        ---             ---
      3051144427784813824  103.54766   -7.66438   35   32   32    3.45403    13.282    13.984    12.440   0.523   0.334   4.311   2.490   -0.026    0.037    1.325    0.126    3.852    1.536        DCEP_F        ---             f,g
      5349844799004861440  168.34916  -49.98301   35   28   28    3.45581    17.816    18.522    16.970   0.146  99.999   4.285  99.999    0.362    0.145    1.321    0.000    0.000    0.903         OTHER        ---             ---
      5255808452885356160  149.50188  -62.53523   24   21   21    3.45620    16.154    16.894    15.304   0.258  99.999   5.025  99.999    0.196    0.048    1.316    0.088    0.412    1.033         OTHER        ---             ---
      6647694752333375232  270.90490  -58.72877   25   22   21    3.47016    16.707    17.417    15.888   0.148  99.999   5.319  99.999    0.395    0.073    1.285    0.036    0.047    1.004         OTHER        ---             ---
      5547358117187868288  122.79503  -33.51586   27   24   26    3.48218    10.444    11.055     9.720   0.360   0.143   4.329   2.493    0.257    0.036    1.265    0.000    0.000    0.997        DCEP_F        ---             ---
      2102159102945378688  287.95563   41.28942   22   21   22    3.48237    15.607    16.417    14.712   0.119  99.999   4.873  99.999    0.607    0.041    1.338    0.162    2.483    1.158         OTHER        ---             f,g
      4148483283206223104  268.23683  -14.84394   14   14   13    3.48910    14.161    15.002    13.240   0.401  99.999   1.209  99.999    0.246    0.051    1.321    0.000    0.000    0.962         OTHER        ---             ---
      5626653074714096768  130.86094  -34.76409   36   36   35    3.49830    14.121    14.844    13.267   0.135  99.999   4.328  99.999    0.755    0.020    1.304    0.000    0.000    1.077         OTHER        ---             ---
      5312523629150992768  142.06388  -51.99273   39   31   35    3.50303    17.385    18.108    16.545   0.253  99.999   3.089  99.999    0.277    0.089    1.309    0.228    0.967    1.035         OTHER        ---             ---
      5310265099146146816  138.32401  -54.93121   43   40   42    3.50424    14.227    15.012    13.341   0.402   0.176   4.438   2.569    0.021    0.020    1.324    0.000    0.000    0.975        DCEP_F          N             ---
      2808845595823847680   11.96712   26.81710   33   31   32    3.50547    14.960    15.670    14.128   0.388  99.999   4.315  99.999    0.592    0.039    1.292    0.000    0.000    1.089         OTHER        ---             ---
      4304421347975794048  296.72690   11.46958   30   23   26    3.50922    17.372    18.131    16.419   0.417  99.999   5.197  99.999    0.372    0.103    1.368    0.169    0.539    1.031         OTHER        ---             ---
       515527570241664512   34.14985   65.17655   41   38   39    3.52190    12.692    13.521    11.783   0.420   0.210   4.379   2.504    0.076    0.028    1.314    0.000    0.000    0.998        DCEP_F        ---             ---
      2936165984303583360  105.87696  -15.54334   39   34   34    3.52281    13.448    14.092    12.648   0.450   0.179   4.397   2.832    0.049    0.031    1.294    0.000    0.000    1.023        DCEP_F        ---             ---
      5889211636765401472  235.18174  -51.16551   31   26   27    3.52437    16.218    17.079    15.261   0.184  99.999   3.606  99.999    0.525    0.062    1.347    0.150    1.416    1.087         OTHER        ---             ---
      6027700314600370304  254.00819  -31.46047   33   30   28    3.52570    13.789    14.174    13.225   0.326   0.128   5.096   3.892    0.039    0.031    1.216    0.000    0.000    1.005         BLHER          N             ---
      5268616973048513664  107.46385  -68.48372   29   26   26    3.52627    15.798    16.246    15.255   0.339   0.097   4.332   2.472   -0.038    0.033    1.239    0.129    1.224    1.144        DCEP_F          N             c,d 
      5347071319596612864  167.83483  -54.55701   36   36   36    3.52731     7.784     8.124     7.321   0.065  99.999   3.519  99.999    0.420    0.037    1.173    0.090    3.044    1.322       DCEP_1O        ---             f,g
      1977320277858125824  324.79155   46.72545   36   30   35    3.53069    13.919    14.554    13.132   0.323  99.999   5.103  99.999    0.108    0.022    1.295    0.000    0.000    0.908         BLHER        ---             ---
      4087670085296593664  287.82794  -17.62344   18   16   16    3.53955    11.912    12.870    10.972  99.999  99.999  99.999  99.999    0.162    0.039    1.362    0.000    0.000    0.920           ---        ---            NC:b
      4783671013066036480   73.99988  -51.80608   26   24   25    3.54288    15.552    16.156    14.785   0.499  99.999   4.228  99.999    0.335    0.027    1.275    0.000    0.000    0.976         OTHER        ---             ---
      5618354751226656640  112.51063  -23.67398   54   52   52    3.54416    13.260    14.120    12.358   0.461   0.239   4.286   2.180    0.078    0.020    1.360    0.000    0.000    1.099        DCEP_F        ---             ---
      6499632424888893824  348.80393  -54.35405   64   56   57    3.54668    15.591    16.080    14.924   0.218  99.999   3.966  99.999    0.198    0.034    1.251    0.000    0.000    1.062         OTHER        ---             ---
      4444265345668463488  254.07762    9.63645   32   31   31    3.54910    13.035    13.740    12.212   0.109  99.999   5.267  99.999    1.278    0.024    1.293    0.000    0.000    0.945         OTHER        ---             ---
      5612495762995320576  113.72248  -26.85579   29   26   25    3.55250    13.558    14.364    12.634   0.177   0.287   3.227   2.235    0.054    0.024    1.351    0.000    0.000    1.066        DCEP_F        ---             ---
      5547421437881152256  122.36346  -33.26212   32   32   32    3.56310    11.825    12.437    11.059   0.307   0.104   4.330   2.371    0.165    0.029    1.321    0.000    0.000    1.050        DCEP_F        ---             ---
      2162640763705905920  316.08941   45.23937   32   32   30    3.56914    13.696    14.612    12.756   0.360   0.160   4.378   2.714    0.066    0.018    1.360    0.000    0.000    1.015        DCEP_F          N             ---
      5823038186598509952  240.27894  -64.51293   31   27   30    3.57466    17.678    18.378    16.840   0.345  99.999   4.134  99.999    0.197    0.120    1.313    0.263    1.138    1.047         OTHER        ---             ---
      2138168108752611456  294.50428   53.54757   26   25   24    3.58338    13.889    14.050    13.611   0.309  99.999   4.711  99.999    0.278    0.019    1.188    0.000    0.000    0.932         OTHER        ---             ---
      1964619166204043008  322.53190   39.66103   37   33   34    3.58339    13.603    14.359    12.749   0.283  99.999   5.319  99.999    1.161    0.017    1.296    0.000    0.000    1.018         OTHER        ---             ---
       666867447360157440  117.60953   15.60930   39   35   34    3.58929    15.221    15.717    14.560   0.351  99.999   3.789  99.999    0.377    0.042    1.250    0.000    0.000    0.929         OTHER        ---             ---
      5311139245252191616  137.38339  -53.98770   39   38   38    3.59050    11.680    12.217    11.024   0.313   0.095   4.317   2.424    0.099    0.023    1.246    0.000    0.000    0.780        DCEP_F        ---             ---
      5599370549100412544  114.32029  -29.60773   29   25   27    3.59160    14.168    15.064    13.227   0.509   0.271   4.382   2.501    0.021    0.024    1.331    0.000    0.000    1.074        DCEP_F          N             ---
      5602098162574575360  119.22378  -26.03621   37   38   37    3.60033    13.498    13.596    13.265   0.143   0.041   3.673   3.505    0.217    0.030    1.200    0.058    0.864    0.956         OTHER        ---             ---
      5933933692489478400  246.13672  -52.52220   33   29   26    3.60100    16.344    17.054    15.297   0.348  99.999   2.540  99.999    0.488    0.079    1.526    0.302    5.137    1.214           ---        ---          NC:e,f
      2952257272558933248  101.92934  -13.66668   18   14   14    4.85729    11.705    12.226    10.934  99.999  99.999  99.999  99.999    0.253    0.035    1.283    0.000    0.000    1.133        DCEP_F        ---               a
      5208284601072687744  111.05241  -79.39605   31   28   29    3.61487    17.961    18.387    17.338   0.390   0.160   4.954   3.241    0.096    0.114    1.308    0.000    0.000    1.028         BLHER          N             c,g
       183691323141905664   80.93211   35.45500   20   18   19    3.62106    11.032    11.437    10.441   0.579  99.999   3.133  99.999    0.410    0.053    1.204    0.000    0.000    0.948         OTHER        ---               a
      3441484760885586176   86.43715   27.06790   19   18   18    3.62280    11.673    12.559    10.706  99.999  99.999  99.999  99.999    0.253    0.040    1.472    0.000    0.000    1.080        DCEP_F        ---             ---
       271532063001936512   65.52570   51.29927   36   34   35    3.62330    14.869    15.260    14.288   0.274  99.999   2.967  99.999    0.318    0.031    1.237    0.000    0.000    0.876         OTHER        ---             ---
       429562773322439296    3.51343   60.98626   40   36   36    3.63045    11.907    12.735    11.006   0.401   0.183   4.270   2.340    0.247    0.025    1.354    0.000    0.000    1.109        DCEP_F        ---             ---
      5351428787262634624  158.29514  -58.49862   29   25   24    3.63997     7.950     8.297     7.482  99.999  99.999  99.999  99.999    0.301    0.036    1.195    0.000    0.000    1.160    DCEP_MULTI        ---             ---
      2935055065243490048  107.71609  -16.73962   28   28   28    3.64877    11.936    12.553    11.188   0.142   0.100   3.474   0.458    0.074    0.041    1.278    0.000    0.000    0.931       DCEP_1O        ---             ---
       457807268533229056   38.46902   57.02750   26   26   26    3.64942    11.127    11.838    10.306   0.374   0.183   4.314   2.501    0.265    0.040    1.357    0.000    0.000    1.074        DCEP_F        ---             ---
       429635993926502912    2.46412   61.51404   35   34   35    3.65163    10.442    11.330     9.528   0.110  99.999   3.238  99.999    0.327    0.028    1.312    0.000    0.000    0.939       DCEP_1O        ---             ---
       584122909535873280  136.10506    7.25377   38   38   38    3.65848    10.527    11.083     9.836   0.156  99.999   4.928  99.999    4.420    0.217    1.229    0.905  553.805    8.533         OTHER        ---             f,g
       145203159127518336   68.46677   22.84162   23   21   20    3.66480    12.099    13.134    11.048   0.283  99.999   4.873  99.999    6.301    0.047    1.455    0.000    0.000    1.083         OTHER        ---             ---
      5329405672431387648  130.00864  -47.19842   33   30   30    3.67080    13.979    14.883    13.025   0.404   0.164   4.439   2.684    0.081    0.018    1.344    0.000    0.000    0.982        DCEP_F          N             ---
      1171164605830596864  219.55570    5.83981   18   16   16    1.01075    14.280    14.483    13.906  99.999  99.999  99.999  99.999    0.133    0.026    1.214    0.000    0.000    1.128           CEP        ---             a,i
      5351721738384434048  157.29679  -57.61339   32   31   31    3.68221     8.076     8.449     7.595   0.592   0.294   4.021   2.646    0.561    0.037    1.205    0.000    0.000    0.963        DCEP_F        ---             ---
      6091811531945560448  216.66175  -48.48830   16   14   14    3.70312    15.811    16.287    15.140   0.372  99.999   3.639  99.999    0.343    0.086    1.371    0.000    0.000    0.911         OTHER        ---             ---
      5542528959037609984  127.24360  -36.23207   33   32   28    3.70536    11.327    12.025    10.516   0.329  99.999   4.493  99.999    0.202    0.029    1.310    0.000    0.000    0.945        DCEP_F        ---             ---
      5539023922122441728  118.71081  -37.62246   29   27   26    3.70789    12.472    13.450    11.496   0.399   0.203   4.366   2.553    0.290    0.053    1.344    0.241   24.979    2.024        DCEP_F        ---             f,g
      1845861907417271680  313.09840   27.90016   33   26   27    3.71740    17.981    18.592    17.152   0.128  99.999   4.107  99.999    0.159    0.141    1.317    0.000    0.000    0.961         OTHER        ---             ---
      4707044742055169152    9.21974  -66.59323   31   20   25    3.72828    16.736    17.102    16.226   0.234  99.999   4.274  99.999   -0.037    0.065    1.227    0.137    0.673    1.111        DCEP_F        ---             ---
      2957745725363336960   80.14215  -25.75202   39   36   34    3.73059    15.534    16.093    14.815   0.140   0.149   3.194   5.419    0.293    0.033    1.250    0.000    0.000    1.047         OTHER        ---             ---
       428835686898545920    6.32569   60.76478   42   38   38    3.73107    12.342    13.221    11.426   0.133   0.310   5.333   6.272    0.167    0.031    1.344    0.000    0.000    0.991    DCEP_MULTI        ---             ---
      3045809872243862400  106.25278  -11.81071   23   23   22    3.73426    14.200    14.567    13.675   0.152  99.999   4.747  99.999    0.859    0.026    1.229    0.000    0.000    1.037         OTHER        ---             ---
       188469796378771328   77.06917   39.01737   29   25   24    3.73684    17.304    17.664    16.654   0.048  99.999   2.972  99.999    0.224    0.111    1.229    0.000    0.000    0.976         OTHER        ---             ---
      2379524203969431936  346.98462  -26.77103   16   14   12    3.74203    15.809    16.580    14.917   0.453  99.999   5.354  99.999    0.001    0.050    1.303    0.000    0.000    0.916           ---        ---          NC:c,b
      2202500843341252736  328.64443   59.12168   39   40   40    3.75817    13.832    14.854    12.811   0.452  99.999   4.239  99.999    0.074    0.016    1.368    0.000    0.000    0.982        DCEP_F        ---             ---
      4237423603350413568  300.63619    0.71388   32   34   33    3.76719    10.949    11.377    10.383   0.090  99.999   3.261  99.999    0.047    0.042    1.229    0.000    0.000    1.112       DCEP_1O        ---             ---
      2200018111723748224  335.91092   57.68078   30   25   25    3.76750    11.665    12.550    10.753   0.445   0.140   4.948   3.960    0.224    0.029    1.365    0.000    0.000    1.086        DCEP_F        ---             ---
      4098080879863992448  274.76659  -15.63064   18   15   16    3.76940    12.255    12.660    11.666   0.563  99.999   3.029  99.999    0.388    0.037    1.255    0.000    0.000    1.115         OTHER        ---             ---
      2936037173951564288  107.55091  -15.53460   34   30   30    3.77001    12.971    13.600    12.207  99.999  99.999  99.999  99.999    0.064    0.027    1.279    0.000    0.000    1.119    DCEP_MULTI        ---             ---
      3445039825569144192   86.71173   31.59791   18   17   17    3.04664    11.885    12.551    11.088  99.999  99.999  99.999  99.999    0.148    0.051    1.293    0.000    0.000    1.041        DCEP_F        ---               a
      5709180596419600512  129.81381  -17.25725   29   30   29    3.78627    14.702    15.310    13.913   0.255  99.999   3.359  99.999    0.536    0.027    1.283    0.000    0.000    1.062         OTHER        ---             ---
      5932565900081831040  242.83526  -54.35413   60   57   53    3.78678     8.577     9.099     7.934   0.051  99.999   3.605  99.999    0.474    0.038    1.236    0.000    0.000    1.021       DCEP_1O        ---             ---
      3378049163365268608  100.78130   20.93911   16   15   16    3.78798     9.698    10.103     9.217   0.585  99.999   1.514  99.999    0.091    0.060    1.175    0.000    0.000    1.011        DCEP_F        ---               a
      5995392097447498752  240.57487  -40.71390   36   34   34    3.79177    15.073    15.748    14.273   0.302   0.148   5.551   4.508    0.142    0.045    1.301    0.000    0.000    1.107         BLHER          N             ---
      5836231845180574592  240.40305  -56.18477   43   43   42    3.79369    15.024    15.943    14.050   0.299  99.999   3.775  99.999    0.114    0.042    1.367    0.000    0.000    0.990       DCEP_1O          N             ---
      5856994365517642112  194.75148  -68.57855   30   27   29    3.79741    13.121    13.580    12.603   0.511   0.221   3.883   1.314    0.023    0.023    1.271    0.000    0.000    0.884        DCEP_F        ---             ---
      5311409896910828800  137.14651  -53.19702   43   41   43    3.80582    13.717    14.482    12.860   0.378   0.197   4.405   2.825    0.038    0.017    1.299    0.000    0.000    1.016        DCEP_F          N             ---
      2072462977534277376  299.88204   38.90205   26   24   24    3.80937    15.299    16.109    14.422   0.263   0.093   2.971   1.296    0.501    0.030    1.325    0.000    0.000    0.951         OTHER        ---             ---
       430647231080076416    5.01280   63.17979   36   31   31    3.81071    11.675    12.529    10.739   0.374   0.116   4.443   2.521    0.303    0.033    1.336    0.078    2.274    1.321        DCEP_F        ---             f,g
      5717805852828704768  118.59620  -17.47613   39   35   33    3.81112    17.404    17.996    16.673   0.264  99.999   4.622  99.999    0.036    0.097    1.258    0.000    0.000    0.952           ---        ---          NC:c,e
      1894334122342314240  336.11320   28.89019   28   26   26    3.83013    14.039    14.625    13.317   0.266  99.999   4.951  99.999    0.385    0.026    1.256    0.000    0.000    1.036         OTHER        ---             ---
       465719182408723072   41.18048   61.46470   46   45   45    3.83288    10.434    11.137     9.641   0.327  99.999   4.120  99.999    0.307    0.028    1.260    0.000    0.000    0.978        DCEP_F        ---             ---
      6059635702888301952  190.35842  -59.79419   42   41   42    3.83834     7.991     8.430     7.415   0.319  99.999   4.022  99.999    0.621    0.038    1.180    0.000    0.000    0.980        DCEP_F        ---             ---
       509629965971797376   25.81989   59.99762   96   92   89    3.84314    12.333    13.181    11.424   0.388   0.164   4.419   2.638    0.128    0.029    1.325    0.000    0.000    1.118        DCEP_F        ---             ---
      5757437057954647424  135.73908   -6.38413   26   26   24    3.84462    15.576    16.277    14.732   0.174  99.999   4.899  99.999    0.503    0.052    1.295    0.000    0.000    0.988         OTHER        ---             ---
      2031776202613700480  296.20306   29.26468   35   30   33    3.84599     6.691     7.013     6.224   0.377   0.192   4.245   2.301    1.170    0.052    1.206    0.221   20.478    1.775        DCEP_F        ---             f,g
      2002367526390543872  340.19308   53.66262   34   25   30    3.85712    17.800    18.651    16.861   0.591  99.999   3.942  99.999    0.174    0.130    1.359    0.089    0.102    1.020         OTHER        ---             ---
      5858524752639584256  195.89203  -65.77382   34   28   28    3.85805    17.127    17.957    16.118   0.642  99.999   4.949  99.999    0.164    0.076    1.415    0.000    0.000    0.948         OTHER        ---             ---
      2012494342018730496  353.33454   61.11907   38   36   36    3.87118    12.214    13.181    11.235   0.319   0.131   4.417   2.552    0.194    0.026    1.365    0.000    0.000    0.994        DCEP_F        ---             ---
      5619369359933924992  111.25618  -23.15791   57   56   56    3.89113    13.752    14.746    12.759   0.357   0.141   4.447   2.708    0.083    0.020    1.358    0.000    0.000    0.883        DCEP_F          N             ---
      2072235820984829312  299.71473   37.64725   28   26   27    3.89187    14.293    14.883    13.507   0.445   0.245   4.553   3.137    0.021    0.020    1.306    0.000    0.000    1.006        DCEP_F        ---             ---
      2072329902270080128  299.38702   38.09177   29   25   25    3.89671    13.590    14.217    12.807   0.372   0.128   4.416   2.620    0.026    0.017    1.292    0.000    0.000    0.980        DCEP_F        ---             ---
      1816932072863381760  306.12402   20.37080   23   19   19    3.89705    15.955    16.784    15.098   0.164   0.130   3.984   3.636    0.392    0.066    1.330    0.000    0.000    0.982         OTHER        ---             ---
      5335934297643679360  172.92831  -60.73455   31   25   27    3.89770    13.140    13.881    12.320   0.401   0.202   4.342   2.520   -0.199    0.041    1.306    0.263   18.394    2.265        DCEP_F          N             f,g
      5915136201110061824  255.88151  -59.03806   27   25   28    3.90678    16.833    17.452    16.048   0.190  99.999   3.949  99.999    0.325    0.089    1.289    0.000    0.000    0.988         OTHER        ---             ---
      3113203642894208128  102.24186   -0.62521   14   12   12    3.8322     11.603    12.078    10.960   0.343  99.999   3.265  99.999    0.383    0.045    1.250    0.000    0.000    0.892         BLHER        ---             ---
      3036328405518444800  118.96441  -12.02862   26   21   21    3.91712    16.475    17.129    15.662   0.207  99.999   5.064  99.999    0.072    0.073    1.291    0.000    0.000    1.013         OTHER        ---             ---
      4253603501158148736  280.61175   -5.34085   14   14   13    3.91771    10.510    11.409     9.596   0.354  99.999   4.407  99.999    0.376    0.065    1.300    0.000    0.000    1.023        DCEP_F        ---             ---
      5615233993628681216  112.66125  -24.68752   39   34   35    3.91882    13.090    13.868    12.206   0.466  99.999   4.616  99.999    0.147    0.029    1.297    0.000    0.000    0.954        DCEP_F        ---             ---
      2010134274671099264  345.33801   57.86702   35   30   29    3.91921    11.492    12.301    10.615   0.300  99.999   4.375  99.999    0.254    0.028    1.301    0.000    0.000    1.058        DCEP_F        ---             ---
      5859832651735456256  187.06501  -67.11675   30   26   26    3.92598    17.000    17.745    15.940   0.166  99.999   3.758  99.999    0.130    0.077    1.484    0.236    1.573    1.112         OTHER        ---             ---
      2246124001521354368  310.79959   67.24650   28   23   23    3.92667    12.349    12.867    11.695   0.131  99.999   3.444  99.999    0.059    0.019    1.232    0.000    0.000    1.090       DCEP_1O        ---             ---
      4386131210971537536  254.40352    3.57222   33   30   30    3.93411    15.299    16.018    14.456   0.446  99.999   4.005  99.999    0.487    0.040    1.311    0.000    0.000    1.010         OTHER        ---             ---
      5630008131362605568  140.48484  -33.44193   56   52   52    3.93529    17.098    17.876    16.202   0.180  99.999   4.028  99.999    0.264    0.085    1.338    0.000    0.000    0.971         OTHER        ---             ---
      3052092481686246016  107.65830   -7.12290   18   16   16    3.28782    12.520    13.229    11.643   0.453   0.445   4.467   1.880    0.138    0.038    1.319    0.000    0.000    1.058        DCEP_F        ---               a
      2899501261545453696   93.48180  -27.55561   38   37   37    3.95476    11.759    12.471    10.969  99.999  99.999  99.999  99.999    2.634    0.023    1.294    0.000    0.000    1.047         OTHER        ---             ---
      1811618408045800832  308.43440   16.27153   27   26   25    3.95583    12.237    12.588    11.714   0.369   0.158   5.236   4.120    0.176    0.036    1.223    0.000    0.000    0.953         BLHER        ---             ---
      3279253817359810432   69.24988    2.08229   47   44   43    3.95589    16.925    17.632    16.027   0.280  99.999   3.228  99.999    0.223    0.097    1.335    0.000    0.000    0.919         OTHER        ---             ---
      2032043383944569344  295.63632   29.83139   29   27   27    3.95969    15.625    16.388    14.732   0.847  99.999   4.896  99.999    0.440    0.036    1.316    0.000    0.000    0.961         OTHER        ---             ---
      2230241826638401024  340.15865   72.65103   30   26   28    3.96091    13.601    13.815    13.233   0.386  99.999   3.957  99.999    0.351    0.017    1.200    0.000    0.000    0.990         OTHER        ---             ---
      5540422122959807232  125.36087  -38.42170   34   31   32    3.96098    12.547    13.536    11.567   0.325   0.110   4.480   2.752    0.209    0.024    1.350    0.000    0.000    0.934        DCEP_F        ---             ---
      5606739884038472704  109.26954  -28.82351   34   33   34    3.96993    12.719    13.239    12.046   0.253   0.064   4.384   2.508    0.091    0.025    1.246    0.000    0.000    1.018        DCEP_F        ---             ---
       361184828081397632   12.49094   32.93545   32   29   29    3.98370    12.099    12.831    11.340   0.478  99.999   4.842  99.999    1.783    0.056    1.279    0.000    0.000    1.020         OTHER        ---             ---
      6233343456108402176  235.39716  -28.70136   18   19   18    3.98393    16.456    16.634    16.026   0.388  99.999   4.262  99.999    0.097    0.107    1.213    0.000    0.000    0.889           ---        ---          NC:c,e
      6255004110054714752  233.65870  -18.69702   30   26   27    3.98637    17.099    17.594    16.430   0.364  99.999   5.051  99.999    0.198    0.099    1.255    0.000    0.000    0.976         OTHER        ---             ---
      2006085421882734336  333.44753   55.41078   40   35   35    3.98692    12.180    12.947    11.318   0.158   0.089   3.700   0.696    0.032    0.031    1.304    0.000    0.000    0.962       DCEP_1O        ---             ---
       486834100624652800   54.08395   62.28723   39   39   37    3.99690    12.740    13.792    11.719   0.404   0.173   4.473   2.828    0.170    0.028    1.363    0.000    0.000    1.064        DCEP_F        ---             ---
      5334591003669216000  178.38968  -62.85220   35   31   31    3.99765     9.724    10.324     9.022   0.166  99.999   3.541  99.999    0.234    0.025    1.209    0.000    0.000    0.941       DCEP_1O        ---             ---
      2015458213056909184  351.49362   61.26683   35   33   33    4.00024    12.508    13.363    11.593   0.323   0.127   4.458   2.837    0.155    0.028    1.336    0.000    0.000    1.044        DCEP_F        ---             ---
      5980064527510861824  256.33476  -32.47160   40   36   35    4.00024    15.183    15.850    14.264   0.279   0.103   5.463   4.210   -0.762    0.078    1.378    0.180    4.744    1.333         BLHER        ---             f,g
      6061694950707440512  192.85427  -55.36680   92   75   81    4.00334    16.794    17.504    15.854   0.671  99.999   3.933  99.999    0.252    0.085    1.396    0.000    0.000    0.962         OTHER        ---             ---
      1408376096265763584  256.12470   48.61253   23   20   20    4.00655    16.677    17.239    15.926   0.164  99.999   4.902  99.999    0.274    0.055    1.296    0.000    0.000    1.030         OTHER        ---             ---
       506923449381427968   32.69322   59.25369   39   37   36    4.00720    12.236    13.072    11.348   0.388  99.999   4.050  99.999    0.127    0.033    1.308    0.000    0.000    1.103        DCEP_F        ---             ---
      4698182369097818112   29.41663  -66.35698   28   25   26    4.01366    16.737    17.291    15.990   0.221  99.999   3.138  99.999    0.050    0.054    1.294    0.000    0.000    1.053         OTHER        ---             ---
      5238994102591371776  162.35781  -66.62534   33   34   33    4.01417    14.039    14.611    13.313   0.347   0.126   4.398   2.763   -0.004    0.015    1.261    0.000    0.000    0.958        DCEP_F        ---             ---
      1808866330442274432  305.21740   16.46449   28   23   27    4.02395    17.866    18.622    17.038   0.174  99.999   4.289  99.999   -0.001    0.133    1.300    0.159    0.281    1.011         OTHER        ---             ---
      4886750537406923008   58.72739  -31.25153   40   32   32    4.03048    16.239    16.893    15.407   0.501  99.999   4.710  99.999    0.392    0.044    1.295    0.000    0.000    0.963         OTHER        ---             ---
       514674933331699584   32.62154   63.29753   22   21   19    4.03790    10.274    10.959     9.492   0.227  99.999   4.314  99.999    0.247    0.068    1.261    0.000    0.000    0.855        DCEP_F        ---             ---
      6909188166792514944  316.07004   -7.61075   40   37   37    4.03830    14.554    15.269    13.716   0.126  99.999   6.839  99.999    0.751    0.038    1.305    0.021    0.116    1.215         OTHER        ---             ---
      4664274255137737984   77.76935  -63.43402   26   24   20    4.03938    15.797    16.139    15.296   0.209  99.999   4.576  99.999    0.032    0.029    1.198    0.000    0.000    0.963       DCEP_1O        ---             ---
      2920400297531324928  100.24189  -25.87784   36   34   35    4.04285    13.086    13.612    12.380   0.314  99.999   3.439  99.999    1.454    0.159    1.272    1.189  453.469    9.034         OTHER        ---             f,g
      2166861170366710272  313.73970   47.53379   25   21   23    4.04921    10.292    11.106     9.408   0.356   0.135   4.387   2.476    0.528    0.028    1.311    0.000    0.000    1.127        DCEP_F        ---             ---
      6394890542044709888  342.38670  -61.87318   37   33   34    4.05404    15.209    15.917    14.355   0.226  99.999   3.139  99.999    0.720    0.033    1.329    0.000    0.000    1.057         OTHER        ---             ---
      5242076514741190272  162.97536  -61.46728   32   27   26    4.05483    12.230    12.913    11.445   0.360   0.148   4.370   2.482    0.139    0.029    1.293    0.000    0.000    0.994        DCEP_F        ---             ---
      6072814822874473088  187.47105  -55.36944   48   42   44    4.05574    18.214    19.023    17.186   0.353  99.999   4.138  99.999    0.241    0.206    1.444    0.398    1.428    1.014         OTHER        ---             ---
      5530071831587999232  129.78343  -37.37551   31   30   29    4.06392    12.243    12.872    11.483   0.389   0.165   4.524   2.677    0.142    0.028    1.293    0.000    0.000    1.089        DCEP_F        ---             ---
      4494645037176912128  270.51018   10.32635   25   20   20    4.06914    17.355    18.001    16.546   0.166  99.999   3.284  99.999    0.209    0.112    1.301    0.000    0.000    0.918         OTHER        ---             ---
       422923956470923008    3.79087   58.42428   39   37   35    4.07117     9.541    10.138     8.831   0.369   0.165   4.334   2.457    0.399    0.030    1.242    0.000    0.000    1.023        DCEP_F        ---             ---
      5342091837607746816  178.68554  -57.05850   42   34   33    4.07243    17.423    18.240    16.448   0.251  99.999   4.435  99.999    0.092    0.088    1.390    0.117    0.331    0.996         OTHER        ---             ---
      1971318829853121408  322.73840   45.22420   41   33   34    4.07792    17.566    18.423    16.642   0.207   0.078   3.438   1.827    0.189    0.089    1.327    0.000    0.000    0.893         OTHER        ---             ---
      5545837900614099584  121.29597  -34.36027   31   28   29    4.08860    11.727    12.559    10.839   0.324   0.097   4.354   2.345    0.180    0.027    1.331    0.000    0.000    0.985        DCEP_F        ---             ---
      5254281334339678208  160.11285  -60.07640   30   28   28    4.08916    13.967    14.909    12.956   0.306   0.126   4.090   3.596    0.064    0.021    1.352    0.000    0.000    0.945        DCEP_F          N             ---
      1807821313362785664  302.25970   15.76897   47   40   44    4.09144    17.209    18.002    16.271   0.226  99.999   5.294  99.999    0.470    0.094    1.365    0.024    0.016    1.007         OTHER        ---             ---
      5241961409628951296  162.73299  -62.09798   38   36   36    4.09530    14.322    15.124    13.430   0.480   0.294   4.592   3.137    0.030    0.019    1.327    0.000    0.000    1.092        DCEP_F          N             ---
      5318134956683934976  129.25809  -53.45349   27   22   23    4.09689    17.965    18.776    17.050   0.092  99.999   4.398  99.999    0.196    0.106    1.334    0.000    0.000    0.969         OTHER        ---             ---
      4649907692617316480   76.13718  -73.15621   27   23   24    4.09895    15.024    15.345    14.544   0.281   0.122   3.774   0.898    0.046    0.024    1.206    0.000    0.000    1.006       DCEP_1O        ---             ---
      4042905977694135680  270.51322  -32.87066   19   15   15    4.10098    12.635    13.693    11.555  99.999  99.999  99.999  99.999    0.023    0.051    1.364    0.000    0.000    0.892         OTHER        ---             ---
      5861648327739540736  193.74820  -65.20062   38   36   36    4.10167    14.642    15.631    13.624   0.422   0.182   4.440   2.545    0.062    0.027    1.388    0.000    0.000    0.987        DCEP_F          N             ---
      5310680130430560768  139.02433  -54.30973   29   28   28    4.11692    11.009    11.521    10.360   0.149  99.999   3.584  99.999    0.123    0.029    1.232    0.000    0.000    0.934       DCEP_1O        ---             ---
      5060201760865629696   49.88631  -28.29407   68   62   62    4.11827    14.941    15.424    14.293   0.220  99.999   4.475  99.999    0.705    0.027    1.244    0.000    0.000    1.011         OTHER        ---             ---
      6098736462334678144  219.54605  -45.53566   31   27   29    4.12820    16.263    16.984    15.428   0.132  99.999   4.864  99.999    0.573    0.072    1.325    0.067    0.245    1.146         OTHER        ---             ---
       511706805997227648   25.25207   63.05553   41   41   41    4.13309    12.663    13.614    11.692   0.454   0.197   4.496   2.873    0.166    0.034    1.350    0.000    0.000    1.103        DCEP_F          N             ---
      3127458403130026112  101.78917    3.96710   15   14   15    4.13423    10.208    10.717     9.532   0.390  99.999   4.692  99.999    0.125    0.049    1.237    0.000    0.988    1.339        DCEP_F        ---             ---
       347039855803880448   26.24062   40.74579   23   21   21    4.14194    14.059    14.773    13.227   0.472  99.999   3.087  99.999    1.038    0.025    1.289    0.000    0.000    0.997         OTHER        ---             ---
      5255066591776722432  155.08483  -59.37661   26   24   24    4.15421     9.920    10.536     9.164   0.515  99.999   4.021  99.999    0.345    0.030    1.238    0.000    0.000    0.989    DCEP_MULTI        ---             ---
       462252662762965120   50.94951   59.35567   43   42   43    4.15636    11.842    12.871    10.840   0.372   0.157   4.515   2.850    0.222    0.037    1.376    0.000    0.000    1.145        DCEP_F        ---             ---
      5923677757213367936  256.64614  -54.60518   43   39   40    4.15764    15.620    16.490    14.702   0.153  99.999   3.014  99.999    0.468    0.044    1.316    0.000    0.000    0.999         OTHER        ---             ---
      5321257604065975040  128.76428  -52.47757   24   20   20    4.15812    14.506    15.276    13.677   0.354  99.999   4.359  99.999   -0.002    0.022    1.288    0.000    0.000    0.878        DCEP_F          N             ---
      2031590552598614784  295.87018   29.23810   26   23   23    4.15973    14.488    15.299    13.563   0.307   0.242   4.625   3.035   -0.395    0.095    1.402    0.682   73.133    4.190        DCEP_F          N             f,g
      5852389305960163328  208.75541  -64.03195   48   42   44    4.16962    11.280    12.180    10.363   0.369   0.168   4.302   2.684    0.258    0.032    1.346    0.000    1.799    1.138        DCEP_F          N             ---
      4235284503478960384  298.48142   -1.41999   32   28   30    4.17107    17.000    17.770    16.045   0.344   0.095   5.170   2.802    0.170    0.090    1.376    0.000    0.000    0.985         OTHER        ---             ---
      5614191175568405376  115.20408  -25.45771   34   34   32    4.17117    12.416    13.356    11.450   0.372  99.999   4.405  99.999    0.179    0.033    1.345    0.000    0.000    0.950        DCEP_F          N             ---
      5619786177922254336  110.28102  -21.51060   44   43   42    4.17560    12.509    13.257    11.670   0.491   0.178   4.604   2.683    0.101    0.027    1.287    0.000    0.000    0.950        DCEP_F        ---             ---
      1948787229553042048  329.88870   36.27549   80   76   75    4.18103    14.061    14.744    13.252   0.195  99.999   2.269  99.999    0.693    0.024    1.290    0.000    0.000    1.054         OTHER        ---             ---
      1594266983825389312  224.94080   54.06476   45   40   43    4.18668    16.126    16.629    15.431  99.999  99.999  99.999  99.999    0.300    0.113    1.273    1.078   85.153    3.217         OTHER        ---             f,g
      5857555326945128576  199.37986  -67.07607   33   28   32    4.20015    17.366    18.256    16.327   0.144  99.999   4.274  99.999    0.284    0.096    1.442    0.000    0.000    0.977         OTHER        ---             ---
      2934506447605426944  105.97944  -17.87991   33   34   34    4.20487    11.593    12.311    10.791   0.272  99.999   4.362  99.999    0.174    0.031    1.277    0.000    0.000    1.175        DCEP_F        ---             ---
      4690834328595493760   16.04228  -70.95614   20   15   17    4.20529    15.600    15.923    15.219   0.390   0.216   4.241   2.294   -0.085    0.046    1.197    0.000    0.000    1.039        DCEP_F        ---             ---
      6515126570947966976  345.98798  -48.83958   23   24   23    4.21069    14.197    14.996    13.318  99.999  99.999  99.999  99.999    0.112    0.041    1.291    0.000    0.000    1.091           ---        ---            NC:b
      5519380077440172672  122.99984  -46.64432   21   24   21    4.22646     5.530     5.895     5.109   0.183  99.999   3.582  99.999    1.217    0.057    1.120    0.248   20.919    0.880       DCEP_1O        ---             f,g
      5253875717619475200  158.46303  -61.80622   27   24   25    4.23097    14.744    15.573    13.798   0.482   0.244   4.467   2.635   -0.031    0.024    1.346    0.000    0.000    0.991        DCEP_F          N             ---
      5548252466820885248  122.79527  -31.24729   37   34   32    4.23393    14.129    14.847    13.297   0.204  99.999   3.266  99.999    0.920    0.021    1.291    0.000    0.000    1.182         OTHER        ---             ---
      1981367545804985088  329.05685   52.98601   39   40   40    4.23698    11.954    12.845    11.023   0.275   0.070   4.409   2.633    0.137    0.032    1.348    0.000    0.000    0.825        DCEP_F        ---             ---
       515832929535462016   41.08082   64.76592   51   50   50    4.23841    10.959    11.832    10.060   0.235   0.076   4.577   2.354    0.226    0.030    1.315    0.000    0.000    0.819        DCEP_F        ---             ---
      5254653759541047424  155.20707  -61.25195   28   26   24    4.23925    13.980    14.572    13.246   0.385   0.156   4.360   2.625    0.090    0.022    1.269    0.000    0.000    1.070        DCEP_F        ---             ---
      3756063696237900032  163.48387  -13.83909   18   18   18    4.24128    13.534    14.478    12.588   0.459  99.999   5.130  99.999   -0.078    0.050    1.344    0.102    2.084    1.280           ---        ---          NC:e,f
      5587972801102905984  113.75856  -35.91299   29   28   28    4.24340    12.165    12.737    11.470   0.369   0.173   4.489   2.505    0.098    0.025    1.255    0.000    0.000    1.001        DCEP_F        ---             ---
      5521352536886237952  123.41069  -42.69920   29   26   26    4.24935    13.622    14.400    12.755   0.358   0.158   4.388   2.838    0.062    0.019    1.310    0.000    0.000    1.174        DCEP_F        ---             ---
      4503709136195254784  281.34141   10.38636   31   28   24    4.25229    13.773    14.339    13.026   0.258  99.999   5.045  99.999    0.157    0.022    1.267    0.000    0.000    1.048         BLHER          N             ---
      4578235236881587968  272.69745   23.24042   47   46   45    4.25363    17.713    18.369    16.899   0.228  99.999   5.097  99.999    0.222    0.096    1.310    0.000    0.000    0.991         OTHER        ---             ---
      6060761362259462528  189.78014  -58.28456   42   36   35    4.25428    12.833    13.438    12.075   0.162   0.096   3.691   1.858   -0.034    0.030    1.268    0.000    0.000    1.102       DCEP_1O        ---             ---
      3027940437469882880  110.38690  -16.68722   27   23   22    4.25689     9.317     9.949     8.591   0.257  99.999   4.328  99.999    0.492    0.040    1.284    0.000    0.000    1.098        DCEP_F        ---             ---
       522468168674975616   18.17150   61.21335   49   47   47    4.25925    10.963    11.637    10.186   0.391   0.170   4.434   2.803    0.149    0.030    1.330    0.000    0.000    1.098        DCEP_F        ---             ---
      5338024572321721216  164.46108  -60.74208   35   28   30    4.26618     9.443     9.989     8.788   0.341   0.115   4.351   2.592    0.374    0.027    1.230    0.000    0.000    0.907        DCEP_F        ---             ---
      4295988952813227776  292.73655    8.07969   35   32   34    4.27689    13.960    14.422    13.329   0.044   0.051   5.126   1.188    0.119    0.025    1.246    0.000    0.000    0.881         BLHER        ---             ---
       510584788742165760   19.00502   61.62071   46   45   45    4.27770    11.351    12.359    10.366   0.414   0.178   4.480   2.584    0.329    0.044    1.394    0.106    5.254    1.223        DCEP_F        ---             f,g
      2014609252631258496  342.09618   60.40476   32   31   30    4.27863    11.568    12.600    10.581   0.380   0.137   4.588   2.946    0.390    0.027    1.388    0.000    0.000    1.101        DCEP_F        ---             ---
      5620400182140135168  112.95453  -20.14966   39   33   30    4.28543    10.955    11.648    10.175   0.444   0.210   4.596   2.692    0.170    0.037    1.298    0.000    0.000    1.091        DCEP_F        ---             ---
      2033008274099620480  296.26534   31.33077   30   27   27    4.28897    12.247    13.012    11.395   0.436   0.264   4.469   2.998    0.147    0.028    1.325    0.000    0.000    1.019        DCEP_F        ---             ---
       228741784865956224   64.27528   41.73183   29   30   29    4.29045    10.673    11.410     9.898   0.339  99.999   4.276  99.999    0.232    0.048    1.291    0.000    0.000    1.112        DCEP_F        ---             ---
       429890595286480384    0.67404   61.86107   34   31   31    4.30528    12.110    13.078    11.128   0.326   0.143   4.483   2.516    0.160    0.032    1.361    0.000    0.000    1.023        DCEP_F        ---             ---
      5930353506443900672  249.73382  -54.26264   32   25   26    4.30621    17.305    18.236    16.332   0.255  99.999   4.570  99.999    0.024    0.107    1.391    0.228    1.167    1.021           ---        ---          NC:c,e
       428839329030983040    6.64980   60.79817   39   39   38    4.30649     8.678     9.371     7.900   0.171  99.999   4.007  99.999    0.509    0.030    1.275    0.000    0.000    0.945       DCEP_1O        ---             ---
      5254916611530412672  154.36075  -60.33320   26   24   25    4.31079    13.765    14.516    12.849   0.181  99.999   4.724  99.999    0.042    0.020    1.345    0.000    0.000    1.113       DCEP_1O          N             ---
      5994576843942876544  239.03387  -43.95107   32   29   27    4.31263    16.007    16.919    15.053   0.086  99.999   5.342  99.999    0.547    0.056    1.359    0.000    0.000    0.979         OTHER        ---             ---
      5238724859690675200  165.58593  -65.83009   28   27   27    4.31611    14.182    15.102    13.206   0.126  99.999   3.801  99.999    0.860    0.021    1.368    0.000    0.000    1.067         OTHER        ---             ---
      2194403932327601408  308.22624   59.38537   33   25   27    4.32128    17.246    18.132    16.184   0.193  99.999   4.801  99.999   -0.130    0.100    1.451    0.000    0.000    0.996         OTHER        ---             ---
       188861261178809600   79.41603   40.67604   34   29   28    4.32179    15.031    15.390    14.443   0.482  99.999   3.994  99.999    0.676    0.041    1.234    0.000    0.000    0.923         OTHER        ---             ---
      5344426856689505536  177.25746  -54.18158   41   38   39    4.32353    17.094    17.952    16.159   0.222  99.999   5.447  99.999    0.320    0.078    1.348    0.108    0.372    0.998         OTHER        ---             ---
      1977074811892425600  332.26210   51.04585   38   34   36    4.32355     8.961     9.399     8.389   0.369   0.156   4.331   2.545    0.403    0.034    1.244    0.000    0.000    1.154        DCEP_F        ---             ---
      4322971517869342080  292.15710   17.54332   27   24   22    4.32542    13.495    14.516    12.479   0.293  99.999   6.429  99.999    1.185    0.027    1.366    0.092    1.890    1.062           ---        ---            NC:i
      2074102933481447808  301.83830   40.17809   30   27   27    4.32699    13.766    14.524    12.914   0.449   0.214   4.392   2.497    0.046    0.017    1.323    0.000    0.000    0.939        DCEP_F        ---             ---
      6455656770141752704  309.63010  -59.16955   36   32   30    4.33046    12.889    13.568    12.113   0.170  99.999   5.241  99.999    1.294    0.034    1.270    0.000    0.000    0.976         OTHER        ---             ---
      2023508871570171648  288.94060   24.94968   40   37   39    4.33156    16.710    17.614    15.756   0.135  99.999   5.066  99.999    0.345    0.061    1.353    0.081    0.312    1.013         OTHER        ---             ---
      5532683072927405952  120.29345  -44.61592   24   24   24    4.33466    17.221    17.975    16.383   0.455  99.999   3.766  99.999    0.233    0.083    1.279    0.049    0.049    1.028         OTHER        ---             ---
      2151729931844272896  272.42663   57.25123   28   21   22    4.34306    17.440    18.121    16.655   0.209  99.999   3.671  99.999    0.270    0.077    1.291    0.000    0.000    0.991         OTHER        ---             ---
      3101809648711790080  104.88162   -4.09105   19   17   18    4.34798    11.299    12.093    10.406  99.999  99.999  99.999  99.999    0.611    0.061    1.362    0.174    9.542    1.508           ---        ---          NC:e,f
      5311298983669288832  136.84989  -54.09276   37   32   29    4.35093    13.368    13.931    12.652   0.316  99.999   4.461  99.999   -0.003    0.019    1.264    0.000    0.000    1.012        DCEP_F          N             ---
      6158988088922449792  190.51660  -34.33846   24   24   22    4.35266    13.197    13.835    12.430   0.331  99.999   1.782  99.999    0.783    0.028    1.284    0.000    0.000    1.352         OTHER        ---             ---
      4535607549030291200  278.58261   24.03773   45   44   44    4.35483    15.130    15.708    14.392   0.142  99.999   4.839  99.999    0.475    0.028    1.266    0.000    0.000    1.000         OTHER        ---             ---
      2060021625508894592  302.28232   37.15195   27   26   27    4.36470     9.495    10.097     8.772   0.335   0.114   4.381   2.663    0.399    0.028    1.238    0.000    0.000    0.879        DCEP_F        ---             ---
       429385923752386944    0.24680   60.95900   40   31   34    4.36516    10.859    11.526     9.964   0.393   0.139   4.356   2.223    0.224    0.030    1.309    0.000    0.000    1.088        DCEP_F        ---             ---
      2006033847910275584  335.02002   56.06090   36   33   30    4.36625    12.132    12.972    11.215   0.340   0.097   4.432   2.615    0.170    0.032    1.339    0.000    0.000    0.987        DCEP_F        ---             ---
       204588190167650048   71.39513   43.57284   25   22   22    4.37214    13.223    14.178    12.248   0.487   0.132   4.355   2.140    0.005    0.040    1.349    0.173    7.631    1.398        DCEP_F        ---             f,g
      4693901042617667584   27.66874  -70.50366   26   22   21    4.37264    15.679    15.923    15.288   0.438  99.999   4.923  99.999   -0.043    0.035    1.217    0.000    0.000    0.971        DCEP_F        ---             ---
      5881995546318024704  232.96911  -59.24980   46   41   41    4.37292     8.654     9.296     7.915   0.224  99.999   3.161  99.999    0.463    0.038    1.266    0.000    0.000    0.807       DCEP_1O        ---             ---
      5594091823824942464  119.66611  -33.50405   33   33   31    4.40279    11.642    12.440    10.777   0.369   0.113   4.443   2.760    0.131    0.030    1.322    0.000    0.000    1.003        DCEP_F        ---             ---
       197337185858157440   84.11148   44.59136   16   14   15    4.40345    11.825    12.432    11.253   0.316  99.999   3.736  99.999    0.112    0.036    1.274    0.000    0.000    1.032        DCEP_F        ---             ---
      4038279434549882112  274.54932  -35.56206   18   15   16    4.41865    11.909    12.449    11.298   0.238  99.999   7.085  99.999   -0.006    0.036    1.290    0.000    0.000    0.973         OTHER        ---             ---
      6055722403534963840  195.79449  -60.87747   43   42   42    4.42452     9.459    10.206     8.647   0.343   0.110   4.503   2.782    0.446    0.031    1.242    0.000    0.000    0.925        DCEP_F        ---             ---
      2231820454756303744  344.56078   73.32371   22   20   21    4.42481    16.995    17.794    16.068   0.274  99.999   3.575  99.999    0.648    0.154    1.390    0.790   15.271    1.639         OTHER        ---             ---
      5339554336583678464  168.50011  -57.91090   31   27   28    4.43091     8.094     8.520     7.537   0.199  99.999   3.770  99.999    0.302    0.037    1.205    0.000    0.000    1.029       DCEP_1O        ---             ---
      6851339394020853504  299.92429  -24.52877   24   24   24    4.43296    15.689    16.510    14.779   0.125  99.999   5.266  99.999    0.692    0.052    1.335    0.000    0.000    1.035         OTHER        ---             ---
      3397212822106196992   81.77704   16.93643   17   15   15    4.43840    12.746    13.322    12.060   0.469   0.404   0.968   0.091    0.115    0.038    1.276    0.000    0.000    1.153        DCEP_F        ---               a
      1869396855046333184  311.71080   34.66364   37   31   35    4.45233    17.485    18.250    16.539   0.185  99.999   5.240  99.999    0.166    0.087    1.355    0.000    0.000    0.952         OTHER        ---             ---
      4234276113875026048  299.45456   -2.34403   33   30   32    4.45644    16.445    17.183    15.538   0.140  99.999   4.606  99.999    0.371    0.067    1.357    0.073    0.286    1.060         OTHER        ---             ---
      4489059518104904832  265.22795    9.11206   21   22   22    4.45944    15.950    16.222    15.496   0.289  99.999   5.359  99.999    0.297    0.071    1.210    0.129    1.103    1.105         OTHER        ---             ---
      4441582331138185216  255.14242    7.81117   31   25   25    4.46046    17.317    17.853    16.599   0.300  99.999   4.732  99.999    0.061    0.107    1.280    0.080    0.129    1.014         OTHER        ---             ---
      2936110669428633216  106.65835  -15.80206   30   27   27    4.46484    12.424    13.211    11.565   0.439   0.193   4.421   2.750    0.035    0.032    1.319    0.000    0.000    1.082        DCEP_F        ---             ---
      4514145288240593408  284.56145   17.36087   25   25   25    4.47115     5.110     5.589     4.572   0.179  99.999   3.177  99.999    1.810    0.107    1.146    0.490   99.533    1.056       DCEP_1O        ---             f,g
      5881952871520184960  234.52125  -58.69441   45   36   41    4.47575    15.242    16.247    14.216   0.418   0.155   4.620   3.141    0.003    0.033    1.385    0.000    0.000    0.956        DCEP_F          N             ---
      2011892320749270912  359.53791   61.21363   31   18   23    4.47861    10.571    11.119     9.656   0.308   0.113   4.316   2.601    0.233    0.030    1.465    0.000    0.000    0.853        DCEP_F        ---             ---
      2005011237689458688  335.31995   54.53204   38   35   33    4.47944    11.444    12.156    10.632   0.386   0.159   4.437   2.404    0.172    0.035    1.274    0.000    0.000    0.969        DCEP_F        ---             ---
      5254078504458244352  160.72436  -61.02361   36   33   33    4.48366    12.844    13.678    11.942   0.372   0.190   4.379   2.609    0.014    0.023    1.343    0.000    0.464    1.227        DCEP_F          N             ---
      6034498290078655104  253.49251  -25.88850   37   36   36    4.48614    15.983    16.809    15.075   0.327  99.999   5.010  99.999    0.386    0.053    1.340    0.000    0.000    1.017         OTHER        ---             ---
      6430900544288021248  304.76110  -62.05194   62   55   53    4.49880    17.044    17.142    16.823   0.340  99.999   4.859  99.999    0.114    0.087    1.188    0.000    0.000    0.961         OTHER        ---             ---
       426881614218441600   12.47192   60.12738   43   39   40    4.50162     9.548    10.213     8.791   0.358   0.128   4.383   2.600    0.403    0.030    1.265    0.000    0.000    1.136        DCEP_F        ---             ---
      4141385793847061632  258.55669  -13.34444   18   16   17    4.50385    12.733    13.520    11.885  99.999  99.999  99.999  99.999    0.054    0.049    1.319    0.000    0.000    0.871           ---        ---          NC:b,d
      5254000340399606016  157.26590  -60.78069   28   25   25    4.50519    14.481    15.293    13.559   0.463   0.261   4.459   2.646    0.006    0.024    1.375    0.077    0.892    1.177        DCEP_F          N             ---
      5594382644652353664  119.05201  -32.60264   30   28   28    4.51675    11.531    12.380    10.699   0.322   0.095   4.529   3.026    0.209    0.035    1.321    0.000    0.000    0.941        DCEP_F        ---             ---
      4066032173197151488  270.68777  -24.28539   16   13   14    4.51749    12.864    13.554    12.026  99.999  99.999  99.999  99.999    0.659    0.042    1.292    0.000    0.000    0.937           ---        ---          NC:c,e
      5850308411442294400  206.85370  -68.24990   33   31   31    4.52474    13.648    14.137    13.002   0.365   0.126   4.367   2.700    0.010    0.020    1.253    0.000    0.000    1.000        DCEP_F        ---             ---
      4054440301294394624  262.70159  -33.60992   18   16   17    4.52781     7.546     8.140     6.916  99.999  99.999  99.999  99.999    0.920    0.047    1.225    0.000    0.000    0.842        DCEP_F        ---               a
      6886781739022233088  314.03994  -14.62062   39   35   38    4.54171    16.581    17.125    15.876   0.172  99.999   4.451  99.999    0.171    0.077    1.257    0.000    0.000    0.987         OTHER        ---             ---
      5534012004528220160  119.94883  -42.02838   27   22   21    4.54706    13.905    14.744    12.984   0.359   0.109   4.649   3.201    0.021    0.021    1.346    0.000    0.000    1.008        DCEP_F          N             ---
      6735032122023368704  278.71285  -33.76224   15   12   13    4.55637    15.210    15.581    14.702   0.324  99.999   1.697  99.999    0.082    0.048    1.216    0.000    0.000    1.039           ---        ---            NC:b
       506699870563323264   33.28119   58.07995   24   25   25    4.56524    11.267    11.938    10.551   0.387   0.209   4.308   2.290    0.226    0.039    1.237    0.000    0.000    0.921        DCEP_F        ---             ---
      2012787293154800896  358.60238   62.14947   39   35   35    4.56615    11.448    12.280    10.568   0.310   0.096   4.412   2.525    0.139    0.028    1.322    0.000    0.000    0.994        DCEP_F        ---             ---
      5954640069033366656  268.36961  -45.25821   17   15   14    4.58334    11.756    12.723    10.804  99.999  99.999  99.999  99.999    0.260    0.039    1.373    0.000    0.000    1.098           ---        ---            NC:b
      5808490032840224384  252.65708  -68.37356   47   43   41    4.58559    16.953    17.598    16.133   0.197  99.999   4.819  99.999    0.197    0.067    1.321    0.000    0.000    0.998         OTHER        ---             ---
      5338148473537341312  165.30989  -60.11656   34   32   33    4.58610    11.081    11.807    10.250   0.306  99.999   4.892  99.999    0.220    0.030    1.299    0.000    0.000    0.972        DCEP_F        ---             ---
      4690829659971892480   16.84515  -70.88734   30   27   28    4.59426    15.879    16.223    15.371   0.369   0.127   4.439   2.712   -0.014    0.035    1.234    0.000    0.000    0.904        DCEP_F        ---             ---
      5253884788591163648  158.53969  -61.59759   21   20   20    4.61631    13.910    14.749    12.987   0.398   0.202   4.396   2.774    0.041    0.024    1.353    0.000    0.000    1.080        DCEP_F          N             ---
      5439875873399544064  145.79608  -32.12799   23   22   22    4.62775    16.347    16.966    15.585   0.142  99.999   3.874  99.999    0.232    0.066    1.277    0.000    0.000    0.976         OTHER        ---             ---
      5253661725170126720  159.49855  -62.20590   30   23   22    4.63195    14.415    15.349    13.628   0.469   0.212   4.486   2.721    0.034    0.024    1.304    0.000    0.000    1.090        DCEP_F        ---             ---
      1981006115714214912  327.39800   52.39523   35   28   34    4.63908    11.459    12.449    10.484   0.332   0.176   4.651   2.695    0.278    0.030    1.336    0.000    0.000    1.004        DCEP_F        ---             ---
      5521459979795304320  129.42007  -47.36195   26   25   26    4.63985     7.710     8.262     7.046   0.369   0.164   4.439   2.719    0.852    0.035    1.210    0.000    0.000    0.897        DCEP_F        ---             ---
      2170880813073764352  322.34628   49.11002   36   35   35    4.64071    11.771    12.617    10.866   0.203  99.999   4.457  99.999   -0.655    0.214    1.333    1.054  344.905    7.328        DCEP_F        ---             f,g
      5715901567412202496  117.25952  -19.11357   34   32   32    4.64442     9.516     9.998     8.899   0.184   0.063   3.916   2.018    0.251    0.041    1.212    0.000    0.000    0.972       DCEP_1O        ---             ---
      6345090464967236736  334.70659  -83.46209   28   21   21    4.65227    17.956    18.701    17.092   0.116  99.999   3.841  99.999    0.263    0.113    1.356    0.000    0.000    1.022         OTHER        ---             ---
      4118384800870181632  263.48828  -20.50658   15   13   15   38.76570    12.595    13.484    11.903   0.516  99.999   1.628  99.999    0.148    0.065    1.308    0.000    0.000    0.944         OTHER        ---               a
      4284500735584253952  277.18852    5.23582   16   15   15    4.66404    13.733    14.468    12.896   0.193  99.999   5.633  99.999    0.148    0.028    1.294    0.000    0.000    1.044          WVIR        ---             ---
      3044483895581000192  107.31421  -13.78609   60   53   55    4.67003    10.085    10.854     9.262   0.407   0.161   4.274   2.297    0.314    0.034    1.316    0.000    0.000    0.978        DCEP_F        ---             ---
      5338207327417387520  163.13667  -60.52675   31   27   26    4.67416    10.938    11.547    10.191   0.381   0.158   4.311   2.358    0.137    0.031    1.319    0.000    0.000    0.827        DCEP_F        ---             ---
      5338438297925480320  162.89899  -59.38499   33   34   34    4.67767     9.410     9.975     8.727   0.365   0.156   4.490   2.559    0.375    0.026    1.237    0.000    0.000    1.110        DCEP_F        ---             ---
      3046774762417915136  109.15680  -11.48730   61   52   59    4.67830     7.831     8.330     7.201   0.394   0.170   4.421   2.617    0.616    0.047    1.248    0.000    0.000    0.913        DCEP_F        ---             ---
      6060173364061645696  193.59158  -58.43063   45   46   47    4.68971     6.363     6.805     5.788   0.386   0.148   4.280   2.514    1.021    0.045   99.999    0.000    3.831    0.923        DCEP_F        ---             f,g
      5697861021140628224  122.70249  -24.40021   33   28   28    4.70032    16.459    17.166    15.593   0.476  99.999   4.048  99.999    0.365    0.059    1.356    0.000    0.000    1.007         OTHER        ---             ---
      5718760258978008320  116.04965  -17.08099   55   52   40    4.70117    10.045    10.503     9.449   0.211   0.038   3.783   0.266    0.092    0.034    1.209    0.000    0.000    1.046       DCEP_1O        ---             ---
      2000453968145288832  336.70445   50.81569   40   38   37    4.70330    14.745    15.168    14.124   0.310   0.080   5.152   4.226    0.008    0.029    1.268    0.000    0.000    1.091          WVIR          N             ---
      4103813802261866496  280.34401  -13.84140   13   13   13    4.71075     9.721    10.297     9.026  99.999  99.999  99.999  99.999    0.608    0.059    1.247    0.000    0.000    0.797           ---        ---            NC:b
      6058398099468300416  186.90241  -59.92907   38   32   34    4.72009    16.490    17.369    15.537   0.431   0.196   4.717   2.580    0.251    0.054    1.363    0.000    0.000    0.939         OTHER        ---             ---
      5861196531541297664  187.06483  -65.04976   31   26   26    4.72838    14.519    15.341    13.579   0.392   0.234   4.343   2.898    0.071    0.026    1.339    0.000    0.000    1.059        DCEP_F          N             ---
      1998384927774603520  359.11116   58.02686   39   36   34    4.73481    11.713    12.596    10.795   0.342   0.107   4.620   3.208    0.250    0.030    1.328    0.000    0.000    0.973        DCEP_F        ---             ---
      2933016781147478272  103.24931  -20.08792   37   31   33    4.73505    17.065    17.979    16.099   0.240  99.999   5.226  99.999    0.360    0.097    1.370    0.150    0.703    1.038         OTHER        ---             ---
      1965135696153566336  319.08500   38.92738   37   36   37    4.74035     9.508     9.953     8.927   0.162  99.999   3.856  99.999    0.226    0.026    1.209    0.000    0.000    0.986       DCEP_1O        ---             ---
      3649616200277301248  219.67969   -2.10219   16   14   14    4.74465    15.500    16.401    14.608   0.353  99.999   6.023  99.999    0.042    0.048    1.328    0.084    0.587    1.142         OTHER        ---             ---
      5396497631422915584  167.51144  -39.43804   41   39   39    4.75063    15.131    15.867    14.306   0.364   0.206   4.932   2.858    0.510    0.033    1.296    0.000    0.000    1.072         OTHER        ---             ---
      5242088403212116864  163.61189  -61.34710   33   32   30    4.75984    11.538    12.317    10.690   0.337   0.128   4.496   2.757    0.156    0.026    1.308    0.000    0.000    1.027        DCEP_F        ---             ---
      5533407170051636608  122.95171  -42.05164   28   26   28    4.76441    14.788    15.901    13.770   0.487   0.262   4.609   3.022    0.024    0.022    1.406    0.051    0.431    0.992        DCEP_F          N             ---
      6663989072278605184  292.27780  -44.70925   27   26   21    4.77849    16.133    16.733    15.400   0.316  99.999   3.915  99.999    0.311    0.072    1.248    0.000    0.000    0.982         OTHER        ---             ---
      5541229748611783296  123.70107  -37.65190   33   29   29    4.78070    13.804    14.823    12.795   0.371   0.147   4.696   3.066    0.053    0.017    1.380    0.000    0.000    1.002        DCEP_F        ---             ---
      6058408540492668800  187.52057  -59.69270   45   40   41    4.78476    17.832    18.812    16.812   0.228  99.999   4.299  99.999    0.201    0.101    1.404    0.000    0.000    0.968         OTHER        ---             ---
      3051692843568009600  106.78562   -7.79513   20   18   18    4.49659    12.540    13.268    11.696   0.412   0.411   0.958   3.140    0.128    0.045    1.279    0.000    0.000    1.031        DCEP_F        ---               a
      2011303326105008768  353.74839   59.35815   34   31   28    4.78948    12.143    13.256    11.078   0.351   0.126   4.474   2.677    0.172    0.028    1.423    0.000    0.000    0.990        DCEP_F        ---             ---
      3099066951319051008  102.70284   -7.98073   34   31   32    4.80971    12.566    13.256    11.772   0.298   0.277   4.697   3.398    0.142    0.033    1.274    0.000    0.000    1.203        DCEP_F        ---             ---
      1594368040111330304  230.76260   48.92923   27   26   26    4.82117    14.267    14.852    13.534  99.999  99.999  99.999  99.999    0.767    0.018    1.270    0.000    0.000    0.983         OTHER        ---             ---
      4077746232628589568  277.60796  -23.73173   17   15   14    4.82366    12.441    13.111    11.585   0.427  99.999   6.966  99.999    0.060    0.050    1.368    0.000    0.000    1.017          WVIR        ---             ---
      5864184488751391744  203.61003  -64.37098   40   36   35    4.82483    14.706    15.559    13.747   0.570  99.999   4.171  99.999    0.013    0.031    1.377    0.000    0.000    1.053        DCEP_F        ---             ---
      5329338700985814656  130.05832  -47.55156   28   26   24    4.82751    13.238    14.149    12.276   0.405   0.166   4.566   3.096    0.124    0.018    1.341    0.100    2.643    1.197        DCEP_F        ---             f,g
      3345254098763568768   92.59262   14.64450   19   18   16    4.83734     9.527    10.175     8.792   0.128  99.999   3.904  99.999    0.271    0.035    1.253    0.000    0.000    0.886       DCEP_1O        ---             ---
      4521180822614788480  286.70244   23.00891   51   45   47    4.84025    13.669    14.396    12.830   0.159   0.082   4.829   2.985    0.138    0.020    1.293    0.000    0.000    1.058          WVIR        ---             ---
      2928116120387181824  108.72647  -22.23586   58   57   54    4.84478    12.806    13.535    11.967   0.450   0.204   4.557   2.933    0.023    0.032    1.289    0.000    0.000    0.820        DCEP_F        ---             ---
      5711201189563596416  119.24042  -22.82542   31   29   31    4.86103     8.459     8.921     7.861   0.115   0.060   3.923   2.226    0.351    0.043    1.217    0.000    0.000    0.888       DCEP_1O        ---             ---
      5306782361701536128  140.15436  -56.85401   39   38   37    4.86219    13.915    14.598    13.105   0.378   0.118   4.699   3.113    0.021    0.018    1.281    0.000    0.000    1.042        DCEP_F        ---             ---
      1960750328384177408  327.92260   43.13402   43   40   39    4.86438     8.668     9.185     8.028   0.373   0.146   4.470   2.593    0.435    0.028    1.265    0.000    0.000    0.978        DCEP_F        ---             ---
      4542463725578724352  262.93843   13.54902   56   50   51    4.86686    15.746    16.451    14.887   0.088  99.999   4.698  99.999    0.244    0.049    1.329    0.260    8.904    1.389         OTHER        ---             f,g
      2011892703004353792  359.57487   61.22105   32   30   29    4.87514    10.659    11.411     9.832   0.373   0.149   4.460   2.861    0.287    0.032    1.281    0.000    0.000    1.053        DCEP_F        ---             ---
      5535431989431970048  114.81679  -42.58920   24   23   23    4.87777    15.283    15.987    14.438   0.120  99.999   4.773  99.999    0.393    0.028    1.305    0.000    0.000    1.001         OTHER        ---             ---
      4589823608398246016  273.57303   29.25918   35   33   34    4.90180    15.446    16.034    14.694   0.176  99.999   4.181  99.999    0.534    0.027    1.288    0.000    0.000    1.041         OTHER        ---             ---
      3214504535376528896   77.54525   -2.90141   26   24   24    4.90545    12.346    12.916    11.618   0.291  99.999   3.827  99.999    1.920    0.050    1.301    0.134    7.513    1.619           ---        ---          NC:e,f
      3344297935963515008   91.43635   13.23999   15   13   13    4.90958    11.890    12.638    11.031   0.351  99.999   4.646  99.999    0.160    0.043    1.364    0.000    0.000    1.014        DCEP_F        ---             ---
      2078709577944648192  297.06443   43.12692   30   26   29    4.92549     8.903     9.418     8.255   0.255   0.056   4.316   2.446    0.413    0.023    1.242    0.000    0.000    0.988        DCEP_F        ---             ---
      5859962638958489344  188.83208  -66.59708   34   31   32    4.92769    16.451    17.345    15.478   0.164  99.999   3.709  99.999    0.249    0.053    1.361    0.000    0.000    1.031         OTHER        ---             ---
      5258574068220187648  153.88689  -58.17444   23   21   19    4.93255    10.238    10.938     9.458   0.426   0.119   4.355   2.672    0.365    0.032    1.262    0.000    0.000    1.051        DCEP_F        ---             ---
        45270673287508864   61.90459   15.73024   16   14   14    4.94052    12.429    13.236    11.519  99.999  99.999  99.999  99.999    2.241    0.054    1.312    0.000    0.000    1.115         OTHER        ---             ---
      2060460704279873536  304.19788   36.54994   29   27   26    4.94524    11.570    12.652    10.540   0.301   0.099   4.503   2.785    0.267    0.029    1.420    0.000    0.000    0.967        DCEP_F        ---             ---
      2055122987639665664  301.33609   32.65909   34   33   32    4.95045    12.267    13.376    11.210   0.336   0.150   4.409   2.562    0.339    0.033    1.428    0.097    4.341    1.319        DCEP_F        ---             f,g
      6870785391032582912  298.35902  -17.17569   32   30   31    4.96517    17.398    18.135    16.538   0.201  99.999   4.428  99.999    0.316    0.125    1.308    0.000    0.000    1.018         OTHER        ---             ---
       270272675510149504   64.94524   48.95326   52   50   49    4.97249     9.119     9.987     8.228   0.405   0.211   4.588   2.783    0.521    0.038    1.345    0.000    0.000    1.053        DCEP_F        ---             ---
      5333640230992516480  173.32410  -63.24240   32   28   29    4.97458    11.778    12.796    10.775   0.366   0.112   4.572   2.949    0.223    0.029    1.366    0.000    0.000    1.070        DCEP_F        ---             ---
      1830476479888599552  303.65460   23.23784   39   31   36    4.97489    16.642    17.431    15.726   0.124   0.107   3.628   1.817    0.264    0.066    1.356    0.134    0.853    1.040         OTHER        ---             ---
      3351921532976862336  100.15651   11.72748   18   15   12    4.97853    11.771    12.686    10.823   0.346  99.999   4.870  99.999    0.258    0.041    1.371    0.000    0.000    0.971        DCEP_F        ---             ---
      2003938801532007808  342.15829   56.32153   30   23   23    4.98330     8.609     9.150     7.942   0.397   0.194   4.384   2.439    0.437    0.035    1.305    0.000    0.000    0.935        DCEP_F        ---             ---
      5237052777384409472  170.65292  -65.38471   30   29   30    4.98748    15.848    16.737    14.897   0.188  99.999   3.364  99.999    0.484    0.040    1.352    0.044    0.169    1.035         OTHER        ---             ---
      6057402526059795072  181.66763  -62.59685   34   35   35    4.98851    12.065    13.021    11.097   0.293  99.999   4.743  99.999    0.153    0.031    1.372    0.000    0.000    1.008        DCEP_F        ---             ---
      2011315528113463808  354.70162   59.39182   34   29   31    4.99754    10.498    11.418     9.577   0.326   0.115   4.642   3.066    0.355    0.026    1.324    0.000    0.000    1.095        DCEP_F        ---             ---
      5907589496888022016  226.39555  -43.68998   28   27   26    5.00001    15.335    16.080    14.484   0.184  99.999   4.942  99.999    0.569    0.035    1.314    0.000    0.000    1.010         OTHER        ---             ---
      1420002778894668288  257.29320   54.49586   25   21   24    5.01714    15.405    16.043    14.619   0.169   0.111   6.899   4.722    0.577    0.029    1.284    0.000    0.000    1.091         OTHER        ---             ---
       675401375577988096  118.12451   23.47767   28   27   27    5.01727    14.656    15.236    13.913   0.280  99.999   1.328  99.999    0.683    0.050    1.262    0.000    0.000    1.003         OTHER        ---             ---
      5699042480743325312  120.09545  -23.70317   34   30   32    5.02730    10.083    10.533     9.487   0.392   0.186   4.475   2.816    0.159    0.031    1.218    0.000    0.000    0.977        DCEP_F        ---             ---
      3103637208835609728   99.23477   -5.35099   16   16   16    5.02847    11.388    12.126    10.566   0.183  99.999   3.880  99.999    2.398    0.036    1.323    0.000    0.000    0.884         OTHER        ---             ---
       515599111517099136   33.60315   65.59945   41   35   36    5.02942    11.901    12.754    11.012   0.518  99.999   4.351  99.999    0.122    0.027    1.348    0.000    0.000    0.996        DCEP_F        ---             ---
      6117651360865355136  213.48472  -38.09635   19   18   18    5.02971     8.393     9.000     7.675   0.261  99.999   4.124  99.999    0.448    0.062    1.253    0.000    0.000    0.965           ---        ---            NC:b
      4906544319390913408    6.91551  -58.61024   33   28   28    5.04149    14.070    14.699    13.325   0.388  99.999   4.837  99.999    0.688    0.019    1.277    0.000    0.000    1.021         OTHER        ---             ---
      5976387485659225472  255.86444  -37.74614   30   27   29    5.04442    15.555    16.361    14.644   0.123  99.999   4.301  99.999    0.646    0.045    1.334    0.000    0.000    1.046         OTHER        ---             ---
      2164359918864249728  316.94415   46.73698   30   31   31    5.05758    11.903    12.740    11.007   0.359   0.147   4.406   2.432    0.141    0.031    1.343    0.000    0.000    1.080        DCEP_F        ---             ---
      1821039990087976960  297.18000   17.39082   28   25   28    5.06386    16.472    17.257    15.471   0.315   0.186   4.244   6.099    0.573    0.125    1.407    0.000    0.000    1.014         OTHER        ---             ---
      3390186156826555136   79.69992   13.98667   19   20   19    5.06607    11.516    12.189    10.667   0.318  99.999   4.458  99.999    0.144    0.042    1.304    0.000    0.000    1.048        DCEP_F        ---             ---
       473293889810320128   57.10698   59.44227   36   34   32    5.06643     9.996    11.165     8.953   0.350  99.999   4.646  99.999    0.716    0.031    1.358    0.000    0.000    0.952        DCEP_F        ---             ---
      3699052820043280640  181.87134    0.61662   19   18   18    5.06788    13.862    14.496    13.114   0.268  99.999   4.727  99.999    0.477    0.053    1.275    0.000    0.000    0.980         OTHER        ---             ---
      5595650351503904896  118.45324  -30.46031   35   32   34    5.07756    10.548    11.290     9.726   0.381   0.173   4.553   2.870    0.279    0.029    1.279    0.000    0.000    0.994        DCEP_F        ---             ---
      5871738271033526016  207.68449  -57.58051   49   45   44    5.07890     7.428     7.886     6.846   0.368   0.130   4.377   2.494    0.841    0.034    1.215    0.000    0.000    0.944        DCEP_F        ---             ---
      2166303099490547072  311.55230   45.47861   26   25   25    5.09955    10.527    11.694     9.458   0.377   0.103   4.785   3.350    0.528    0.027    1.344    0.000    0.000    1.006        DCEP_F        ---             ---
      5241157421762533248  162.23993  -64.17420   33   30   31    5.10249    13.620    14.290    12.817   0.401   0.183   4.518   3.111    0.069    0.014    1.292    0.000    0.000    1.041        DCEP_F        ---             ---
      1997268644294336640  351.50620   56.72018   38   38   39    5.10481    11.026    11.750    10.226   0.173  99.999   6.429  99.999    3.103    0.028    1.297    0.000    0.000    1.163         OTHER        ---             ---
      1328057867076964864  250.39957   36.46347   25   23   23    5.11140    12.865    13.099    12.371   0.277   0.075   5.090   2.837    0.040    0.020    1.284    0.000    0.000    0.946          WVIR        ---             ---
      1790753044603017984  322.21810   20.95512   28   25   25    5.13069    16.399    16.945    15.704   0.133  99.999   4.487  99.999    0.137    0.067    1.262    0.000    0.000    0.975         OTHER        ---             ---
      5307006215391311360  142.54990  -56.80824   39   36   36    5.13704    14.568    15.639    13.508   0.453   0.223   4.533   3.065    0.058    0.030    1.424    0.128    2.164    1.208        DCEP_F          N             f,g
      2011892325047232256  359.53933   61.21370   33   24   25    5.14077    10.495    11.068     9.619   0.398  99.999   4.624  99.999    0.288    0.031    1.415    0.000    0.000    0.921        DCEP_F        ---             ---
      4080122796947250176  281.32290  -20.64739   19   17   19    5.15424     7.251     7.828     6.585  99.999  99.999  99.999  99.999    0.986    0.047    1.223    0.000    0.000    0.902        DCEP_F        ---               a
       750311858690879360  160.65454   34.76713   33   31   31    5.16705    17.140    17.705    16.409   0.164  99.999   4.666  99.999    0.121    0.116    1.281    0.151    0.718    1.037         OTHER        ---             ---
      5654982747708173568  137.31249  -22.41841   19   17   17    5.17573    13.544    14.296    12.710   0.299  99.999   3.818  99.999    0.935    0.025    1.299    0.000    0.000    1.018         OTHER        ---             ---
      2041873945547614208  284.25678   30.62646   36   34   35    5.17714    13.504    14.238    12.672   0.319  99.999   3.810  99.999    1.082    0.014    1.285    0.000    0.000    1.118         OTHER        ---             ---
      6724940155795315328  273.99255  -41.09043   14   17   16    5.18869    12.371    12.866    11.495   0.599  99.999   5.391  99.999    0.036    0.033    1.149    0.000    0.000    0.980           ---        ---            NC:b
      4085919765884068736  282.74947  -20.29525   17   16   15    6.63703     6.629     7.214     5.931   0.312  99.999   1.209  99.999    1.248    0.041    1.178    0.000    0.000    1.237        DCEP_F        ---               a
      1827869808377481216  296.64660   22.88975   34   32   32    5.19725    10.027    10.956     9.093   0.388   0.166   4.426   2.915    0.419    0.034    1.299    0.000    0.000    1.061        DCEP_F        ---             ---
      1823352709708147072  299.20560   20.21744   35   33   28    5.19970    16.461    17.285    15.582   0.279  99.999   5.354  99.999    0.114    0.062    1.329    0.020    0.020    1.073         OTHER        ---             ---
      4690377382729299328   10.34143  -70.61853   32   28   29    5.20108    15.230    15.523    14.765   0.546   0.257   4.569   2.694   -0.065    0.026    1.200    0.000    0.000    1.066        DCEP_F        ---             ---
      5254295559276699392  159.07421  -61.01256   33   28   26    5.20456     9.063     9.564     8.444   0.355   0.099   4.509   2.827    0.374    0.028    0.910    0.000    0.000    0.970        DCEP_F        ---             ---
       176698978943854464   65.85991   36.23832   22   21   22    5.20476    15.914    16.934    14.893   0.422  99.999   6.808  99.999    0.422    0.060    1.404    0.062    0.250    1.024         OTHER        ---             ---
      1809422584558236160  301.88280   16.43628   47   42   42    5.21296    15.424    16.158    14.564  99.999  99.999  99.999  99.999    0.503    0.044    1.314    0.000    0.000    1.043         OTHER        ---             ---
      5853170268450896768  219.37630  -63.62524   62   56   57    5.21445    14.435    15.267    13.500   0.416   0.147   4.734   3.129    0.034    0.025    1.354    0.000    0.000    0.981        DCEP_F          N             ---
      5257939993613539456  147.08272  -57.81045   35   33   34    5.21666    12.336    13.280    11.366   0.280  99.999   4.721  99.999    0.142    0.027    1.339    0.000    0.000    1.035        DCEP_F        ---             ---
      5856454406560083072  187.37630  -68.64424   34   28   28    5.23394    14.710    15.176    13.828   0.141  99.999   4.273  99.999    0.943    0.181    1.447    1.519  348.126    6.714           ---        ---          NC:e,f
       513830684503187840   34.09382   62.55776   70   67   66    5.23993    12.618    13.624    11.624   0.318  99.999   4.706  99.999    0.054    0.027    1.353    0.000    0.000    0.995        DCEP_F          N             ---
      5698636279917579520  119.52141  -24.04176   38   32   34    5.25024    10.338    10.802     9.732   0.473   0.216   4.552   2.782    0.163    0.028    1.242    0.000    0.000    0.931        DCEP_F        ---             ---
      1968971582984827136  318.66850   41.71634   36   32   31    5.25760     8.882     9.914     7.903   0.340   0.126   4.576   2.731    0.896    0.027    1.352    0.000    0.000    0.931        DCEP_F        ---             ---
       189726984845700480   86.05833   37.58687   18   17   15    5.25943    11.557    12.332    10.813   0.413   0.126   4.495   2.384    0.216    0.040    1.322    0.000    0.000    1.112        DCEP_F        ---             ---
      6053622679932061056  188.32775  -63.50637   36   32   32    5.26567     9.014     9.908     8.119   0.378   0.117   4.594   2.515    0.783    0.045    1.324    0.000    0.000    0.996        DCEP_F        ---             ---
      5873984023533350400  223.14684  -63.80986   48   54   54    5.27597     5.626     6.088     5.057   0.304  99.999   3.940  99.999    1.745    0.345    1.176    2.905 5237.344    9.122        DCEP_F        ---             f,g
      5594100246268225280  119.84298  -33.35713   28   27   27    5.28196    13.393    14.270    12.456   0.394   0.139   4.681   3.217    0.039    0.020    1.322    0.000    0.000    1.217        DCEP_F          N             ---
      4147381366335558784  272.50888  -13.54596   18   15   16    5.30141     9.957    11.030     8.938  99.999  99.999  99.999  99.999    0.670    0.040    1.373    0.000    0.186    1.093        DCEP_F        ---               a
      5334506135119058304  171.27392  -60.73461   33   32   28    5.30996     8.489     9.077     7.791   0.342  99.999   4.648  99.999    0.549    0.032    1.229    0.000    0.000    0.942        DCEP_F        ---             ---
      4315278406853454848  294.54671   12.34089   29   26   25    5.31272    16.907    17.726    16.023   0.266  99.999   3.638  99.999    0.258    0.075    1.322    0.000    0.000    0.899         OTHER        ---             ---
      1808047748350992000  300.20930   16.15139   41   38   38    5.31475    15.646    16.455    14.723   0.103  99.999   1.096  99.999    0.591    0.049    1.326    0.000    0.000    0.991         OTHER        ---             ---
      5969465780746207360  250.05551  -39.43772   53   50   50    5.32334    15.596    16.521    14.620   0.146  99.999   4.773  99.999    0.595    0.048    1.362    0.054    0.414    1.024         OTHER        ---             ---
      5307761545524640256  147.17283  -55.51953   38   35   36    5.32402     9.788    10.566     8.953   0.319   0.072   4.605   2.699    0.207    0.036    1.256    0.000    0.000    1.222        DCEP_F        ---             ---
      1960981328902089088  330.10480   43.44535   40   39   40    5.33166     8.570     9.133     7.900   0.352   0.120   4.548   2.594    0.509    0.031    1.246    0.000    0.000    1.213        DCEP_F        ---             ---
      5338215200143652992  163.78784  -60.54772   32   30   30    5.33671    11.444    12.269    10.561   0.341   0.104   4.618   2.853    0.196    0.026    1.322    0.000    0.000    0.947        DCEP_F        ---             ---
      5255220656517219840  156.71194  -59.66953   29   28   28    5.34632     9.029     9.645     8.311   0.399   0.165   4.471   2.537    0.263    0.029    1.316    0.000    0.000    1.024        DCEP_F        ---             ---
      2114084062458197504  272.30802   43.54646   29   27   27    5.35014    16.552    17.179    15.799   0.336  99.999   0.872  99.999    0.240    0.050    1.285    0.239    2.657    1.160         OTHER        ---             f,g
       458239995077788544   38.63042   58.83162   24   24   23    5.36511    10.463    11.493     9.512   0.333  99.999   4.834  99.999    0.366    0.035    1.342    0.000    0.000    1.053        DCEP_F        ---               a
      5255969423941124736  149.75287  -61.60244   27   23   25    5.36816    17.899    18.448    16.965   0.248  99.999   4.811  99.999   -0.123    0.151    1.467    0.930    9.389    1.413           ---        ---          NC:e,f
      4190143160245024256  298.08750  -11.36692   30   28   29    5.37668     7.537     8.034     6.925   0.311   0.085   4.587   2.956    0.738    0.052    1.211    0.000    0.000    0.998        DCEP_F        ---             ---
      5991001983715638272  241.28489  -45.91010   45   34   34    5.39795    16.147    17.005    15.148   0.053  99.999   5.044  99.999    0.524    0.063    1.429    0.000    0.000    0.988         OTHER        ---             ---
      4248115048263629184  299.03359    4.21069   28   25   25    5.40224    14.562    14.945    14.004   0.039  99.999   4.441  99.999    0.180    0.043    1.232    0.000    0.000    0.916         OTHER        ---             ---
      5884100904912624128  237.95332  -56.36418   44   45   43    5.40416    11.110    11.979    10.179  99.999  99.999  99.999  99.999    0.500    0.050    1.312    0.000    1.302    1.083         OTHER        ---             ---
      5265055547511887488   93.22642  -73.73222   31   29   29    5.40850    16.303    16.566    15.771   0.318   0.245   5.568   3.250    0.025    0.044    1.314    0.000    0.000    1.038          WVIR        ---               g
      2010285491880986112  346.79198   58.55419   30   28   30    5.44090     9.280     9.960     8.508   0.361   0.119   4.588   2.833    0.413    0.032    1.266    0.000    0.000    0.923        DCEP_F        ---             ---
      2004036486267748352  342.26323   56.42820   27   26   28    5.44565     8.086     8.634     7.410   0.194  99.999   4.548  99.999    0.496    0.038    1.235    0.000    0.000    0.904       DCEP_1O        ---             ---
      3920940863597900032  182.93457   14.33946   35   31   31    5.45098    14.210    14.866    13.417   0.265   0.185   6.738   4.844    0.885    0.031    1.278    0.000    0.000    0.952         OTHER        ---             ---
      5987770454656124672  237.50517  -46.54973   33   29   29    5.45683    13.647    14.416    12.797   0.120  99.999   5.369  99.999    1.188    0.025    1.295    0.000    0.000    1.010         OTHER        ---             ---
      4481196291983931392  272.98209    7.97037   17   15   16    5.46045    16.070    16.993    15.090   0.286  99.999   5.263  99.999    0.531    0.054    1.352    0.131    0.901    1.108         OTHER        ---             ---
      5547742052903182080  122.60782  -32.52136   34   33   32    5.46460    10.991    11.723    10.180   0.336   0.159   4.931   2.803    0.208    0.026    1.318    0.000    0.000    1.016        DCEP_F        ---             ---
      5312211543950752128  142.56597  -53.05868   28   27   22    5.48394    11.186    12.091    10.249   0.421   0.173   4.626   3.055    0.210    0.034    1.364    0.000    0.000    0.951        DCEP_F        ---             ---
      5840058798377003776  197.77049  -73.43245   37   28   30    5.49062    16.974    17.885    16.028   0.201  99.999   4.653  99.999    0.308    0.063    1.331    0.000    0.000    0.969         OTHER        ---             ---
      5338131529834231680  164.77043  -60.27884   36   32   35    5.49457    11.646    12.458    10.762   0.342   0.105   4.579   3.094    0.213    0.027    1.272    0.000    0.000    0.968        DCEP_F        ---             ---
      5891675303053080704  218.13779  -56.88775   27   27   27    5.49457     6.552     7.110     5.927   0.301  99.999   4.540  99.999    1.340    0.045    1.219    0.000    0.000    1.058        DCEP_F        ---             ---
       523887951723531648   11.62454   63.54327   37   33   35    5.51273    11.166    12.210    10.180   0.332  99.999   4.790  99.999    0.340    0.035    1.347    0.069    1.957    1.077        DCEP_F        ---             ---
      5715183929918131968  115.47870  -21.13306   34   28   28    5.51615    10.269    10.824     9.606   0.450   0.124   4.651   2.949    0.127    0.034    1.233    0.000    0.000    1.026        DCEP_F        ---             ---
      6000027604110627840  229.47664  -45.68515   38   34   32    5.52379    17.325    18.083    16.438   0.369  99.999   4.378  99.999    0.025    0.106    1.343    0.000    0.000    0.970           ---        ---          NC:c,e
       459035766618689280   36.89776   58.91715   30   27   28    5.53070    10.369    11.468     9.365   0.347  99.999   4.700  99.999    0.394    0.035    1.339    0.000    0.000    1.001        DCEP_F        ---             ---
      1013346788454541312  132.36164   45.51352   59   59   57    5.53413    14.195    14.873    13.395   0.061   0.073   4.777   4.775    0.905    0.032    1.283    0.000    0.000    1.073         OTHER        ---             ---
      5253795384546671104  158.01837  -61.78262   35   32   30    5.54225     8.695     9.183     8.094   0.367  99.999   4.597  99.999   -1.125    0.171   99.999    0.971  166.519    3.712        DCEP_F        ---             f,g
      4103989346187406464  276.80604  -15.11799   18   17   15    5.54693    10.069    10.940     9.179   0.260  99.999   4.289  99.999    0.429    0.053    1.305    0.000    0.000    0.992        DCEP_F        ---             ---
      2950975929193648128   99.88981  -13.45473   22   20   19    5.55313    12.299    13.020    11.472  99.999  99.999  99.999  99.999    1.511    0.054    1.291    0.000    0.000    1.108         OTHER        ---             ---
      5865415426312734976  205.79549  -62.93339   42   41   38    5.56006    15.025    15.769    14.165   0.092   0.087   1.213   6.173    0.656    0.036    1.298    0.000    0.000    0.992         OTHER        ---             ---
      5539107450645759232  118.43778  -36.97038   32   29   29    5.56408    10.589    11.466     9.746   0.341  99.999   3.484  99.999    0.258    0.025    1.280    0.000    0.000    1.002        DCEP_F        ---               a
      2045359534871088384  294.54825   32.48955   28   24   25    5.57148    10.453    10.953     9.823   0.151  99.999   4.469  99.999    0.048    0.030    1.217    0.000    0.000    0.997       DCEP_1O        ---             ---
      5254512193075687168  158.63079  -59.80854   30   26   28    5.57332    11.839    12.937    10.785   0.409   0.138   4.557   2.906    0.212    0.026    1.433    0.000    0.000    0.951        DCEP_F        ---             ---
      5525918495131126912  126.02410  -44.85228   32   31   31    5.59210    13.082    14.241    12.020   0.387   0.161   4.689   3.258    0.025    0.029    1.412    0.128    5.321    1.108        DCEP_F        ---             f,g
      2032565033460518528  293.18384   29.90536   29   26   27    5.59707    16.417    17.106    15.598   0.229  99.999   4.364  99.999    0.220    0.053    1.293    0.094    0.460    1.078         OTHER        ---             ---
       506602976101284736   26.76131   59.60626   74   74   72    5.60412    13.192    13.921    12.350   0.427   0.203   4.986   2.988    0.015    0.022    1.312    0.000    0.000    1.169        DCEP_F        ---             ---
      2039307337513816448  287.46529   29.65891   27   26   28    5.60543    17.527    18.142    16.714   0.398   0.186   5.373   3.122    0.044    0.092    1.326    0.000    0.000    1.015         OTHER        ---             ---
       654503129867566080  118.54455   14.30792   33   32   31    5.61015    13.609    14.203    12.886   0.198  99.999   6.204  99.999    0.713    0.028    1.275    0.000    0.000    1.008         OTHER        ---             ---
      4154536747505387648  275.61278  -10.12477   13   12   13    3.38549     9.316    10.170     8.520  99.999  99.999  99.999  99.999    0.490    0.052    1.303    0.000    0.000    0.820    DCEP_MULTI        ---             a,h
      6441587552494602752  290.92800  -63.60020   29   25   26    5.61431    16.642    17.198    15.961   0.345  99.999   4.945  99.999    0.109    0.073    1.288    0.115    0.556    1.049         OTHER        ---             ---
      5338222621848147584  163.77738  -60.43725   31   29   30    5.61732    16.239    16.973    15.338   0.293   0.285   5.375   2.856    0.351    0.048    1.353    0.000    0.000    0.959         OTHER        ---             ---
      2641587994382309632  357.71302   -1.15645   32   32   33    5.62119    11.392    11.917    10.717   0.237  99.999   3.954  99.999    2.565    0.048    1.250    0.000    0.000    1.045         OTHER        ---             ---
      5868451040512196224  202.88916  -61.58237   38   41   33    5.62283     6.391     6.829     5.827   0.164  99.999   4.147  99.999    0.484    0.154    1.211    0.873  311.117    4.428       DCEP_1O        ---             f,g
      5283779135317992448   98.37366  -65.99373  114  108  103    5.63702    15.666    16.062    15.108   0.199  99.999   4.424  99.999   -0.053    0.030    1.222    0.000    0.000    1.067        DCEP_F        ---             ---
      6632023829717219200  283.71340  -61.12700   28   25   26    5.64934    16.545    17.174    15.774   0.110  99.999   5.311  99.999    0.272    0.081    1.282    0.031    0.043    1.044         OTHER        ---             ---
      2005753545481718912  331.89771   55.36274   38   32   33    5.65812    12.183    13.110    11.216   0.409   0.105   4.669   3.349    0.139    0.033    1.369    0.000    0.000    1.037        DCEP_F        ---             ---
      2924873145192577664   98.06114  -23.16312   49   48   47    5.65812    14.365    14.959    13.630   0.140   0.092   5.045   2.710    0.544    0.023    1.269    0.000    0.000    0.937         OTHER        ---             ---
      5242185808733501696  162.09637  -60.65394   32   26   26    5.66418    12.158    12.993    11.260   0.337   0.074   4.493   2.591    0.100    0.031    1.340    0.000    0.000    1.079        DCEP_F        ---             ---
      2015622212085282048  354.86371   62.37214   28   27   28    5.66617    11.060    12.005    10.123   0.332  99.999   4.735  99.999    0.229    0.038    1.398    0.000    0.709    1.051        DCEP_F        ---             ---
      2202863166783787520  330.67041   59.45248   33   32   30    5.68839    13.104    14.145    12.101   0.369   0.156   4.448   2.618    0.105    0.021    1.384    0.098    2.698    1.082        DCEP_F        ---             f,g
      5506374096132016512  114.57584  -48.60141   20   23   21    5.69296     5.436     5.847     4.962  99.999  99.999  99.999  99.999    1.261    0.064    1.174    0.357   57.447    1.133       DCEP_1O        ---             f,g
      5261561063335550208   95.02971  -75.36110   21   20   19    5.70035    15.259    15.650    14.690   0.412   0.114   4.667   3.063   -0.035    0.034    1.222    0.000    0.000    0.958        DCEP_F        ---             ---
      4189677242194407808  297.70493  -11.96112   46   38   39    5.71378    18.189    18.942    17.281   0.105  99.999   4.841  99.999   -0.112    0.188    1.375    0.000    0.000    0.966          WVIR        ---             c,g
      3345952009471468288   92.21281   15.74196   16   12   14    5.71755    12.190    12.626    11.617   0.142   0.249   6.695   4.975    0.298    0.037    1.248    0.000    0.000    1.022         OTHER        ---             ---
      5337634589276921856  167.68575  -60.75027   37   32   34    5.72548     8.825     9.393     8.133   0.140  99.999   4.336  99.999    0.355    0.029    1.242    0.000    0.000    0.956       DCEP_1O        ---             ---
      2931247014102560000  108.29864  -18.73074   25   19   23    5.72861    10.600    11.393     9.752   0.424  99.999   4.476  99.999    0.277    0.037    1.268    0.000    0.000    1.289        DCEP_F        ---             ---
      5968379570695649408  251.55031  -40.67939   25   24   25    5.73783    14.551    15.369    13.623   0.236  99.999   7.063  99.999    0.806    0.040    1.334    0.000    0.000    1.068         OTHER        ---             ---
       425884284148266880   14.67791   58.55415   56   44   49    5.75485    17.881    18.882    16.864   0.267  99.999   4.741  99.999    0.250    0.127    1.384    0.341    1.696    1.037         OTHER        ---             ---
      1968372795825740160  316.99540   39.72494   34   32   32    5.76619    16.241    17.111    15.306   0.192  99.999   5.110  99.999    0.274    0.042    1.358    0.086    0.518    1.032         OTHER        ---             ---
      2034428980559814400  299.89044   33.74604   33   32   33    5.78290    11.052    11.990    10.122   0.290  99.999   4.648  99.999    0.212    0.026    1.366    0.000    0.964    1.126        DCEP_F        ---             ---
      1909176567246861440  337.85570   40.02568   63   59   59    5.78773    15.407    16.168    14.524   0.282   0.103   5.004   2.262    0.571    0.038    1.319    0.000    0.000    1.013         OTHER        ---             ---
      5443039958626646400  160.13598  -36.97446   74   69   68    5.79602    13.506    14.164    12.717   0.164  99.999   6.761  99.999    0.897    0.020    1.272    0.000    0.000    1.079         OTHER        ---             ---
      5600471160241231616  118.49014  -28.36762   38   38   38    5.80047    12.610    13.414    11.732   0.432   0.204   4.594   2.953    0.079    0.027    1.301    0.000    0.000    1.063        DCEP_F        ---             ---
       422226488141991296    3.61766   56.25293   43   38   40    5.80901     8.783     9.371     8.082   0.332  99.999   4.818  99.999    0.359    0.033    1.274    0.000    0.000    0.902        DCEP_F        ---             ---
      5911862886266844160  267.20622  -60.44805   44   38   40    5.81062    17.044    17.755    16.211   0.384  99.999   4.605  99.999    0.298    0.085    1.309    0.000    0.000    0.920         OTHER        ---             ---
      5613165915335320192  111.16913  -26.18849   42   41   41    5.81585    11.447    12.327    10.536   0.393   0.116   4.793   3.039    0.213    0.027    1.347    0.000    0.000    1.048        DCEP_F        ---             ---
      1844096508359673088  312.27460   26.20540   27   21   25    5.83378    15.589    16.286    14.770   0.175   0.270   4.541   3.505    0.377    0.045    1.295    0.000    0.000    1.098         OTHER        ---             ---
      2181818892183094272  306.96165   52.91661   33   31   28    5.85730    15.361    16.046    14.563   0.194  99.999   5.067  99.999    0.338    0.022    1.279    0.000    0.000    1.106         OTHER        ---             ---
      5327836325732931840  131.23286  -50.56002   23   22   21    5.85935     9.205     9.959     8.388   0.400  99.999   4.455  99.999    0.407    0.029    1.318    0.000    0.000    0.997        DCEP_F        ---             ---
      2031509807205895296  294.22152   28.91401   30   26   26    5.86003    17.727    18.585    16.761   0.178   0.142   5.027   5.125    0.110    0.110    1.419    0.239    0.865    1.045         OTHER        ---             ---
      5595072420703114624  116.96477  -32.17133   33   30   30    5.86387    13.125    14.076    12.156   0.455   0.204   4.653   2.967    0.053    0.021    1.356    0.067    1.440    1.084        DCEP_F        ---             ---
      5345604605440263936  173.37531  -52.54735   42   39   41    5.87854    14.128    14.884    13.271   0.068  99.999   5.434  99.999    0.736    0.022    1.309    0.000    0.000    0.991         OTHER        ---             ---
      5777358323162450944  249.37931  -78.28217   35   32   32    5.88192    14.473    15.103    13.642  99.999  99.999  99.999  99.999    0.647    0.019    1.273    0.000    0.000    1.096         OTHER        ---             ---
      5544213926244557184  120.20160  -37.82794   28   27   26    5.88476    10.634    11.529     9.710   0.437  99.999   5.044  99.999    0.310    0.032    1.318    0.000    0.000    0.933        DCEP_F          N             ---
      5436296928693979392  143.46188  -36.61574   45   43   43    5.89839     9.115     9.520     8.578   0.427   0.155   4.644   2.935    0.292    0.029    1.234    0.000    0.000    0.877        DCEP_F        ---             ---
       467560314629168640   41.46454   63.30457   58   56   57    5.90466    11.963    12.781    11.078   0.461   0.235   4.501   2.690    0.077    0.026    1.361    0.000    0.000    1.071        DCEP_F        ---             ---
      5308893149150949248  145.29272  -53.81604   41   39   38    5.90482    11.103    11.976    10.185   0.320  99.999   4.799  99.999    0.165    0.030    1.370    0.000    0.000    1.029        DCEP_F        ---             ---
      4743636248509810944   32.53325  -54.51108   46   42   42    5.91397     9.709    10.329     8.987   0.220  99.999   5.112  99.999    4.900    0.023    1.238    0.000    0.000    1.262         OTHER        ---             ---
      2055014277739104896  303.09511   32.87160   31   26   26    5.95590     8.914     9.756     8.018   0.421   0.142   4.763   2.790    0.697    0.039    1.347    0.000    0.000    1.072        DCEP_F        ---             ---
      5927687916632523264  250.53743  -57.31247   26   25   24    5.95730    12.820    13.380    12.115   0.399  99.999   4.973  99.999    0.001    0.037    1.248    0.000    0.000    0.940        DCEP_F        ---             ---
      5581019012825860096   99.55511  -35.11734   30   29   27    5.96379    14.894    15.569    14.101   0.158  99.999   1.286  99.999    0.484    0.024    1.281    0.000    0.000    0.908         OTHER        ---             ---
      5544001136384668288  121.32198  -37.58019   28   24   24    6.02134    13.522    14.496    12.512   0.395   0.134   4.741   3.040    0.056    0.021    1.363    0.073    1.304    1.111        DCEP_F        ---             ---
      3029525447899149696  116.13258  -14.85010   30   26   26    6.02770    14.580    15.219    13.829   0.088   0.096   5.123   0.870    0.477    0.025    1.263    0.000    0.000    0.957         OTHER        ---             ---
      4549519051176647808  265.46418   16.83172   43   35   35    6.05869    14.412    14.796    13.847   0.114  99.999   5.081  99.999    0.154    0.023    1.230    0.000    0.000    0.992         OTHER        ---             ---
       241901255424872448   51.80853   45.36073   40   39   37    6.05988    16.008    16.848    15.114   0.132  99.999   1.466  99.999    0.277    0.052    1.324    0.127    1.350    1.107         OTHER        ---             ---
      5940955031917319040  250.32861  -48.74197   40   28   32    6.08253    12.783    13.120    12.185   0.557  99.999   4.934  99.999    0.874    0.052    1.264    0.000    0.000    0.888         OTHER        ---             ---
      3147996421339931136  121.10427   11.73331   32   34   33    6.08877    16.078    16.691    15.377   0.306   0.126   6.409   2.179    0.289    0.079    1.248    0.000    0.000    0.922         OTHER        ---             ---
      4092905375639902464  277.97221  -19.12510   18   17   16    6.74522     6.354     7.015     5.625   0.502  99.999   3.100  99.999    1.460    0.045    1.212    0.000    0.000    1.031        DCEP_F        ---               a
      1808020329279916288  300.29090   15.80350   39   35   35    6.10820     9.898    10.438     9.255   0.375   0.111   4.544   2.976    0.228    0.036    1.220    0.000    0.000    0.938        DCEP_F        ---             ---
      4312361436842603520  287.31663   10.55247   18   17   15    6.11423     7.655     8.436     6.839   0.288  99.999   6.553  99.999    0.930    0.057    1.213    0.000    0.000    1.229        DCEP_F        ---               a
      6053428684887800320  185.88240  -64.47089   36   33   33    6.12121    11.323    12.289    10.354   0.392   0.108   4.802   2.968    0.249    0.031    1.351    0.000    0.000    1.049        DCEP_F        ---             ---
      1734124248699204096  312.55290    3.65229   53   50   51    6.16446     8.971     9.363     8.453   0.242   0.053   5.134   3.679    0.978    0.040    1.247    0.000    0.000    1.160          WVIR        ---             ---
      4303770918113986304  299.38759   11.04366   31   27   28    6.17926     9.718    10.215     9.104   0.294  99.999   4.842  99.999    0.300    0.043    1.220    0.000    0.000    1.124        DCEP_F        ---             ---
      4093976334264606976  273.85944  -20.62955   16   16   14    6.17945    10.191    11.068     9.250  99.999  99.999  99.999  99.999    0.433    0.062    1.324    0.000    0.000    0.951        DCEP_F        ---               a
      6002197765178985600  231.94937  -42.92939   54   47   47    6.18864    14.426    15.140    13.613   0.348  99.999   4.931  99.999    0.704    0.029    1.289    0.000    0.000    1.001         OTHER        ---             ---
      5932812431123862016  241.29147  -53.91943   53   49   47    6.19933     9.485    10.296     8.637   0.385   0.102   4.711   2.780    0.421    0.046    1.262    0.000    0.000    1.001        DCEP_F        ---             ---
       506581226385580288   27.77925   59.88821   76   76   77    6.20627    10.302    11.015     9.503   0.424   0.158   4.693   2.750    0.335    0.042    1.266    0.000    0.727    1.330        DCEP_F        ---             ---
      5376245967271638784  169.92422  -45.97215   61   58   57    6.20773    12.062    12.708    11.273   0.310  99.999   3.928  99.999    1.614    0.028    1.288    0.000    0.000    1.170         OTHER        ---             ---
      2061168587910077056  306.12882   38.94885   31   31   30    6.21651    15.268    16.241    14.262   0.088  99.999   4.357  99.999    0.982    0.030    1.367    0.018    0.042    1.027         OTHER        ---             ---
      6059764002146656128  191.59278  -59.12473   43   41   42    6.22040     8.068     8.645     7.383   0.319   0.077   4.656   2.655    0.524    0.046    1.248    0.000    0.000    0.978        DCEP_F        ---             ---
      2059598687167348352  299.44206   35.63605   28   25   25    6.22543    12.680    13.693    11.689   0.413   0.166   4.713   2.884    0.104    0.027    1.355    0.000    0.000    0.878        DCEP_F        ---             ---
      2008504454839717120  341.60318   59.44219   31   27   29    6.23397     9.001     9.921     8.076   0.272  99.999   4.924  99.999    0.679    0.030    1.321    0.000    0.000    1.072        DCEP_F        ---             ---
      5339878039670956032  169.35066  -57.68659   35   33   34    6.23815    15.691    16.338    14.894   0.336   0.187   5.256   1.926    0.341    0.036    1.292    0.000    0.000    0.977         OTHER        ---             ---
       430670222050230912    9.18544   62.27424   41   37   39    6.24022    11.735    12.724    10.753   0.374  99.999   4.814  99.999    0.260    0.028    1.367    0.000    0.000    0.955        DCEP_F        ---             ---
      2849862812674440448    2.43035   24.85958   38   37   35    6.24827    16.479    17.039    15.745   0.174  99.999   4.495  99.999    0.143    0.064    1.277    0.000    0.000    0.974         OTHER        ---             ---
      5964232728179659520  252.90493  -44.96267   24   22   21   12.51141    11.122    11.577    10.506   0.444  99.999   1.017  99.999    0.589    0.055    1.256    0.096    3.552    1.338         OTHER        ---               a
       525136962570940160   18.75456   65.59940   35   27   27    6.27279    10.233    11.242     9.284   0.360   0.131   4.844   2.975    0.374    0.028    1.330    0.000    0.000    1.024        DCEP_F        ---             ---
      1456057723674075520  204.37480   30.34122   43   46   46    6.28649    12.614    13.193    11.879  99.999  99.999  99.999  99.999    1.528    0.031    1.271    0.000    0.000    1.061         OTHER        ---             ---
      6654300313254061312  279.39625  -52.79526   19   16   16  105.456      12.334    13.264    11.417  99.999  99.999  99.999  99.999    0.074    0.038    1.348    0.000    0.000    1.037         RVTAU        ---               a
      2015820463470505600  354.31691   62.42899   28   28   28    6.29664     9.240    10.224     8.282   0.414   0.113   4.789   3.006    0.588    0.032    1.346    0.000    0.000    1.089        DCEP_F        ---             ---
      4512950187838606464  286.51934   15.74941   33   31   30    6.30024    14.612    15.493    13.672   0.354   0.091   4.666   3.404    0.018    0.031    1.342    0.000    0.000    0.973        DCEP_F          N             ---
      5823134325151372032  240.29463  -63.77655   32   36   33    6.31663     6.222     6.594     5.632   0.309   0.134   4.407   2.625    1.075    0.030    1.130    0.000    0.000    0.922        DCEP_F        ---             ---
      2027263738130844288  299.36918   26.55645   39   39   38    6.32059     8.229     9.142     7.296   0.383   0.117   4.787   2.894    0.841    0.039    3.079    0.000    0.000    1.178        DCEP_F        ---             ---
      1994462866719961216  354.40810   54.84718   36   36   34    6.33647     9.034     9.720     8.262   0.244  99.999   4.879  99.999    0.387    0.040    1.256    0.000    0.000    1.024        DCEP_F        ---             ---
       189015433323753472   78.71605   40.39547   28   28   25    6.34968    16.374    17.261    15.419   0.229  99.999   1.436  99.999    0.340    0.071    1.377    0.000    0.000    1.007         OTHER        ---             ---
       820324326742658560  148.37634   44.28359   29   27   23    6.36657    13.572    14.141    12.857   0.479  99.999   4.256  99.999    1.042    0.028    1.260    0.000    0.000    0.984         OTHER        ---             ---
       360698397264777600   10.22611   31.73036   22   19   19    6.37311    14.437    15.066    13.643   0.264   0.105   5.219   3.858    0.747    0.032    1.280    0.000    0.000    0.995          WVIR        ---             ---
      6391809774888200192  340.38470  -67.37994   33   30   30    6.39307    12.809    13.443    12.023  99.999  99.999  99.999  99.999    1.782    0.022    1.260    0.000    0.000    1.084         OTHER        ---             ---
      5339149677605627264  169.58945  -59.23796   32   27   29    6.39427    12.567    13.314    11.720   0.360   0.120   4.788   2.718    0.046    0.027    1.293    0.000    0.000    1.114        DCEP_F          N             ---
      6057514092119497472  183.24857  -62.09682   26   23   24    6.39726    10.471    11.361     9.601   0.420   0.101   4.539   2.282    0.291    0.038    1.342    0.000    0.000    1.041        DCEP_F        ---             ---
      3001414478927472768   95.56727  -10.83144   14   12   13    8.15554    12.399    13.372    11.446   0.389  99.999   7.096  99.999    1.012    0.050    1.348    0.000    0.000    1.098           CEP        ---             a,i
      2006989121667184384  340.36050   56.43277   32   29   29    6.41896     8.546     9.093     7.889   0.313  99.999   4.597  99.999    0.323    0.033    1.272    0.000    0.000    1.047        DCEP_F        ---             ---
      4096979650282842112  276.18542  -16.79717   16   15   15    6.42429     8.411     9.076     7.586  99.999  99.999  99.999  99.999    0.702    0.059    1.307    0.000    0.000    1.015        DCEP_F        ---               a
      3291491450496573824   74.97904   10.28845   21   19   18    6.44163    14.323    14.740    13.686   0.373   0.102   4.971   3.143   -0.050    0.037    1.234    0.000    0.000    1.099        DCEP_F        ---               h
      5254071873026676864  160.70349  -61.12298   38   35   33    6.45365    11.213    11.965    10.385   0.353   0.088   4.868   2.798    0.133    0.027    1.326    0.000    0.000    0.960        DCEP_F          N             ---
      5312196047720402048  143.34884  -52.75585   39   36   40    6.45380    11.061    12.069    10.077   0.340   0.070   4.891   3.443    0.275    0.026    1.337    0.000    0.000    0.928        DCEP_F        ---             ---
      5868480143187802240  199.74280  -62.38235   43   41   39    6.45975     8.081     8.710     7.339   0.279   0.094   4.551   3.198    0.557    0.039    1.248    0.000    0.000    1.043        DCEP_F        ---             ---
       174489098011145216   71.94298   36.72278   29   24   25    6.46466     7.048     7.734     6.274   0.405   0.237   4.744   2.802    1.042    0.064    0.808    0.000    0.000    1.198        DCEP_F        ---             ---
      4036904117302377472  268.47739  -37.43257   15   12   13    6.46650    11.880    12.511    11.191   0.516  99.999   2.657  99.999    0.030    0.056    1.288    0.000    0.000    0.976           ---        ---        NC:b,c,d
      6209367471192405120  232.13684  -30.86390   17   16   17    6.47757    12.965    13.557    12.246   0.752  99.999   2.139  99.999    2.265    0.074    1.259    0.000    0.000    0.920         OTHER        ---             ---
      5855201856644115712  184.56456  -70.00475   34   30   30    6.48980    14.838    15.631    13.958   0.429  99.999   4.758  99.999    0.456    0.022    1.315    0.000    0.000    1.006         OTHER        ---             ---
      2896018382368707328   93.83005  -31.28933   29   26   26    6.50242    17.504    17.895    16.852   0.563  99.999   2.956  99.999    0.144    0.106    1.286    0.000    0.000    1.028           ---        ---            NC:b
      5223728517494534528  135.32559  -68.37886   30   30   29    6.50899    16.554    17.221    15.782   0.232  99.999   5.697  99.999    0.267    0.045    1.285    0.000    0.000    1.037         OTHER        ---             ---
      5710151946223264512  130.28640  -16.08789   34   32   32    6.51197    13.399    13.812    12.631   0.126   0.136   4.268   4.838    0.559    0.019    1.343    0.000    0.000    1.177         OTHER        ---             ---
      5852813820526847872  212.55366  -64.66639   36   30   32    6.51332    16.755    17.548    15.720   0.502  99.999   5.201  99.999    0.406    0.071    1.455    0.095    0.358    1.006         OTHER        ---             ---
      3184429598120069120   69.15105  -10.60653   69   69   65    6.52494    15.488    16.123    14.709   0.263   0.102   2.549   6.000    0.425    0.038    1.289    0.000    0.000    1.052         OTHER        ---             ---
      1357162253393663616  249.30040   42.47426   30   26   26    6.53482    16.423    17.023    15.672   0.217   0.128   5.067   5.315    0.422    0.055    1.274    0.236    2.837    1.136         OTHER        ---             f,g
      5236671418650716416  172.31615  -66.96941   31   25   27    6.55486    16.881    17.716    15.967   0.428  99.999   4.222  99.999    0.336    0.066    1.357    0.190    1.220    1.059         OTHER        ---             ---
       513282131279401728   23.91530   65.33050   41   40   40    6.55713    12.487    13.650    11.416   0.326   0.160   5.219   3.466    0.184    0.029    1.409    0.000    0.000    1.078        DCEP_F        ---             ---
      3017789986635163520   88.94134   -8.38002   17   14   14    6.56226    14.684    15.630    13.619   0.330  99.999   5.430  99.999    0.059    0.036    1.343    0.094    1.103    1.046           ---        ---            NC:b
      4710022047744580352   10.62035  -63.31917   30   29   31    6.56655    16.600    17.214    15.842   0.253  99.999   1.134  99.999    0.317    0.055    1.269    0.119    0.627    1.057         OTHER        ---             ---
      6867826429142502784  300.46659  -17.86711   27   25   26    6.56894    12.452    13.255    11.585   0.177  99.999   1.351  99.999    1.844    0.037    1.300    0.000    0.000    0.994         OTHER        ---             ---
      4096140001386430080  275.82979  -18.57477   17   16   16    6.56959     9.802    10.829     8.830  99.999  99.999  99.999  99.999    0.470    0.052    1.347    0.000    0.000    0.919        DCEP_F        ---               a
       272444829450300160   67.57792   53.94018   37   34   34    6.56983    11.858    12.740    10.952   0.259  99.999   3.710  99.999    0.165    0.032    1.367    0.000    0.000    1.043        DCEP_F        ---               j
      1189542805253589760  237.78153   11.27183   40   35   35    6.60952    12.473    13.120    11.718   0.140  99.999   6.678  99.999    1.684    0.040    1.247    0.000    0.000    1.083         OTHER        ---             ---
      2057879158354381312  306.03975   36.83917   32   26   27    6.61537    14.474    15.350    13.545   0.360  99.999   5.221  99.999    0.998    0.020    1.325    0.000    0.000    0.935         OTHER        ---             ---
      5541507237862358912  123.09332  -36.94374   30   27   28    6.66423     7.709     8.144     7.155   0.379   0.149   4.893   2.751    0.568    0.030    1.240    0.000    0.000    0.989        DCEP_F        ---             ---
      5302258008774271488  127.18202  -60.12256   46   46   46    6.69695     7.108     7.598     6.500   0.339   0.101   4.968   3.021    0.760    0.023    1.208    0.000    0.000    0.994        DCEP_F        ---             ---
      5338072980840100608  165.93830  -60.64226   34   30   31    6.69721     9.843    10.488     9.096   0.312  99.999   4.822  99.999    0.191    0.029    1.247    0.000    0.000    1.000        DCEP_F        ---             ---
      4314923363333177984  293.01969   11.54976   27   23   24    6.69729    12.540    13.222    11.746   0.301  99.999   5.059  99.999    0.023    0.037    1.264    0.000    0.000    1.002        DCEP_F          N             ---
      4069913208714541312  271.01342  -21.89362   15   15   14    6.69926    12.759    13.660    11.800   0.273  99.999   6.034  99.999    1.856    0.062    1.327    0.000    0.000    0.935         OTHER        ---             ---
      4473770602761121024  267.27003    5.00874   19   13   13    6.70026    13.914    14.517    13.412  99.999  99.999  99.999  99.999    0.041    0.026    1.284    0.000    0.000    1.232           ---        ---            NC:b
      4530847007285515264  281.61747   20.75639   35   35   35    6.71340    16.917    17.675    16.036   0.404   0.219   4.605   2.961    0.357    0.074    1.320    0.088    0.278    1.048         OTHER        ---             ---
      2177714415280658944  323.72762   55.94226   41   35   37    6.71632    12.853    13.932    11.824   0.366   0.151   5.072   3.370    0.101    0.023    1.373    0.000    0.000    1.025        DCEP_F        ---             ---
      5913224700146249984  262.02132  -57.52098   32   28   31    6.72049    16.414    17.008    15.664   0.590   0.161   4.282   4.474    0.094    0.067    1.294    0.000    0.000    0.962         OTHER        ---             ---
      6054829806275577216  185.33793  -62.28164   39   41   39    6.73287     6.298     6.814     5.679   0.290   0.048   4.982   3.367    1.140    0.028    1.177    0.000    0.000    0.819        DCEP_F        ---             ---
      5628296947671950336  136.82182  -31.96438   57   51   49    6.76708    13.792    14.410    13.043   0.128   0.113   4.493   0.037    0.841    0.018    1.279    0.000    0.000    1.074         OTHER        ---             ---
      2964640144306230272   83.62986  -22.54147   52   51   50    6.78555    14.509    15.094    13.773   0.199  99.999   4.751  99.999    0.816    0.021    1.260    0.000    0.000    1.025         OTHER        ---             ---
      5803917159672446848  265.57533  -71.67091   34   27   30    6.78833    17.443    17.961    16.737   0.264  99.999   0.940  99.999    0.073    0.085    1.259    0.000    0.000    0.952         OTHER        ---             ---
      4108800671623776128  256.54154  -27.13697   22   20   19    6.79298    10.164    10.713     9.507   0.307  99.999   2.659  99.999    0.188    0.046    1.226    0.000    0.000    0.970           ---        ---            NC:b
       429544700100302080    4.26041   60.80280   41   37   38    6.79828    13.650    14.601    12.667   0.294   0.268   5.039   3.623    0.067    0.017    1.352    0.000    0.000    1.048        DCEP_F        ---             ---
      3068089482512577152  119.77267   -5.69557   32   33   34    6.80224    14.276    14.903    13.516   0.147   0.149   5.063   0.580    0.814    0.029    1.278    0.000    0.000    1.114         OTHER        ---             ---
      4204653587029046400  287.08654   -7.43777   17   16   15    6.80601     7.344     8.021     6.574   0.274  99.999   4.884  99.999    0.944    0.048    1.228    0.000    0.000    1.200        DCEP_F        ---             ---
      5935042378098601856  243.98144  -51.12073   47   45   45    6.81248    10.327    11.312     9.378   0.308   0.053   4.813   3.126    0.336    0.050    1.322    0.000    0.000    1.005        DCEP_F        ---             ---
      2236411225041103360  300.21055   58.86705   29   27   27    6.81367    14.424    15.180    13.572   0.262  99.999   1.272  99.999    0.818    0.017    1.308    0.000    0.000    1.114         OTHER        ---             ---
      5308064426619165184  148.83822  -55.60563   39   36   37    6.82991    11.149    11.726    10.417  99.999  99.999  99.999  99.999    0.192    0.036    1.290    0.000    0.000    1.077           ---        ---            NC:b
      4505300988492333312  281.47541   12.33610   23   21   20    7.50794     9.754    10.359     8.997   0.478  99.999   4.511  99.999    0.233    0.047    1.304    0.000    0.000    1.077        DCEP_F        ---               a
      5231039307752058112  163.93643  -71.48575   30   23   26    6.83800    17.371    18.162    16.501   0.339  99.999   1.296  99.999    0.372    0.083    1.320    0.000    0.000    1.043         OTHER        ---             ---
       430766016998901376    8.31747   62.90726   36   34   33    6.84634    10.975    11.870    10.073   0.302  99.999   5.439  99.999    0.182    0.037    1.336    0.000    0.000    1.174        DCEP_F        ---             ---
      4306046593639867776  288.65872    6.48252   17   17   17    4.21031    12.111    13.002    11.170   0.318  99.999   5.158  99.999    0.441    0.046    1.351    0.000    0.000    1.063         BLHER        ---               a
      5315166481439892096  127.38959  -57.56251   37   33   31    6.91507    17.805    18.522    16.996   0.445   0.306   5.763   3.078    0.140    0.100    1.314    0.000    0.000    0.886         OTHER        ---             ---
      5324034867356093056  137.06555  -51.43625   29   25   24    6.92436     7.223     7.929     6.443   0.285  99.999   5.100  99.999    1.007    0.037    1.018    0.000    0.000    0.934        DCEP_F        ---             ---
      2030848897634605440  300.19314   30.90759   33   31   32    6.96110    12.106    13.205    11.063   0.349   0.122   4.932   3.063    0.245    0.031    1.402    0.000    0.588    1.256        DCEP_F        ---             ---
      1826230750118756224  298.00480   19.79716   38   34   35    6.98300    16.596    17.542    15.594   0.230  99.999   4.249  99.999    0.345    0.059    1.377    0.000    0.000    0.931         OTHER        ---             ---
      5352181712213705856  159.03578  -56.04323   28   26   27    6.98477    10.217    10.833     9.313   0.484   0.225   5.241   3.974    0.230    0.034    1.289    0.000    0.000    0.850        DCEP_F        ---             ---
      2648605764784426624  343.43880   -2.81562   16   16   16    2.25357    13.940    14.214    13.490  99.999  99.999  99.999  99.999    0.044    0.027    1.215    0.000    0.000    1.156           CEP        ---               a
      3031875585286182144  110.50990  -14.31818   25   24   24    6.99483     9.236     9.820     8.538   0.369   0.139   5.022   3.198    0.276    0.049    1.208    0.000    0.000    1.060        DCEP_F        ---             ---
      2106072814582280320  286.69412   44.02932   29   28   28    6.99773    12.891    13.398    12.216   0.439  99.999   1.236  99.999    0.804    0.020    1.233    0.000    0.000    0.986         OTHER        ---             ---
      5334563996911649408  179.47384  -62.64613   34   33   35    7.00373    11.437    12.374    10.488   0.297   0.139   4.873   2.776    0.213    0.032    1.387    0.000    0.000    1.114        DCEP_F        ---             ---
      4057701830728920064  266.89008  -27.83083   14   15   15    7.01753     4.211     4.747     3.700   0.487  99.999   4.647  99.999    3.431    0.202    1.018    0.782  151.327    0.740        DCEP_F        ---             f,g
      5647013590517003136  129.75915  -26.50545   48   45   44    7.04043    13.472    13.918    12.856   0.085   0.101   5.269   4.874    0.698    0.021    1.243    0.000    0.000    0.948         OTHER        ---             ---
      5903821951590649600  228.74274  -46.87257   53   49   48    7.05894    13.890    14.417    13.215   0.309   0.075   5.014   3.148   -0.009    0.028    1.253    0.000    0.000    1.041        DCEP_F        ---             ---
      5877533315817003648  219.29985  -62.01092   44   39   39    7.06626     6.425     6.965     5.773   0.226   0.021   4.933   2.712    1.015    0.032    1.199    0.000    0.000    0.848        DCEP_F        ---             ---
      6724512544523831040  273.00169  -42.82902   12   12   12    7.08722    12.142    13.162    11.164  99.999  99.999  99.999  99.999    0.190    0.049    1.358    0.000    0.000    1.244           ---        ---            NC:b
      3113441691460573312  102.63473    0.00700   16   15   12    7.09748    11.974    12.828    11.029   0.405   0.127   5.312   3.069    0.175    0.039    1.335    0.000    0.000    0.964        DCEP_F        ---             ---
      5240438203718296192  165.36850  -64.29067   31   30   30    7.12163    13.710    14.507    12.821   0.442   0.164   4.770   3.004    0.050    0.017    1.323    0.000    0.000    1.041        DCEP_F        ---             ---
      5309174967720762496  144.21441  -53.03278   40   38   38    7.13431     9.692    10.507     8.830   0.378   0.209   4.914   2.640    0.312    0.029    1.272    0.000    0.000    1.248        DCEP_F        ---             ---
      5860785795219397376  184.39009  -65.75399   37   32   32    7.13451    13.826    14.464    12.970   0.378   0.188   4.548   2.284    0.009    0.017    1.303    0.000    0.000    1.025        DCEP_F        ---             ---
      5804085561048983552  259.69823  -73.42031   38   36   36    7.13752     9.420     9.979     8.733   0.138  99.999   0.971  99.999    4.278    0.026    1.242    0.000    0.000    1.079         OTHER        ---             ---
      6037442713485254272  243.84113  -31.35099   44   42   44    7.16731    10.697    11.270    10.004   0.133  99.999   5.559  99.999    0.504    0.043    1.238    0.000    0.000    1.053          WVIR        ---             ---
      5951833943563667200  262.03856  -46.63734   27   24   24   11.1657     13.130    13.605    12.482  99.999  99.999  99.999  99.999    0.044    0.032    1.268    0.000    0.000    1.149           CEP        ---             a,d
      6059594535580299904  189.06409  -60.35612   42   38   36    7.17965    16.262    17.079    15.368   0.178  99.999   4.270  99.999    0.406    0.046    1.333    0.000    0.000    0.975         OTHER        ---             ---
      5827881569673701632  247.23883  -64.91979   50   43   45    7.17969    14.944    15.410    14.309   0.098  99.999   4.844  99.999    0.022    0.029    1.237    0.000    0.000    1.035          WVIR          N             ---
      5257664497238811776  148.85895  -58.42969   38   33   34    7.19619     8.952     9.584     8.220   0.308   0.119   4.935   3.157    0.355    0.030    1.338    0.000    0.000    1.017        DCEP_F        ---             ---
      5600628115523816320  117.51301  -28.25514   38   36   36    7.19862    10.319    11.097     9.498   0.358   0.170   4.817   2.644    0.197    0.027    1.276    0.000    0.000    0.984        DCEP_F        ---             ---
      5584776353297776000  111.74489  -40.45999   27   26   22    7.20947    14.544    15.311    13.686   0.360  99.999   4.616  99.999    0.708    0.024    1.291    0.000    0.000    1.116         OTHER        ---             ---
      5626365410677889792  131.05061  -35.47371   34   33   31    7.21689     9.935    10.603     9.167   0.083   0.040   5.220   4.903    0.166    0.030    1.258    0.000    0.000    1.027        DCEP_F        ---             ---
      5785678430731263616  221.19577  -78.04003   32   28   29    7.22485    13.908    14.489    13.185   0.313  99.999   1.777  99.999    0.745    0.018    1.256    0.000    0.000    0.959         OTHER        ---             ---
      2174677564161400064  326.32669   54.49638   38   34   35    7.23099    11.382    12.400    10.387   0.407   0.179   4.957   3.336    0.187    0.029    1.371    0.000    0.000    0.939        DCEP_F        ---             ---
      2007997408188526336  337.20867   58.21093   28   25   25    7.23213    10.623    11.455     9.737   0.372   0.094   4.898   2.959    0.265    0.035    1.305    0.000    0.000    1.125        DCEP_F        ---             ---
      5946131429581661568  265.37449  -50.99746   27   24   24    7.23263    13.213    13.742    12.535   0.237  99.999   5.710  99.999    0.113    0.021    1.242    0.000    0.000    0.991          WVIR          N             ---
      4307944836090489600  290.25978    8.51633   16   14   14    7.23996     9.349    10.330     8.395   0.465  99.999   4.823  99.999    0.554    0.055    1.312    0.000    0.000    0.950        DCEP_F        ---             ---
      2165771172070496512  317.72654   49.14204   40   31   32    7.25140     9.945    10.880     9.001   0.320   0.151   5.007   2.781    0.387    0.028    1.342    0.000    0.000    0.949        DCEP_F        ---             ---
       481732126153267200   85.62923   68.30151   61   55   55    7.25951    14.266    14.999    13.445   0.122   0.167   4.187   0.654    0.825    0.021    1.304    0.000    0.000    0.961         OTHER        ---             ---
      5445181463681063936  154.60815  -37.11973   94   93   92    7.26577    14.337    14.929    13.610   0.131  99.999   6.820  99.999    0.506    0.023    1.266    0.000    0.000    1.003         OTHER        ---             ---
      5897930940078599552  218.64208  -52.10494   24   23   23    7.28945    14.516    15.396    13.593   0.327  99.999   5.735  99.999    0.814    0.030    1.331    0.000    0.000    0.965         OTHER        ---             ---
      5335963189825411072  172.84735  -60.58341   36   35   34    7.34403    13.082    13.963    12.126   0.242   0.085   4.753   2.648   -0.069    0.024    1.372    0.094    2.503    1.159        DCEP_F          N             f,g
      3123434705965998464   96.86103    1.19381   17   15   15    7.39350    10.893    11.601    10.071  99.999  99.999  99.999  99.999    0.342    0.058    1.270    0.000    0.000    0.899           ---        ---          NC:b,e
      1891884303059803392  330.75830   25.93332   27   24   20    7.40188    12.557    13.163    11.845   0.951   0.322   5.227   0.319    0.551    0.029    1.264    0.000    0.000    1.003         OTHER        ---             ---
      5613564621430610560  111.82868  -25.78535   35   31   34    7.41934    12.697    13.616    11.733   0.307   0.275   5.157   3.590    0.062    0.035    1.338    0.000    0.000    1.170        DCEP_F        ---             ---
      3112475495616980992  104.50389   -0.37596   18   17   18    7.42462    10.351    11.041     9.570   0.230  99.999   5.215  99.999    0.192    0.038    1.289    0.000    0.000    1.015        DCEP_F        ---             ---
      1824672978320474496  297.68960   19.13282   39   35   36    7.46131    15.672    16.618    14.666   0.395  99.999   1.230  99.999    0.449    0.037    1.379    0.066    0.476    1.000         OTHER        ---             ---
       582320496444448896  130.92621    4.72625   32   32   32    3.63640    12.668    13.308    11.921   0.339  99.999   1.223  99.999    1.037    0.042    1.264    0.000    0.000    0.945         OTHER        ---               a
      5855468247702904704  190.52089  -69.40756   31   29   29    7.51028     6.099     6.554     5.555   0.295   0.189   5.027   3.065    1.000    0.029    1.196    0.000    0.000    1.016        DCEP_F        ---             ---
      2934712880912798464  108.42673  -17.62026   30   28   28    7.51211    12.393    13.359    11.422   0.303  99.999   5.079  99.999    0.113    0.036    1.346    0.000    0.000    1.002        DCEP_F        ---             ---
      2071706925852317696  298.65054   36.51100   27   25   26    7.52235    14.683    15.418    13.848   0.100  99.999   6.090  99.999    0.696    0.025    1.298    0.000    0.000    1.037         OTHER        ---             ---
      5337191279923824384  168.04213  -61.75487   34   33   34    7.53200     7.799     8.345     7.145   0.240   0.048   5.398   2.322    0.704    0.030    1.209    0.000    0.000    1.072        DCEP_F        ---             ---
      4563743467462826240  249.38931   20.08527   37   33   32    7.53324    12.629    13.234    11.882  99.999  99.999  99.999  99.999    0.963    0.026    1.260    0.000    0.000    1.023         OTHER        ---             ---
      4071585153584942592  280.97247  -28.64142   19   14   14    7.55700    12.020    12.888    11.060   0.355  99.999   6.861  99.999    0.039    0.038    1.344    0.000    0.000    1.071           ---        ---            NC:b
      3368698813404804352   95.55497   14.67813   14   13   13    7.56688     8.123     8.755     7.419  99.999  99.999  99.999  99.999    0.530    0.058    1.218    0.000    0.000    0.796        DCEP_F        ---               a
      4564531233184753536  253.17185   20.54014   33   27   30    7.56709    14.204    14.620    13.620   0.120   0.051   5.864   5.738    0.032    0.021    1.232    0.000    0.000    0.980          WVIR        ---             ---
      5788889588797113344  191.05185  -77.76230   28   26   27    7.61121    17.541    18.446    16.602   0.068  99.999   4.346  99.999    0.122    0.085    1.320    0.000    0.000    0.993         OTHER        ---             ---
      5337958876494096256  165.10434  -60.99319   33   31   31    7.63695    12.313    13.199    11.369   0.310   0.220   5.131   3.222    0.173    0.029    1.374    0.000    0.000    1.234        DCEP_F        ---             ---
      5852875908570056832  214.34252  -64.44506   41   35   36    7.65230    16.505    17.446    15.518   0.224  99.999   1.501  99.999    0.306    0.071    1.387    0.102    0.550    0.995         OTHER        ---             ---
      1004234379680339328  100.57075   62.48031   25   21   20    7.69826    11.966    12.744    11.145  99.999  99.999  99.999  99.999    1.644    0.036    1.339    0.000    0.000    1.012         OTHER        ---             ---
      4649320171152521472   75.34236  -74.67027   27   23   25    7.70576    16.845    17.184    16.341   0.147  99.999   4.735  99.999   -0.031    0.061    1.193    0.000    0.000    0.998          WVIR          N             ---
      5339394082770287232  167.42135  -58.83772   27   22   23    7.72081     6.606     7.083     6.012   0.360  99.999   5.191  99.999    0.796    0.035    1.193    0.000    0.000    0.959        DCEP_F        ---             ---
      6078241638616570240  190.80662  -52.33852   62   57   59    7.73360    16.367    17.169    15.467   0.181  99.999   5.359  99.999    0.260    0.079    1.332    0.000    0.000    0.970         OTHER        ---             ---
      5699169470032041728  120.84217  -23.17614   34   33   35    7.75198    16.225    16.672    15.578   0.328  99.999   1.021  99.999    0.084    0.051    1.267    0.000    0.000    0.932         OTHER        ---             ---
      6631275405896525568  275.04100  -62.44751   44   40   40    7.77280    14.507    15.124    13.767   0.106  99.999   0.863  99.999    0.580    0.027    1.267    0.000    0.000    0.986         OTHER        ---             ---
      5415098722470316544  152.59186  -44.15874   44   43   41    7.77785    13.688    14.149    13.076   0.225   0.238   5.103   2.902   -0.002    0.018    1.234    0.000    0.000    1.111        DCEP_F          N             ---
      2535151351802433792   21.07072    1.20524   15   15   15  121.80292    13.429    14.390    12.465   0.167  99.999   1.561  99.999    0.077    0.043    1.348    0.145    3.801    1.327         OTHER         ---              a
      1816709082463903744  306.85490   20.33850   29   24   25    7.78324    17.452    18.129    16.592   0.261  99.999   5.334  99.999    0.172    0.108    1.332    0.246    1.155    1.102         OTHER        ---             ---
      5541251257807418368  123.92486  -37.35607   28   27   27    7.79087    14.675    15.741    13.655   0.540  99.999   5.455  99.999    0.076    0.025    1.376    0.000    0.000    0.986         OTHER        ---             ---
      3781318589270200448  157.30347   -2.75438   15   15   13    7.80101    12.976    13.888    12.061   0.233  99.999   7.082  99.999    0.022    0.032    1.318    0.000    0.000    0.903           ---        ---            NC:b
      2016028168089215488  356.26093   63.00385   32   30   31    7.80112    10.077    11.043     9.125   0.299   0.191   5.068   3.138    0.383    0.031    1.343    0.000    0.000    1.132        DCEP_F        ---             ---
      2030063919381336832  299.79498   29.45072   34   31   31    7.81823     9.367    10.162     8.511   0.256   0.186   5.159   3.424    0.400    0.032    1.320    0.000    0.000    1.039        DCEP_F        ---             ---
      2972082493697861504   84.76133  -15.41044   54   45   47    7.82265    17.505    18.102    16.750   0.170   0.174   5.836   3.818   -0.098    0.117    1.303    0.000    0.000    0.970          WVIR        ---             c,g
      4365635455242920448  254.23316   -4.07125   43   42   41    7.83564    12.464    12.957    11.807   0.166   0.080   5.971   6.224    0.131    0.041    1.214    0.000    0.000    1.101          WVIR        ---             ---
      5710877795703894656  117.28303  -23.49106   32   30   31    7.85064    15.559    16.433    14.630   0.250  99.999   5.603  99.999    0.503    0.035    1.315    0.000    0.000    0.969         OTHER        ---             ---
      1873112207907294848  316.06930   39.97223   32   31   31    7.85582     9.046     9.819     8.204   0.325   0.185   5.276   3.584    0.446    0.028    1.375    0.000    0.000    0.985        DCEP_F        ---             ---
      6861492112591537792  310.40767  -17.88105   39   30   32    7.87168    16.809    17.242    16.106   0.181  99.999   1.468  99.999   -0.029    0.115    1.268    0.000    0.000    0.966           ---        ---          NC:c,d
      4421573384179219840  229.65018    2.11038   16   14   14    7.88689    11.312    12.183    10.331   0.592  99.999   5.871  99.999   -0.026    0.037    1.403    0.000    0.000    0.905           ---        ---          NC:c,d
       470361114339849472   61.24359   58.65978   39   39   36    7.91561     7.164     7.921     6.322   0.321   0.173   5.018   3.575    0.782    0.040    1.276    0.000    0.000    1.384        DCEP_F        ---             ---
      6428175473440929536  294.01870  -65.94598   41   32   34    7.94843    16.130    16.888    15.281   0.226  99.999   0.931  99.999    0.401    0.047    1.300    0.000    0.000    0.987         OTHER        ---             ---
      5614916921960857088  114.04436  -25.36403   35   33   30    7.96016    14.488    15.578    13.452   0.340   0.250   5.412   3.472    0.055    0.031    1.334    0.144    4.197    1.118        DCEP_F          N             f,g
      2170785842762144512  322.18718   48.97821   36   34   36    7.96686    10.100    10.900     9.245   0.265   0.061   5.484   4.224    0.239    0.028    1.244    0.000    0.000    1.028        DCEP_F        ---             ---
      3063619589785968768  122.86262   -7.82392   20   17   17    7.98125    16.124    16.943    15.274   0.317   0.357   0.967   2.312    0.411    0.075    1.316    0.000    0.000    0.873         OTHER        ---             ---
      5916073672208090752  260.66692  -58.30404   31   30   30    7.98840    13.548    14.233    12.804  99.999  99.999  99.999  99.999    0.358    0.020    1.252    0.000    0.000    1.079         OTHER        ---             ---
      1825621002188696448  294.15720   20.33293   39   37   37    7.99014     6.577     7.407     5.716   0.249   0.153   5.059   3.257    1.053    0.039    1.267    0.000    0.000    0.934        DCEP_F        ---             ---
       428620663657823232    7.49410   60.21196   41   36   37    8.00066     8.505     9.230     7.709   0.278   0.113   5.159   3.337    0.422    0.034    1.280    0.000    0.000    1.155        DCEP_F        ---             ---
       261548119462093568   77.66762   49.68760   24   24   24    8.00263     9.060     9.694     8.321   0.205   0.129   5.124   4.135    0.331    0.043    1.309    0.000    0.000    0.945        DCEP_F        ---             ---
      5236551193933797888  174.75935  -65.20662   37   35   34    8.00290    14.650    15.669    13.623   0.250  99.999   4.290  99.999   -0.011    0.030    1.371    0.159    4.413    1.191        DCEP_F          N             f,g
      3050050207554658048  105.24924   -8.70898   22   20   21    8.01127     9.622    10.317     8.786  99.999  99.999  99.999  99.999    0.269    0.044    1.276    0.000    0.000    1.330        DCEP_F        ---             ---
      6015502165106078720  236.62193  -32.60640   49   47   46    8.02098    16.724    17.400    15.920   0.152  99.999   4.122  99.999    0.212    0.095    1.283    0.000    0.000    0.998         OTHER        ---             ---
      3073073156400935168  128.30366   -1.53432   30   28   30    8.05096    14.572    15.074    13.904   0.265  99.999   5.446  99.999    0.494    0.037    1.248    0.000    0.000    0.950         OTHER        ---             ---
      2097364991728613248  281.39690   38.74204   27   25   26    8.06649    13.673    14.208    12.979   0.251   0.115   0.952   3.237    0.667    0.015    1.250    0.000    0.000    0.880         OTHER        ---             ---
      6679489781046015104  307.33360  -42.74539   32   33   32   32.24974    15.132    15.631    14.527   0.408   0.361   3.437   1.310   -0.001    0.042    1.234    0.000    0.000    0.980         OTHER        ---               a
      5610898344395382528  105.69073  -26.31782   40   36   37    8.10774    13.396    14.033    12.632   0.201  99.999   5.761  99.999    0.718    0.016    1.277    0.000    0.000    0.986         OTHER        ---             ---
      5929889413807033728  252.50316  -54.36948   23   25   25    8.13574    14.992    15.820    14.073   0.147  99.999   2.002  99.999    0.297    0.053    1.344    0.000    0.000    0.991         OTHER        ---             ---
      1795752184674367104  330.34040   25.27321   28   28   26    8.15805    15.356    15.826    14.732   0.227  99.999   1.279  99.999    0.251    0.047    1.234    0.000    0.000    0.953         OTHER        ---             ---
       426487057038039936   15.34515   60.59564   45   42   40    8.16568    12.777    13.064    12.251   0.295  99.999   1.099  99.999    0.303    0.070    1.262    0.240   22.946    1.922           ---        ---          NC:e,f
      5852880955104044800  214.51090  -64.42147   43   37   38    8.19958    14.154    14.999    13.170   0.409   0.225   5.223   3.298   -0.025    0.030    1.411    0.000    0.000    0.969        DCEP_F        ---             ---
      5836958209940649472  182.28797  -77.20952   31   31   30    8.21402    15.819    16.674    14.882   0.437   0.266   6.595   1.337    0.463    0.032    1.333    0.000    0.000    1.015         OTHER        ---             ---
      5887482762148283008  228.20632  -54.75528   27   23   25    8.22041     9.016     9.899     8.190   0.160   0.252   5.313   3.248    0.531    0.054    1.319    0.000    0.000    1.015        DCEP_F        ---             ---
      5867066407423201792  208.45567  -61.80432   56   53   54    8.22816    12.236    12.623    11.623   0.133   0.241   4.648   5.271    0.591    0.032    1.238    0.000    0.000    1.018         OTHER        ---             ---
       234769818707661312   51.86499   37.51100   36   33   32    8.23340    14.949    15.552    13.785   0.252  99.999   3.612  99.999    0.945    0.036    1.661    0.000    0.000    1.027         OTHER        ---             ---
      5413351426695264384  153.87713  -47.68542   44   40   41    8.25282    16.226    16.889    15.415   0.308   0.132   6.431   1.720    0.084    0.048    1.279    0.080    0.435    1.098         OTHER        ---             ---
      5810933731785862144  261.84266  -69.76259   43   36   39    8.25522    17.427    17.968    16.692   0.262  99.999   1.214  99.999    0.084    0.098    1.306    0.000    0.000    1.059         OTHER        ---             ---
       512524361613040640   23.18010   63.59380   40   36   34    8.37701     6.636     7.463     5.778   0.090  99.999   6.227  99.999    1.296    0.031    1.290    0.000    0.000    0.948        DCEP_F        ---             ---
      1820309639468685824  299.00530   16.63476   25   25   24    8.38603     5.389     5.875     4.854   0.248   0.099   5.030   3.414    0.643    0.093    1.461    0.356   60.744    1.111        DCEP_F        ---             f,g
       420778534409007872    2.48553   56.22058   44   32   38    8.39113    16.886    17.771    15.943   0.417  99.999   1.487  99.999    0.310    0.066    1.346    0.062    0.149    1.017         OTHER        ---             ---
       208360790657462144   79.45432   44.47322   26   22   21    8.45395    14.163    14.622    13.536   0.394   0.417   4.528   2.482    0.140    0.028    1.263    0.000    0.000    1.028         OTHER        ---             ---
      5215675105917524608  134.23278  -76.06642   33   33   34    8.46581    12.610    13.299    11.804   0.272  99.999   0.965  99.999    1.781    0.018    1.282    0.000    0.000    1.017         OTHER        ---             ---
      2137480398589822464  296.13617   53.75508   25   23   24    8.47023    15.919    16.524    15.165   0.294  99.999   5.831  99.999    0.248    0.034    1.274    0.000    0.000    1.052         OTHER        ---             ---
      6001765760188117760  235.83787  -42.16067   35   31   32    8.54985    16.023    16.842    15.144   0.159  99.999   1.190  99.999    0.433    0.051    1.317    0.000    0.000    0.932         OTHER        ---             ---
      5815950562836663168  252.36857  -65.45065   51   48   47    8.56644    16.514    17.195    15.699   0.219  99.999   4.237  99.999    0.254    0.057    1.277    0.000    0.000    0.939         OTHER        ---             ---
      5819146877495757568  237.69744  -70.36286   36   34   33    8.57000    12.410    13.125    11.594   0.260   0.100   6.159   5.846    0.653    0.028    1.279    0.000    0.000    0.949         OTHER        ---             ---
      5196289174028610304  131.65729  -80.82269   24   21   22    8.60581    15.040    15.721    14.229   0.386  99.999   1.703  99.999    0.364    0.023    1.285    0.000    0.000    1.016         OTHER        ---             ---
      2237141472561304320  303.42756   61.52328   44   41   41    8.61052    17.406    18.121    16.573   0.183  99.999   4.135  99.999    0.142    0.086    1.308    0.236    1.012    1.039         OTHER        ---             ---
      3329849043206545920   92.80659    9.61249   17   14   16    8.61488     8.672     9.241     7.990   0.126   0.222   5.582   4.059    0.387    0.059    1.315    0.000    0.000    0.987        DCEP_F        ---             ---
       202939854734748032   70.99117   40.83478   29   25   25    8.63925    11.129    11.874    10.286   0.192  99.999   5.632  99.999    0.107    0.050    1.342    0.000    0.913    1.181        DCEP_F        ---             ---
      5230259955862905216  152.97864  -71.77672   30   24   24    8.65324    17.528    18.248    16.695   0.367  99.999   4.823  99.999    0.057    0.086    1.305    0.000    0.000    0.971         OTHER        ---             ---
      3419422583326134144   75.02886   24.14282   20   21   21    8.72177    13.989    14.919    13.066  99.999  99.999  99.999  99.999    1.301    0.041    1.334    0.000    0.000    0.877         OTHER        ---             ---
      5639531448249894272  131.22140  -32.18378   38   34   36    8.74405    14.639    15.305    13.805   0.122  99.999   5.336  99.999    0.640    0.024    1.301    0.000    0.000    1.086         OTHER        ---             ---
      1952859683185470208  326.17150   38.32141   44   41   42    8.79390    14.601    14.865    14.160   0.387   0.310   2.801   5.988    0.088    0.024    1.228    0.000    0.000    1.088         OTHER        ---             ---
      6043326024096810496  241.92403  -26.64090   54   46   49    8.80461    17.736    18.334    16.878   0.454  99.999   1.998  99.999    0.220    0.162    1.305    0.000    0.000    1.004         OTHER        ---             ---
      5852543237574940800  214.43505  -65.43618   42   33   38    8.81453    15.966    16.794    15.041   0.078  99.999   6.220  99.999    0.442    0.045    1.346    0.000    0.000    0.976         OTHER        ---             ---
      4317414345605177600  297.56136   14.12190   26   23   23    8.82144    13.957    14.697    13.112   0.293  99.999   2.146  99.999    0.525    0.036    1.294    0.000    0.000    1.105         OTHER        ---             ---
      5403319929273486848  167.28470  -33.13859   33   30   29    8.84402    14.279    14.986    13.479   0.154   0.225   2.062   0.964    0.843    0.033    1.281    0.000    0.000    1.009         OTHER        ---             ---
      5872138351486018048  208.86565  -57.10192   46   40   41    8.89822    17.032    17.880    16.073   0.052  99.999   6.204  99.999    0.215    0.084    1.368    0.131    0.633    1.031         OTHER        ---             ---
      5613972681993587200  115.49584  -25.87617   36   32   31    8.93422     8.740     9.312     8.043   0.401  99.999   4.840  99.999    0.335    0.038    1.250    0.000    0.000    0.930        DCEP_F        ---             ---
      3392988846324877952   75.37182   15.02397   22   20   19    8.94950    13.571    14.405    12.670  99.999  99.999  99.999  99.999    0.289    0.031    1.323    0.069    1.161    1.279          WVIR        ---             ---
      6445888777560326784  289.68440  -60.94966   44   43   43    8.96676    13.951    14.605    13.193   0.236  99.999   5.346  99.999    0.600    0.023    1.266    0.000    0.000    1.132         OTHER        ---             ---
       484232278156390656   79.00997   67.28658   69   66   65    8.97729    13.850    14.552    13.026   0.092   0.273   5.957   4.569    0.821    0.020    1.290    0.000    0.000    1.005         OTHER        ---             ---
      3034976006222041344  112.54399  -11.19827   33   30   30    9.04119    15.352    16.138    14.473   0.327   0.181   6.761   5.741    0.518    0.036    1.318    0.000    0.000    1.016         OTHER        ---             ---
      4294905143558345088  294.39174    6.83974   35   31   32    9.06315    16.462    17.295    15.554   0.205  99.999   6.597  99.999    0.328    0.076    1.312    0.070    0.241    1.068         OTHER        ---             ---
      5989694118953196288  237.01313  -42.63557   30   26   28    9.07361    10.338    11.034     9.565   0.484  99.999   7.098  99.999    0.994    0.046    1.269    0.000    0.000    0.931         OTHER        ---             ---
       236814021279324160   52.07477   40.20438   29   27   28    9.07498    13.964    14.650    13.186   0.171   0.064   5.149   5.219    0.645    0.027    1.275    0.000    0.000    0.989         OTHER        ---             ---
      6434564460626657536  284.23753  -67.23343   21   17   21    9.07709     4.061     4.549     3.712  99.999  99.999  99.999  99.999    5.199    0.309    3.325    1.097  648.230    0.989          WVIR        ---             f,g
      1965002655247293440  318.34090   38.40836   33   30   34    9.12809    15.146    15.880    14.286   0.244   0.154   1.159   0.431    0.450    0.031    1.308    0.000    0.000    1.034         OTHER        ---             ---
       393953130749489152    1.21171   50.23486   80   77   74    9.15622    11.280    11.661    10.754   0.088  99.999   3.742  99.999    0.222    0.037    1.238    0.000    0.000    1.028          WVIR        ---             ---
      3088047370902388992  120.21273    2.69703   38   35   35    9.16136    13.381    14.003    12.632   0.180   0.048   1.564   0.951    1.126    0.026    1.266    0.000    0.000    1.211         OTHER        ---             ---
      6203727148339377664  224.87603  -35.37426   18   15   15    9.16487     8.644     9.650     7.507   0.293  99.999   6.766  99.999    0.660    0.115    1.449    0.096    2.671    1.278         OTHER        ---             f,g
      5254097093074642944  159.83465  -61.15243   31   30   29    9.19783     8.805     9.392     8.117   0.088  99.999   6.883  99.999    0.328    0.029    1.245    0.000    0.000    0.984        DCEP_F        ---             ---
      4304198452030449792  299.28275   12.36745   30   24   28    9.28228    17.489    18.261    16.568   0.156  99.999   4.312  99.999    0.135    0.104    1.328    0.000    0.000    0.948         OTHER        ---             ---
      4056026175045038464  267.15626  -30.47597   15   13   14    9.31686     8.245     9.079     7.430  99.999  99.999  99.999  99.999    0.697    0.064    1.357    0.000    0.000    1.171        DCEP_F        ---               a
       911861487252782848  129.07378   40.62114   32   30   29    9.35861    13.249    13.931    12.464   0.235  99.999   5.195  99.999    0.964    0.021    1.280    0.000    0.000    1.028         OTHER        ---             ---
      4318663695732502144  295.99380   16.13848   40   39   38    9.36471    16.294    17.179    15.381   0.352  99.999   1.604  99.999    0.221    0.059    1.332    0.000    0.000    0.926         OTHER        ---             ---
      5382028092762032512  173.27780  -43.37928   40   35   37    9.38593    14.913    15.538    14.158   0.165   0.144   0.964   2.415    0.459    0.025    1.266    0.000    0.000    1.053         OTHER        ---             ---
      6856534788321988352  308.48456  -20.72744   53   47   48    9.40689    16.031    16.691    15.258   0.259  99.999   1.352  99.999    0.175    0.081    1.269    0.000    0.000    1.024         OTHER        ---             ---
       354653527150496896   36.81034   49.51172   25   23   22    9.41093    14.663    15.301    13.865   0.221  99.999   5.293  99.999    0.395    0.031    1.295    0.000    0.000    1.111         OTHER        ---             ---
      4222177328438155776  304.28563   -4.05193   25   18   21    9.46110    11.725    12.659    10.811   0.338  99.999   5.209  99.999    0.125    0.043    1.433    0.000    0.000    0.935           ---        ---            NC:b
      5854560115494081024  215.45224  -61.54966   70   71   68    9.46519     8.262     8.968     7.466   0.100   0.088   6.295   5.537    0.496    0.031    1.914    0.000    0.000    1.034        DCEP_F        ---             ---
      5343334629335701120  172.41925  -55.79787   39   37   36    9.47033    14.527    15.282    13.657   0.404  99.999   5.177  99.999    0.705    0.022    1.302    0.000    0.000    0.987         OTHER        ---             ---
      5458432090624389120  152.16275  -34.70540   47   42   44    9.47481    17.100    17.665    16.369   0.077   0.173   6.386   5.562    0.156    0.091    1.284    0.000    0.000    0.970         OTHER        ---             ---
      4269036830424588800  288.19714    3.55740   33   29   31    9.48055     7.899     8.667     7.121   0.087   0.125   1.699   6.096    0.690    0.050    1.242    0.000    0.000    0.964        DCEP_F        ---             ---
      5359204292963648768  154.77712  -48.75591   40   38   33    9.48697    15.138    15.894    14.255   0.399   0.262   1.224   2.981    0.556    0.027    1.333    0.000    0.000    1.032         OTHER        ---             ---
      4042820451931092736  272.18489  -32.21981   19   13   13    9.51422    13.429    13.981    12.711   0.137  99.999   4.024  99.999    0.064    0.027    1.263    0.000    0.000    1.129          WVIR        ---             ---
      3686396376054950272  200.48345   -1.12863   17   14   14    9.52364    14.184    14.773    13.556  99.999  99.999  99.999  99.999    0.182    0.035    1.253    0.000    0.000    1.042           ---        ---            NC:b
      1853221080490290304  317.65660   32.52597   57   51   55    9.55315    12.920    13.367    12.326   0.464  99.999   4.849  99.999    0.126    0.020    1.214    0.000    0.000    1.055          WVIR        ---             ---
      5233136969784501760  157.04379  -67.13623   30   27   27    9.55690    15.681    16.447    14.822   0.384  99.999   2.196  99.999    0.414    0.033    1.318    0.000    0.000    1.022         OTHER        ---             ---
      5329838158460391296  131.22276  -46.34296   25   22   21    9.56113     7.973     8.526     7.355   0.313  99.999   4.820  99.999    0.409    0.041    1.223    0.000    0.000    1.000        DCEP_F        ---             ---
      5651934489159093504  137.90470  -22.67786   20   18   15    9.60140    13.888    14.539    13.105   0.467  99.999   5.697  99.999    0.660    0.029    1.291    0.000    0.000    1.256         OTHER        ---             ---
      1788539457114558336  319.82160   18.83969   28   27   27    9.61224    15.011    15.670    14.223   0.274  99.999   5.486  99.999    0.657    0.044    1.286    0.150    3.437    1.355         OTHER        ---             f,g
      5855852527008107008  183.19581  -70.15180   25   27   27    9.65890     5.865     6.338     5.283   0.149   0.102   6.340   4.732    1.131    0.117    1.195    0.586  143.075    2.616        DCEP_F        ---             f,g
      4291911757509527680  295.44669    6.93250   34   33   30    9.68223    14.239    15.004    13.381   0.177  99.999   1.573  99.999    0.977    0.023    1.296    0.000    0.000    1.048         OTHER        ---             ---
      5392666348796983552  160.96765  -40.49104   40   35   35    9.68563    16.542    17.361    15.645   0.122  99.999   4.811  99.999    0.268    0.060    1.327    0.000    0.000    0.947         OTHER        ---             ---
      2079329736863006848  297.49095   44.81308   28   24   25    9.69536    16.224    16.983    15.307   0.203  99.999   2.273  99.999    0.272    0.041    1.316    0.090    0.499    1.055         OTHER        ---             ---
      1306279466601099904  253.28603   25.97637   39   36   37    9.69998     9.786    10.254     9.191   0.156  99.999   6.854  99.999    0.427    0.022    1.199    0.000    0.000    1.093          WVIR        ---             ---
      3506814683782851968  201.84322  -19.45390   18   16   16    9.70500    11.952    12.293    11.427  99.999  99.999  99.999  99.999    0.071    0.035    1.225    0.000    0.000    1.098         OTHER        ---             ---
      5835124087174043136  244.71595  -57.89980   37   33   32    9.75376     6.152     6.695     5.517   0.085  99.999   6.317  99.999    1.062    0.042    1.133    0.000    0.000    0.981        DCEP_F        ---             ---
      5351423049186195328  158.22527  -58.52100   31   28   26    9.75912    11.013    11.864    10.138   0.154   0.150   6.189   5.286    0.201    0.031    1.322    0.000    0.000    1.111        DCEP_F        ---             ---
      5993655659352495616  243.61906  -40.79315   26   27   26    9.76457    12.203    12.886    11.393   0.436  99.999   5.232  99.999   -0.028    0.060    1.357    0.000    0.000    1.077        DCEP_F        ---             ---
      5254662177677566464  155.34567  -61.07408   28   25   25    9.76811     8.586     9.086     7.959   0.049   0.148   1.098   5.400    0.287    0.030    1.233    0.000    0.000    0.983        DCEP_F        ---             ---
      2013029941628292352  359.39565   62.71824   37   34   36    9.80569     9.439    10.164     8.649  99.999  99.999  99.999  99.999    0.221    0.029    1.266    0.000    0.000    1.075        DCEP_F        ---             ---
      5241804518715438336  165.39269  -62.21022   32   31   30    9.84085    12.202    13.059    11.270  99.999  99.999  99.999  99.999    0.049    0.025    1.361    0.000    0.000    1.097        DCEP_F          N             ---
      5328248672646357120  132.04364  -48.65915   32   26   27    9.84168    11.913    13.000    10.908  99.999  99.999  99.999  99.999    0.113    0.026    1.382    0.000    0.000    0.921        DCEP_F        ---             ---
      6528936333914427392  351.31260  -44.72983   31   30   29    9.84506    11.904    12.504    11.183  99.999  99.999  99.999  99.999    1.688    0.043    1.253    0.000    0.000    1.139         OTHER        ---             ---
      4112437031430794880  257.17866  -25.16373   20   19   19    9.87146    13.001    13.718    12.190  99.999  99.999  99.999  99.999    0.166    0.039    1.305    0.000    0.000    0.872           ---        ---            NC:b
      6637797743231941376  283.20470  -56.67555   21   21   20    9.88164    12.418    12.849    11.829   0.190   0.078   5.217   1.660    0.076    0.051    1.232    0.000    0.000    1.119          WVIR        ---             ---
      4117993619657572864  264.41965  -21.68434   17   17   17    9.88222    14.569    15.455    13.591   0.187   0.116   4.209   2.179   -0.073    0.051    1.368    0.116    1.561    1.139          WVIR        ---             ---
      4559635520223408768  252.13625   17.86028   35   38   38    9.89519    12.671    13.284    11.914   0.225  99.999   4.546  99.999    0.880    0.030    1.282    0.000    0.000    1.092         OTHER        ---             ---
      5249864660505483648  145.56903  -63.70573   26   23   21    9.91751    17.877    18.590    16.992   0.212  99.999   1.811  99.999    0.169    0.112    1.343    0.484    2.674    1.118           ---        ---          NC:e,f
      5872414848624226048  208.21351  -56.48967   49   48   46    9.96251    11.378    12.061    10.603   0.150  99.999   6.673  99.999    0.322    0.041    1.281    0.000    1.122    1.183          WVIR        ---             ---
      5791277453182601600  209.43553  -74.19146   30   30   29    9.97416    13.444    14.214    12.584   0.143  99.999   2.381  99.999    1.171    0.019    1.301    0.000    0.000    1.090         OTHER        ---             ---
      6734839677456493568  278.83954  -33.90374   19   19   19    9.97659    12.493    13.009    11.820   0.260  99.999   6.190  99.999    0.191    0.033    1.255    0.000    0.000    1.017          WVIR        ---             ---
      5424247204666300032  141.27576  -43.46610   33   31   31    9.98000    11.062    11.769    10.302   0.440  99.999   4.161  99.999    2.299    0.026    1.294    0.000    0.000    1.056         OTHER        ---             ---
      5645387137943427584  129.20516  -29.01682   41   37   38    9.99117    14.358    14.997    13.545   0.358   0.184   1.766   2.501    0.559    0.024    1.283    0.000    0.000    1.015         OTHER        ---             ---
      5411404225965521024  147.25435  -46.52563   41   36   36    9.99230    12.974    13.262    12.513   0.347  99.999   2.651  99.999    0.044    0.018    1.216    0.000    0.000    1.044           ---        ---            NC:b
      3695309528410630784  188.42223   -1.73992   29   26   27   10.01135    18.263    18.505    17.608   0.267  99.999   4.643  99.999    0.077    0.227    1.368    0.501    1.748    1.058           ---        ---          NC:c,b
      5328949100222702848  130.67412  -48.68614   25   22   23   10.02929    14.296    15.327    13.283   0.233  99.999   5.513  99.999    0.013    0.023    1.366    0.000    0.000    1.006        DCEP_F        ---             ---
       431673526410519040    1.50742   64.00995   33   33   31   10.04098    14.143    15.020    13.192   0.155  99.999   6.678  99.999    0.731    0.021    1.339    0.000    0.000    0.988         OTHER        ---             ---
      5613083555040759296  111.51238  -26.58108   36   34   34   10.06304    14.478    15.269    13.601   0.175   0.154   5.251   3.843    0.531    0.023    1.315    0.000    0.000    0.921         OTHER        ---             ---
      4685261526923834496    2.60032  -75.17706   31   30   30   10.09004    14.710    15.032    14.227   0.218   0.167   4.787   4.126   -0.037    0.022    1.224    0.000    0.000    1.046        DCEP_F        ---             ---
      2838846565158953856  347.44352   22.55952   60   56   57   10.09238    12.566    13.280    11.719  99.999  99.999  99.999  99.999    1.737    0.040    1.292    0.000    0.000    1.170         OTHER        ---             ---
      2070224337474904064  311.49913   45.30694   25   25   25   10.14797     9.418    10.482     8.419   0.216  99.999   5.711  99.999    0.447    0.029    1.316    0.000    0.000    1.036        DCEP_F        ---             ---
      4087865901446732160  287.48025  -17.45598   15   14   13   10.18946    10.459    11.167     9.667   0.341  99.999   5.286  99.999    1.419    0.049    1.244    0.000    0.000    1.354         OTHER        ---             ---
      4589283026634957696  273.03221   28.20037   36   33   33   10.19605    16.369    17.017    15.576   0.423  99.999   6.674  99.999    0.230    0.043    1.306    0.000    0.000    1.050         OTHER        ---             ---
      2459336348575424512   26.85849  -13.31527   16   13   13   10.20040    13.722    14.567    12.801   0.193  99.999   5.376  99.999    0.085    0.032    1.291    0.000    0.000    1.103          WVIR        ---             ---
      5360604761536992384  162.11344  -51.32036   37   33   34   10.23799    16.617    17.399    15.725   0.120  99.999   5.078  99.999    0.221    0.070    1.331    0.000    0.000    1.015         OTHER        ---             ---
      4244016309425761024  301.97512    2.88630   33   29   27   10.25833    15.666    16.071    15.092   0.226  99.999   1.373  99.999    0.007    0.046    1.233    0.000    0.000    0.973          WVIR          N             ---
      5337257834740652160  167.55357  -60.84747   22   20   20   10.27245    11.087    12.121    10.093  99.999  99.999  99.999  99.999    0.136    0.041    1.377    0.000    0.000    0.999        DCEP_F        ---             ---
       201574982848108416   74.92307   40.83603   23   21   22   10.30573     9.918    10.667     9.104  99.999  99.999  99.999  99.999    0.070    0.050    1.270    0.000    0.000    1.084        DCEP_F        ---             ---
      6008752606825164544  237.03185  -38.58870   37   32   33   10.31272    14.978    15.798    14.072   0.128   0.048   4.231   3.286    0.766    0.043    1.332    0.000    0.000    1.083         OTHER        ---             ---
      4156450099578283776  279.51377   -8.36895   17   15   14   10.34150     8.880     9.929     7.924   0.137  99.999   1.799  99.999    0.429    0.067    1.347    0.000    0.000    0.937        DCEP_F        ---               a
      5241780677399802624  165.37783  -62.29079   31   32   32   10.35488    10.310    11.083     9.471  99.999  99.999  99.999  99.999    0.255    0.031    1.270    0.000    0.000    0.945        DCEP_F        ---             ---
      5859119760248045312  198.50696  -64.32488   36   33   35   10.35635    10.847    11.833     9.889  99.999  99.999  99.999  99.999    0.144    0.032    1.347    0.000    0.000    0.964        DCEP_F        ---             ---
      3735040935131723136  192.63617    9.87734   49   43   41   10.35924    15.203    15.587    14.634   0.130  99.999   1.391  99.999   -0.003    0.037    1.241    0.000    0.000    1.071          WVIR        ---             ---
      5342078987064921856  178.94973  -57.32120   40   36   37   10.36719    16.173    16.970    15.249   0.410  99.999   5.355  99.999    0.332    0.049    1.334    0.049    0.166    1.075         OTHER        ---             ---
      5872419693347405440  208.20203  -56.35852   46   42   46   10.38478    17.552    18.447    16.633   0.182  99.999   1.781  99.999    0.218    0.118    1.324    0.000    0.000    0.993         OTHER        ---             ---
      4510925780739110272  282.61553   15.94016   17   15   15   10.38657    10.428    10.995     9.862   0.367  99.999   4.393  99.999    0.343    0.038    1.188    0.000    0.000    1.104          WVIR        ---             ---
      2067030702869079424  311.84830   43.74436   25   20   21   10.39003    12.281    12.613    11.674  99.999  99.999  99.999  99.999    1.284    0.038    1.233    0.000    0.000    0.993         OTHER        ---             ---
      2130507330205591296  286.23164   46.16862   23   20   21   10.40582    12.740    13.148    12.159   0.142  99.999   2.011  99.999    0.125    0.028    1.233    0.000    0.000    1.118          WVIR          N             ---
      1865551416198078464  315.94160   33.31916   46   42   41   10.45414    15.764    16.514    14.893   0.183   0.115   5.605   5.477    0.408    0.039    1.326    0.000    0.000    0.978         OTHER        ---             ---
      5859853787292455424  187.54419  -67.01734   35   31   27   10.46478    16.367    17.120    15.508   0.125  99.999   6.304  99.999    0.376    0.050    1.319    0.000    0.000    1.003         OTHER        ---             ---
      2853452301527791744  359.27065   26.56413   55   46   48   10.48725    17.457    18.052    16.572   0.495  99.999   4.805  99.999    0.053    0.134    1.299    0.000    0.000    1.017           ---        ---          NC:b,c
      5538569613358406144  117.35518  -38.23935   25   24   24   10.50594    12.618    13.341    11.789   0.251   0.178   4.775   2.967    0.045    0.028    1.278    0.000    0.000    1.242        DCEP_F        ---             ---
      5948221017072011776  265.39353  -48.91010   28   21   25   10.52965    12.147    12.652    11.544   0.661   0.394   4.647   1.838    0.169    0.039    1.247    0.000    0.000    1.158          WVIR        ---             ---
      4605942822519308672  274.26251   36.14030   35   30   31   10.53132    12.209    12.840    11.467   0.304   0.188   6.747   5.396    1.171    0.020    1.264    0.000    0.000    1.025         OTHER        ---             ---
      6427819918867500800  294.88050  -67.24241   52   46   47   10.53134    15.158    15.895    14.311   0.153   0.091   4.287   2.754    0.519    0.033    1.308    0.000    0.000    0.963         OTHER        ---             ---
      6033383728926411648  255.36746  -27.13397   36   34   33   10.56227    15.454    16.068    14.679   0.161  99.999   1.035  99.999    0.193    0.051    1.282    0.000    0.000    0.934         OTHER        ---             ---
      1843402574786188672  309.85860   24.30942   25   21   24   10.60069    16.648    17.251    15.851   0.235  99.999   4.762  99.999    0.270    0.084    1.298    0.000    0.000    1.013         OTHER        ---             ---
      4267549637851481344  286.16423    1.30614   18   17   15   17.13794     7.877     8.661     7.001  99.999  99.999  99.999  99.999    0.421    0.045    1.197    0.000    0.000    0.849        DCEP_F        ---               a
      6029365323212969216  255.29568  -30.13317   35   35   34   10.60588    12.941    13.576    12.125   0.296  99.999   4.348  99.999   -0.010    0.057    1.298    0.000    0.000    0.996          WVIR        ---             ---
      2009045655078880512  346.29551   56.12725   32   26   26   10.63955    16.543    17.369    15.610   0.254  99.999   1.761  99.999    0.258    0.057    1.363    0.000    0.000    0.970         OTHER        ---             ---
       421856742997282816    7.35064   57.56895   38   36   36   10.67315    13.575    14.367    12.688   0.256  99.999   5.338  99.999    0.492    0.023    1.321    0.000    0.000    0.962         OTHER        ---             ---
      5337764640889249536  168.58836  -60.05292   27   26   25   10.70960     9.268     9.921     8.512  99.999  99.999  99.999  99.999    0.298    0.033    1.250    0.000    0.000    0.925        DCEP_F        ---             ---
      5531199969180474624  118.64620  -45.21830   28   24   23   10.82331    17.091    17.864    16.236   0.401  99.999   0.986  99.999    0.087    0.069    1.320    0.000    0.000    0.915         OTHER        ---             ---
      4299958597754397312  300.13413    9.16047   30   30   29   10.84670    12.406    12.916    11.755   0.127   0.116   1.993   1.785    0.085    0.042    1.233    0.000    0.000    0.958          WVIR        ---             ---
       506779550797525760   31.95200   58.44353   35   31   31   10.87727     8.837     9.576     8.042   0.044   0.195   5.888   4.603    0.330    0.031    1.341    0.000    0.000    0.965        DCEP_F        ---             ---
      2007201567928631296  340.21724   56.82946   29   27   29   10.88439     8.042     8.698     7.285  99.999  99.999  99.999  99.999    0.458    0.038    4.093    0.000    0.000    1.149        DCEP_F        ---             ---
      6631442767883845376  277.85630  -61.35609   25   23   23   10.88584    12.420    13.156    11.588   0.233  99.999   5.397  99.999    1.465    0.047    1.285    0.000    0.000    1.118         OTHER        ---             ---
       409377178640561408   25.70727   55.35861   43   42   39   10.89049    12.616    13.177    11.912   0.198  99.999   1.860  99.999    0.199    0.036    1.258    0.000    0.000    0.916          WVIR          N             ---
      5871922507947292032  205.07765  -57.61318   42   36   41   10.94947     7.467     8.033     6.795   0.276  99.999   4.466  99.999    0.537    0.042    1.161    0.000    0.000    0.943        DCEP_F        ---             ---
      4517321536808136320  284.41509   17.90307   31   23   25   10.95978    16.166    16.953    15.254   0.086   0.069   4.492   5.156    0.315    0.057    1.334    0.000    0.000    0.989         OTHER        ---             ---
      1858213722264871040  312.46090   29.33989   75   73   69   10.98039    14.367    15.026    13.529   0.249  99.999   1.875  99.999    0.615    0.021    1.331    0.000    0.000    1.054         OTHER        ---             ---
      3027495856819349248  113.41167  -16.31710   30   24   27   10.98248    11.045    11.890    10.165   0.082   0.148   7.105   6.220    0.113    0.038    1.307    0.000    0.000    0.955        DCEP_F        ---             ---
      5814366407092443520  255.73675  -68.00903   50   51   49   11.01766    10.939    11.373    10.360   0.153  99.999   6.730  99.999    0.217    0.030    1.219    0.000    0.000    1.054          WVIR        ---             ---
      4256744187345732224  280.53297   -4.29349   17   15   13   11.05302     9.920    11.042     8.878   0.330  99.999   6.648  99.999    0.321    0.052    1.309    0.000    0.000    0.939        DCEP_F        ---               a
       609374121781057024  131.71699   14.84212   41   36   38   11.06080    16.589    17.032    15.948   0.263   0.091   6.761   2.242    0.015    0.101    1.241    0.000    0.000    0.932         OTHER        ---             ---
       532198472919029120   24.60847   69.74266   36   32   34   11.10085    14.981    15.372    14.405   0.132  99.999   2.108  99.999    0.104    0.027    1.236    0.000    0.000    0.925         OTHER        ---             ---
      5859919586201646720  189.37518  -66.59204   41   38   37   11.10302    14.268    15.024    13.407   0.225  99.999   1.465  99.999    0.107    0.020    1.312    0.000    0.000    1.036          WVIR          N             ---
      1844330223297611136  315.04090   25.34702   48   48   48   11.10830    13.382    14.086    12.560   0.481  99.999   4.709  99.999    0.955    0.023    1.288    0.000    0.000    0.994         OTHER        ---             ---
       203496585576324224   72.44976   42.28970   27   26   26   11.11731     8.599     9.235     7.846  99.999  99.999  99.999  99.999    0.034    0.278    1.292    0.977  279.040    6.076        DCEP_F        ---             f,g
      4291468035845276544  294.99076    5.54756   37   32   32   11.15496    16.165    17.030    15.239   0.109   0.191   4.942   2.924    0.524    0.052    1.327    0.000    0.000    1.008         OTHER        ---             ---
      3609358780321640576  198.95669  -13.71259   14   13   13   11.16057    15.363    15.851    14.612   0.443   0.382   4.971   5.176    0.121    0.063    1.269    0.000    0.000    1.000         OTHER        ---             ---
      5611465073923671424  106.94491  -24.91952   38   36   37   11.18235    11.252    11.814    10.558   0.133  99.999   7.038  99.999    0.032    0.034    1.239    0.000    0.000    1.054        DCEP_F        ---             ---
      5995711814808683648  237.17375  -42.26557   32   34   31   11.19933    12.628    13.275    11.857   0.093  99.999   6.985  99.999    0.233    0.041    1.279    0.000    0.000    0.977          WVIR          N             ---
      5313887130948758016  142.92069  -49.65499   39   35   33   11.20064     8.878     9.833     7.947   0.032   0.194   3.430   0.379    0.391    0.032    1.448    0.000    0.000    1.043        DCEP_F        ---             ---
       440689349956503680   43.66832   51.82463   39   38   36   11.22703    13.425    14.009    12.708   0.414  99.999   5.926  99.999    0.146    0.022    1.254    0.000    0.000    1.068          WVIR        ---               e
       462407693902385792   52.35821   60.44647   41   40   40   11.27625    11.762    12.885    10.757   0.207  99.999   4.939  99.999    0.188    0.034    1.443    0.000    0.000    1.100        DCEP_F        ---             ---
      5932569709575669504  243.32248  -54.23490   66   64   65   11.28752     7.983     8.647     7.237   0.117   0.025   6.525   5.496    0.487    0.053    1.250    0.000    0.000    0.965        DCEP_F        ---             ---
      3430067092837622272   91.64561   26.32922   17   16   16   11.30513     9.341     9.975     8.636  99.999  99.999  99.999  99.999    0.188    0.053    1.261    0.000    0.000    0.939        DCEP_F        ---             ---
      1081153704899012096  118.55611   55.42484   31   30   30   11.30844    14.399    14.986    13.686   0.220  99.999   6.754  99.999    0.618    0.025    1.259    0.000    0.000    1.051         OTHER        ---             ---
      2002637323358768000  343.65706   54.26545   30   30   28   11.31916    13.427    14.149    12.542   0.657  99.999   5.286  99.999   -0.003    0.020    1.326    0.000    0.000    1.249        DCEP_F        ---               e
      5543304767573682432  124.77614  -35.08943   34   32   32   11.37453    12.656    13.326    11.877  99.999  99.999  99.999  99.999    0.286    0.026    1.284    0.000    0.000    1.408           ---        ---          NC:e,f
      2036316975126680192  288.18337   26.95493   28   27   28   11.37496    16.103    16.884    15.175   0.479  99.999   4.009  99.999    0.315    0.063    1.362    0.073    0.344    1.087         OTHER        ---             ---
      3465480094621539968  176.91357  -33.27650   37   33   36   11.39015     9.470    10.357     8.536   0.174  99.999   4.843  99.999    0.438    0.037    1.408    0.000    0.000    1.101           ---        ---            NC:b
      5353193022391404160  163.05938  -54.91337   28   27   27   11.42501    12.751    13.315    12.052   0.116  99.999   1.354  99.999    0.869    0.033    1.248    0.000    0.000    1.061         OTHER        ---             ---
      4167155567562018944  260.96776   -9.53652   19   19   17   11.50444    14.314    15.261    13.296  99.999  99.999  99.999  99.999    0.214    0.036    1.363    0.101    1.539    1.064         OTHER        ---             ---
      3562002337773491328  171.89247  -13.37829   21   17   20   11.56095    16.059    16.483    15.423  99.999  99.999  99.999  99.999    0.023    0.076    1.251    0.000    0.000    0.943          WVIR        ---             ---
      4111880369315900032  255.28603  -26.59510   30   26   26   25.03768    11.545    12.075    10.895  99.999  99.999  99.999  99.999    0.098    0.054    1.317    0.000    0.000    1.278         RVTAU        ---               a
       200708636406382720   75.34662   39.96038   27   23   24   11.62570     7.339     7.939     6.679   0.120   0.116   4.401   0.779    0.543    0.051    1.226    0.000    0.000    0.935        DCEP_F        ---             ---
      5332375453374624640  178.07378  -65.40418   37   32   35   11.63735     9.334    10.085     8.592   0.080   0.366   2.098   0.536    0.264    0.026    1.262    0.000    0.000    1.001        DCEP_F        ---             ---
      5872412649600772608  208.04199  -56.58380   55   49   52   11.65570    16.843    17.791    15.854   0.519   0.116   5.336   4.295    0.305    0.085    1.380    0.000    0.000    0.984         OTHER        ---             ---
      2030427789026783488  299.45419   30.26590   32   28   30   11.66304    10.416    11.284     9.523   0.198  99.999   4.850  99.999    0.216    0.029    1.298    0.000    0.000    1.004        DCEP_F        ---             ---
       421355778014109824    6.07960   56.26570   37   32   29   11.71480    14.119    14.899    13.257   0.374   0.199   4.399   3.650    0.876    0.029    1.306    0.000    0.000    1.055         OTHER        ---             ---
      6006397448606582400  231.49492  -39.25831   29   23   24   11.76631    17.375    18.061    16.583   0.095  99.999   2.076  99.999    0.109    0.130    1.284    0.000    0.000    0.898         OTHER        ---             ---
      6000811826466060800  230.74362  -43.43277   25   22   22   11.77547    15.809    16.460    15.040   0.109  99.999   6.778  99.999    0.199    0.048    1.282    0.000    0.000    1.080         OTHER        ---             ---
      6876368298759473024  304.76246  -14.03461   42   38   37   11.79645    10.172    10.780     9.357   0.105  99.999   4.596  99.999    4.813    0.036    1.263    0.000    0.000    1.133         OTHER        ---             ---
      5296958598944189824  138.62624  -63.78136   33   28   29   11.80765    15.937    16.481    15.203   0.361   0.334   6.900   0.634    0.030    0.033    1.271    0.000    0.000    1.112         OTHER        ---             ---
      4536954794371066368  279.11092   25.33571   37   34   32   11.84344    14.648    15.359    13.879   0.338   0.236   6.477   6.019    0.130    0.023    1.284    0.000    0.000    1.027         OTHER        ---             ---
      4892280324979261824   66.40711  -27.04507   34   32   31   11.87084    11.127    11.804    10.354   0.264  99.999   1.596  99.999    2.634    0.036    1.271    0.106    5.382    1.349         OTHER        ---               a
      4227673782766536448  313.82470    0.69020   38   35   31   11.84998    16.934    17.517    16.220   0.051  99.999   4.490  99.999    0.116    0.110    1.279    0.000    0.000    0.997         OTHER        ---             ---
       410112687498415872   19.29584   52.23229   29   27   24   11.85226    16.139    16.920    15.218   0.340  99.999   4.908  99.999    0.237    0.062    1.336    0.045    0.139    1.052         OTHER        ---             ---
      6130597874068100992  180.25430  -49.16786   65   64   62   11.86894    13.411    13.897    12.769   0.153  99.999   7.094  99.999    0.054    0.026    1.242    0.000    0.000    0.985          WVIR        ---             ---
      5516268395117070720  124.41499  -47.25057   30   24   24   11.88336    16.113    16.406    15.600   0.108  99.999   4.231  99.999    0.017    0.039    1.246    0.000    0.000    1.009         OTHER        ---             ---
      2073922579215436288  301.01866   39.10421   32   29   30   11.92821    12.968    13.858    12.032   0.147   0.083   4.682   1.055    0.010    0.021    1.337    0.000    0.000    0.953        DCEP_F        ---             ---
      5252462982600551424  152.44867  -63.55788   29   27   27   11.97263    15.898    16.428    15.077   0.109   0.100   1.193   2.231    0.006    0.050    1.342    0.313    6.763    1.455          WVIR          N             f,g
      4333737385964345472  252.38360  -12.40361   51   47   47   12.07963    13.389    14.128    12.544   0.158  99.999   1.800  99.999    0.141    0.023    1.302    0.000    0.000    1.022          WVIR        ---             ---
      4368941549268283392  264.33782   -3.21252   17   15   16   12.08789    14.184    14.933    13.319   0.187  99.999   1.065  99.999   -0.019    0.030    1.317    0.000    0.000    1.021          WVIR        ---             ---
      5251972119383929856  158.38204  -63.72604   32   31   30   12.09336    12.419    12.862    11.792   0.313  99.999   5.996  99.999    0.259    0.024    1.249    0.000    0.000    0.842         OTHER        ---             ---
      4607612332144061056  267.13518   34.46559   27   22   25   12.10759    10.454    10.906     9.867   0.085  99.999   1.637  99.999    0.345    0.024    1.207    0.000    0.000    0.921          WVIR        ---             ---
      1999252442448732288  358.02928   58.74172   37   34   31   12.14061     9.322    10.202     8.457   0.241   0.135   4.401   1.508    0.319    0.033    1.262    0.000    0.000    1.030        DCEP_F        ---             ---
      5648230852964229760  137.19895  -27.68036   55   53   52   12.16152    11.462    12.081    10.721  99.999  99.999  99.999  99.999    1.713    0.031    1.252    0.000    0.000    1.186         OTHER        ---             ---
      5336389564126521728  175.70084  -58.99339   35   34   34   12.18311    10.904    11.710    10.024   0.230   0.170   4.436   1.020    0.099    0.031    1.360    0.000    0.000    1.026        DCEP_F        ---             ---
      5241829944925721472  165.18594  -61.87459   34   29   33   12.21158    16.702    17.523    15.742   0.306  99.999   4.216  99.999    0.012    0.055    1.365    0.000    0.000    0.976           ---        ---          NC:c,e
      6054992602724692608  188.59725  -61.23762   40   38   40   12.21766    11.128    12.233    10.112   0.205   0.102   4.276   1.239    0.099    0.045    1.434    0.160   11.245    1.219        DCEP_F        ---             f,g
      5830275721895849600  247.12321  -61.93094   42   37   38   12.25092    11.944    12.711    11.100   0.167  99.999   6.410  99.999    0.485    0.030    1.291    0.000    0.000    0.963         OTHER        ---             ---
       488753263810889088   60.65213   64.44802   33   32   32   12.25842    12.173    13.100    11.231  99.999  99.999  99.999  99.999    0.215    0.030    1.338    0.000    0.000    0.962          WVIR        ---             ---
      4066375912402666624  274.06943  -23.30591   16   14   14   12.27464    15.322    16.304    14.345   0.215  99.999   3.178  99.999    0.040    0.057    1.373    0.000    0.000    0.954        DCEP_F        ---               a
      5305402405888598400  144.56157  -59.29180   38   32   33   12.27638    15.501    16.353    14.591   0.207  99.999   1.208  99.999    0.375    0.039    1.328    0.129    1.416    1.128         OTHER        ---             ---
      6153706275581365376  190.92034  -37.74657   24   23   23   12.28435    14.447    15.032    13.725   0.353   0.233   1.360   6.119    0.367    0.028    1.257    0.000    0.000    1.131         OTHER        ---             ---
      3302426196715055616   58.24870    9.28810   38   37   37   12.29446    11.868    12.558    11.073   0.242   0.280   6.269   5.882    0.625    0.042    1.294    0.000    0.000    1.184         OTHER        ---             ---
      5825379734071464320  230.42716  -64.00743   36   34   35   12.33658    16.340    17.178    15.408   0.221  99.999   2.240  99.999    0.419    0.046    1.330    0.000    0.000    0.988         OTHER        ---             ---
      5616601820448126336  111.52996  -25.25730   43   40   43   12.35350     9.386    10.146     8.593   0.229   0.164   3.471   6.245    0.201    0.029    1.267    0.000    0.000    0.963        DCEP_F        ---             ---
      5958329106699082624  263.51883  -44.02592   20   18   19   12.35748    14.043    14.808    13.206   0.251   0.192   6.947   1.441    0.086    0.028    1.296    0.000    0.000    1.007          WVIR          N             ---
      5246453288237516160  150.07234  -65.10334   34   30   31   12.36771    17.282    18.009    16.461   0.440  99.999   4.391  99.999    0.112    0.070    1.296    0.000    0.000    1.019         OTHER        ---             ---
      4042605428692186240  271.78399  -33.45395   19   15   12   23.04094    12.954    13.632    12.194   0.523  99.999   1.284  99.999    0.047    0.033    1.331    0.000    0.000    0.902          WVIR        ---               a
      4427943301711857152  234.36695    4.88549   27   25   26   12.38637    15.511    16.028    14.808   0.067  99.999   4.273  99.999    0.110    0.043    1.271    0.000    0.000    0.985          WVIR        ---               g
      6029396105127449088  255.36929  -29.86825   40   37   35   12.40275    16.788    17.585    15.831   0.326   0.256   4.599   4.466    0.341    0.113    1.409    0.397    7.117    1.259           ---        ---          NC:e,f
      5240441472232302848  165.56688  -64.26289   36   32   34   12.43802     8.849     9.596     8.059   0.035   0.136   4.402   1.098    0.330    0.027    1.259    0.000    0.000    1.108        DCEP_F        ---             ---
      5620323048837384320  111.80167  -20.56459   39   35   35   12.45890    15.061    15.815    14.187   0.065  99.999   4.888  99.999    0.408    0.037    1.311    0.000    0.000    1.019         OTHER        ---             ---
      4042284547441348224  269.03617  -34.62281   19   14   14   7.152775    14.251    14.811    13.528  99.999  99.999  99.999  99.999    0.014    0.042    1.272    0.000    0.000    1.055          WVIR        ---             ---
      2944769323492573184   94.30345  -16.07074   25   20   22   12.52475    17.236    18.066    16.319   0.305  99.999   4.049  99.999    0.277    0.101    1.358    0.149    0.441    1.030         OTHER        ---             ---
      5620149154199221632  112.85013  -20.77481   40   32   32   12.56329    13.311    14.151    12.383   0.160   0.153   1.131   1.735    0.111    0.020    1.331    0.000    0.000    0.973          WVIR          N             ---
      5884729035255064064  238.67837  -54.56644   61   56   58   12.63346     8.965     9.866     8.031   0.174   0.144   4.054   0.985    0.400    0.035    1.313    0.000    0.000    1.106        DCEP_F        ---             ---
       532154183216635520   23.88181   69.16536   35   29   28   12.63932    11.960    12.890    10.980   0.227   0.156   2.512   3.088    0.309    0.033    1.358    0.000    0.000    0.945          WVIR        ---             ---
       470386952863752576   61.53736   58.80875   35   35   36   12.65005    10.260    11.188     9.374   0.229   0.111   4.025   0.806    0.132    0.043    1.293    0.000    0.000    0.976        DCEP_F        ---             ---
      6031320868948118272  251.89455  -29.60348   35   32   32   12.68826    13.055    13.520    12.411  99.999  99.999  99.999  99.999   -0.035    0.040    1.262    0.000    0.000    0.861           ---        ---          NC:c,d
      3055152285104260864  112.24975   -6.87902   48   45   41   12.86034    16.391    17.223    15.468   0.368   0.407   4.792   3.370    0.412    0.065    1.369    0.094    0.549    1.023         OTHER        ---             ---
      4045253297571203968  277.36964  -32.37440   17   14   16   12.86716    12.663    13.193    11.978   0.306  99.999   5.300  99.999    0.110    0.034    1.249    0.000    0.000    1.020          WVIR        ---             ---
      5865206961464617088  201.62523  -63.16263   45   42   42   12.88787    11.054    12.219    10.014   0.067  99.999   6.811  99.999    0.125    0.055    1.420    0.184   14.600    1.365        DCEP_F        ---             f,g
      4253435825622331392  280.73864   -5.82091   16   14   14   12.91058     9.096     9.920     8.354   0.140  99.999   1.352  99.999    0.410    0.046    1.271    0.000    0.000    0.877        DCEP_F        ---             ---
      3068381299771030144  118.62028   -5.10529   31   29   29   12.91261    15.013    15.613    14.218   0.251   0.168   1.050   1.527    0.324    0.039    1.284    0.000    0.000    1.011         OTHER        ---             ---
      6254114914384373760  233.88111  -19.81241   25   24   23   12.92474    13.048    13.946    12.056   0.326  99.999   5.898  99.999   -0.035    0.032    1.331    0.000    0.000    0.919           ---        ---          NC:c,b
      4285285069657053184  281.15266    5.46532   14   15   15   12.94619    15.467    16.340    14.523  99.999  99.999  99.999  99.999    0.031    0.068    1.361    0.108    0.891    1.212           ---        ---          NC:c,b
      2037889315421818496  289.87340   27.56234   33   32   31   12.97887    11.594    12.278    10.830   0.129   0.079   7.091   1.250    0.228    0.027    1.296    0.000    0.000    1.184          WVIR        ---             ---
      4116400736547210496  264.37140  -23.80317   17   13   17   13.00735    14.749    15.854    13.652   0.189  99.999   1.323  99.999    0.189    0.049    1.427    0.201    4.239    1.116          WVIR        ---             f,g
      6879550418549562112  303.03612  -13.55864   38   33   37   13.01743    17.371    18.082    16.550   0.170  99.999   1.074  99.999    0.162    0.124    1.289    0.178    0.601    1.050         OTHER        ---             ---
      1832265900696991104  305.09740   24.73516   40   34   36   13.02104    16.803    17.660    15.850   0.306  99.999   2.260  99.999    0.363    0.067    1.351    0.000    0.000    0.959         OTHER        ---             ---
      5723872786185811968  125.50919  -13.26585   30   29   27   13.05595    15.543    16.159    14.753   0.401  99.999   1.183  99.999    0.322    0.049    1.284    0.000    0.000    1.080         OTHER        ---             ---
      1866388312043579904  316.03910   34.45449   39   39   38   13.09458    13.006    13.554    12.308   0.141  99.999   7.064  99.999    0.788    0.022    1.256    0.000    0.000    0.930         OTHER        ---             ---
      1265918318889238784  221.38737   23.57316   26   24   23   13.10690    16.713    17.319    15.938   0.436  99.999   4.465  99.999    0.134    0.069    1.284    0.163    0.998    1.038         OTHER        ---             ---
      5310669788148987520  139.59222  -54.41226   35   33   33   13.12071    13.735    14.711    12.752   0.145  99.999   4.741  99.999   -0.016    0.018    1.350    0.057    0.679    1.020        DCEP_F        ---             ---
      5831354823849185664  244.94491  -60.66935   41   39   39   13.12216    13.394    14.031    12.631   0.100   0.080   0.933   1.337    1.042    0.021    1.264    0.000    0.000    0.941         OTHER        ---             ---
      5325604110967001344  138.04013  -50.37601   31   30   30   13.21053    11.724    12.759    10.714   0.181   0.127   1.307   1.629    0.454    0.031    1.400    0.000    0.000    1.054          WVIR        ---             ---
      1854297811606226432  321.95010   33.44379   70   62   62   13.22026    15.811    16.549    14.969   0.110   0.089   1.821   3.701    0.448    0.038    1.305    0.000    0.000    1.006         OTHER        ---             ---
      5293770397477896960  111.75947  -59.26431   25   22   23   13.23520    14.022    14.726    13.176   0.192  99.999   4.957  99.999    0.925    0.017    1.304    0.000    0.000    0.992         OTHER        ---             ---
      5311616398935271168  140.00627  -52.85618   40   40   40   13.23958    10.853    11.860     9.895   0.056  99.999   4.914  99.999    0.095    0.026    1.354    0.000    0.000    1.112        DCEP_F        ---             ---
      5240318807960764416  164.80476  -64.81338   31   27   25   13.25836    14.841    15.639    13.963   0.153  99.999   0.918  99.999    0.014    0.024    1.356    0.000    0.000    1.000          WVIR          N             ---
      6397514457824964736  335.28370  -68.38977   29   27   27   13.27624    14.305    14.608    13.840   0.229  99.999   4.197  99.999    0.003    0.023    1.205    0.000    0.000    1.138          WVIR          N             ---
      5257064404407296896  146.82492  -60.38119   41   41   37   13.28644    16.634    17.508    15.741   0.220  99.999   6.779  99.999    0.101    0.061    1.321    0.203    1.584    1.065         OTHER        ---             ---
      4538286990147126016  282.38248   27.52091   34   36   35   13.31721    15.391    16.111    14.549   0.456   0.136   1.046   4.898    0.471    0.029    1.303    0.000    0.000    0.986         OTHER        ---             ---
      1859869140107576192  311.89930   31.73403   41   39   39   13.32599    14.667    15.275    13.920   0.196   0.102   6.948   1.345    0.016    0.026    1.259    0.000    0.000    1.071          WVIR          N             ---
      4228435679901025024  312.42897    0.94407   38   37   37   13.36297    15.304    15.999    14.467   0.079   0.085   6.729   3.638    0.422    0.042    1.316    0.000    0.000    1.022         OTHER        ---             ---
      5296488527664669568  136.59231  -64.72736   24   22   23   13.38425    16.930    17.659    16.111   0.145  99.999   6.966  99.999    0.236    0.061    1.305    0.000    0.000    0.963         OTHER        ---             ---
      5316627285726082176  130.64793  -56.29163   40   41   39   13.42802    14.506    15.023    13.817   0.137   0.118   1.219   2.351   -0.006    0.019    1.240    0.000    0.000    1.024          WVIR        ---             ---
      4313179507891570304  287.50172   12.53654   26   23   24   13.43999    10.084    11.198     9.075   0.366   0.109   4.961   3.626    0.477    0.050    1.394    0.000    0.000    1.003        DCEP_F        ---             ---
      5350852677538959104  162.75755  -58.59059   27   28   27   13.45493    10.906    11.915     9.972  99.999  99.999  99.999  99.999    0.203    0.034    1.352    0.000    0.000    1.060        DCEP_F        ---             ---
      5600915775257809152  119.42569  -27.60189   38   31   31   13.45979    11.494    12.363    10.659   0.437   0.293   5.368   1.673    0.060    0.030    1.347    0.000    0.000    1.051        DCEP_F        ---             ---
      3285706404427137536   67.27156    5.95710   37   34   32   13.46454    15.062    15.732    14.283   0.079   0.136   1.306   4.405    0.458    0.044    1.326    0.000    0.000    1.110         OTHER        ---             ---
      2031815578877743104  296.45211   29.66118   34   27   30   13.51095    15.565    16.280    14.680   0.193   0.235   7.056   4.056    0.565    0.034    1.331    0.000    0.000    1.011         OTHER        ---             ---
      6904301907057503744  305.93990  -11.33261   27   24   24  219.4910     13.303    14.179    12.353  99.999  99.999  99.999  99.999   -0.049    0.030    1.359    0.103    2.663    1.307         OTHER        ---             a,h
      1979234493243190528  325.51559   50.38318   36   30   28   13.55127    15.310    15.973    14.421   0.453  99.999   6.222  99.999    0.221    0.033    1.356    0.000    0.000    1.026         OTHER        ---             ---
      4136939132623615872  260.43921  -15.59353   17   14   16   13.55433    12.697    13.739    12.101   0.619   0.472   1.319   3.534    0.108    0.074    1.310    0.000    0.000    0.955          WVIR          N             ---
      5243891567884690688  148.20235  -69.01697   29   26   27   13.56859    15.428    15.885    14.755   0.123  99.999   2.265  99.999   -0.061    0.032    1.278    0.000    0.000    1.082          WVIR        ---             c,h
      4284921543605364224  277.67316    5.77309   21   16   19   13.57464    14.366    15.274    13.393   0.176  99.999   2.076  99.999    0.061    0.025    1.345    0.000    0.000    1.034          WVIR          N             ---
      5614312705966204288  117.01604  -25.57777   38   35   37   13.59892     9.503    10.142     8.785   0.244  99.999   5.037  99.999    0.123    0.039    1.218    0.000    0.000    1.000        DCEP_F        ---             ---
      4368928561286582272  264.41842   -3.27237   18   15   16   13.61082    14.123    14.927    13.230  99.999  99.999  99.999  99.999    0.044    0.034    1.298    0.000    0.000    1.115          WVIR        ---             ---
      2061974358149624064  302.45294   39.24582   24   25   24   13.62907    13.166    13.893    12.332   0.172  99.999   5.376  99.999    0.843    0.022    1.301    0.000    0.000    1.048         OTHER        ---             ---
       459263743483634304   36.80736   59.46060   26   26   26   13.63864     9.139    10.111     8.188   0.163  99.999   3.940  99.999    0.365    0.042    1.333    0.000    0.000    0.854        DCEP_F        ---             ---
      5596601154188852352  121.58947  -30.09687   36   33   35   13.67010     9.488    10.230     8.672   0.089   0.144   4.526   1.762    0.151    0.028    1.256    0.000    0.000    1.059        DCEP_F        ---             ---
      2070890023051322368  306.38289   44.90431   23   22   21   13.67405    11.588    12.062    10.963  99.999  99.999  99.999  99.999    0.356    0.032    1.256    0.000    0.000    0.914         OTHER        ---             ---
      6030635804488868480  249.53582  -31.47765   21   20   19   13.68681    12.780    13.330    12.085   0.304   0.163   5.761   1.972    0.002    0.037    1.234    0.000    0.000    0.960        DCEP_F        ---             ---
      4162616744910354304  263.40963  -12.28636   14   13   14    2.59123    14.761    15.515    13.858   0.349  99.999   4.695  99.999    0.126    0.050    1.283    0.000    0.000    0.920         BLHER        ---               a
      6457394032872723328  311.32110  -57.55134   31   28   28   13.69263    14.833    15.537    14.018   0.193  99.999   6.734  99.999    0.491    0.047    1.284    0.000    0.000    1.049         OTHER        ---             ---
      5917461187180276096  256.00741  -56.22746   32   28   29   13.69270    17.093    17.742    16.312   0.180   0.182   4.354   0.722    0.188    0.084    1.273    0.000    0.000    0.909         OTHER        ---             ---
      4267397694768545920  287.05729    1.29863   14   13   13   13.75460     6.609     7.395     5.848  99.999  99.999  99.999  99.999    0.888    0.054    1.308    0.000    0.000    0.927        DCEP_F        ---               a
      5586922973654572416  116.29911  -36.97475   29   27   25   13.76670    12.169    12.953    11.270   0.181   0.203   4.275   2.121    0.058    0.025    1.323    0.000    0.000    1.001        DCEP_F        ---             ---
      4087335043492541696  286.51307  -18.42825   18   17   16   13.77231    12.494    13.060    11.807   0.279  99.999   5.697  99.999    0.015    0.035    1.312    0.000    0.000    1.098        DCEP_F        ---             ---
      5822821651526965632  241.16480  -65.01915   46   40   42   13.78359    16.396    17.117    15.543   0.331  99.999   7.110  99.999    0.399    0.052    1.330    0.000    0.000    0.917         OTHER        ---             ---
      3159572178541360768  106.37575   10.53958   18   17   17   13.79115    11.979    12.711    11.208   2.103   1.219   6.107   1.163    0.457    0.036    1.270    0.000    0.000    1.108         OTHER        ---             ---
      5843995221816383104  202.01069  -70.53498   32   29   28   13.80490    16.476    17.300    15.590   0.437  99.999   7.066  99.999    0.182    0.054    1.335    0.000    0.000    0.986         OTHER        ---             ---
      4111218875639075712  260.22946  -23.43554   21   19   17   13.83137    13.634    14.487    12.713  99.999  99.999  99.999  99.999    0.102    0.030    1.333    0.000    0.000    0.793          WVIR        ---             ---
       206577210999441536   74.41700   46.09253   24   22   23   13.84765    11.026    12.007    10.073   0.233  99.999   1.004  99.999    0.162    0.061    1.435    0.136    6.695    1.415        DCEP_F        ---           a,f,h
      2243309938950947200  304.41505   62.75205   47   44   45   13.98367    14.125    14.634    13.606   0.503   0.215   5.053   2.963    0.015    0.017    1.234    0.000    0.000    1.218        DCEP_F        ---             ---
      6105670055675091840  221.07896  -37.95477   15   13   14   14.01053    12.360    13.373    11.383   0.200  99.999   4.930  99.999   -0.083    0.098    1.346    0.000    0.000    1.084           ---        ---          NC:c,b
      2957940098405233024   81.05287  -24.52838   36   34   33   14.01674    13.504    13.826    12.828   0.113   0.165   1.445   2.225    0.006    0.018    1.327    0.000    0.000    1.201          WVIR        ---             ---
      4043909415252379136  270.45390  -31.25502   19   16   14   14.05245    14.181    15.121    13.149  99.999  99.999  99.999  99.999    0.072    0.037    1.370    0.000    0.000    1.046          WVIR        ---             ---
      5847605601366390272  213.78880  -67.70393   34   28   28   14.07734    13.284    14.022    12.434   0.177   0.078   1.208   1.724    0.084    0.024    1.306    0.000    0.000    1.196          WVIR          N             ---
      5351331755370445056  161.23472  -56.28954   32   28   28   14.10712     8.072     8.991     7.512   0.421   0.221   3.590   0.530    0.406    0.037    1.273    0.000    0.000    0.899        DCEP_F        ---             ---
      5238530486651141888  166.45641  -65.72683   32   31   30   14.11477    13.827    14.518    12.942   0.058  99.999   4.980  99.999    0.067    0.017    1.253    0.000    0.000    1.070          WVIR          N             ---
      4111915966009505664  255.66211  -26.23261   24   23   24   14.14322    13.042    13.662    12.343   0.273   0.162   6.339   3.323    0.089    0.030    1.285    0.000    0.000    0.977          WVIR        ---             ---
      5597327141100381568  119.74674  -29.30786   34   34   34   14.15735     9.985    10.741     9.171   0.282   0.104   4.794   1.716    0.149    0.028    1.277    0.000    0.000    1.063        DCEP_F        ---             ---
      6157795870424183552  187.89104  -35.49000   22   21   21   14.20656    11.710    12.051    11.049   0.466   0.380   6.414   2.453    0.190    0.049    1.337    0.000    0.000    1.314          WVIR        ---             ---
      4650130545572291712   88.04997  -74.24308   30   24   28   14.21231    16.839    17.416    16.175   0.145   0.132   0.892   1.692   -0.025    0.057    1.239    0.158    0.783    1.008          WVIR        ---             ---
      5949988997408748288  262.95367  -48.29746   26   22   23   14.23138    16.944    17.842    16.029   0.410   0.239   4.181   4.836    0.222    0.084    1.348    0.114    0.402    1.010         OTHER        ---             ---
      4461405563720378240  251.79274   13.63965   64   60   59   14.28333    14.675    15.290    13.916   0.172  99.999   6.893  99.999    0.303    0.032    1.275    0.000    0.000    1.087         OTHER        ---             ---
      4288482208940672384  294.23962    3.25671   48   44   45   14.35065    13.558    14.262    12.726   0.269   0.154   7.066   5.724    0.630    0.022    1.292    0.000    0.000    0.976         OTHER        ---             ---
      2016626856473497344  352.30314   63.37430   32   31   31   14.37514    10.776    11.942     9.716   0.165   0.144   4.554   1.751    0.243    0.028    1.396    0.000    0.000    1.050        DCEP_F        ---             ---
      3830758267052086400  154.49686   -0.85008   19   17   17   14.39000    14.008    14.876    13.020   0.509  99.999   6.856  99.999   -0.061    0.030    1.393    0.055    0.574    1.072         OTHER        ---             ---
      4089525717386434048  276.51149  -23.00393   14   12   14   14.41943    13.793    14.649    12.886  99.999  99.999  99.999  99.999    0.123    0.032    1.330    0.000    0.000    0.796          WVIR        ---             ---
      5896071081804972672  214.65216  -54.70078   61   57   54   14.46661    13.392    14.111    12.547   0.446   0.062   5.008   3.016    0.121    0.025    1.304    0.000    0.000    1.100          WVIR        ---             ---
      3635683287713853696  199.30949   -5.08285   15   14   13   14.46864    12.965    13.331    12.448   0.222   0.103   6.494   2.745    0.091    0.039    1.256    0.000    0.000    0.989          WVIR        ---             ---
      6026412893938675712  254.58229  -33.60913   29   23   23    6.06133     6.671     7.173     5.950   0.191  99.999   6.327  99.999    1.131    0.055    1.259    0.000    0.000    0.914        DCEP_F        ---               a
      4314665910161558016  292.75298   10.68900   30   29   29   14.60392    14.752    15.574    13.847   0.119   0.146   1.279   2.257    0.035    0.031    1.309    0.000    0.000    0.950          WVIR        ---             ---
      4126279126871525120  253.69261  -21.57641   38   36   36   14.61477    14.123    14.761    13.318   0.126   0.075   0.977   2.357    0.153    0.035    1.108    0.000    0.000    0.927          WVIR        ---             ---
      4113644634448907648  256.73132  -23.55151   16   15   13   13.46801    11.882    12.431    11.215   0.334  99.999   6.206  99.999    0.137    0.069    1.282    0.000    0.000    1.050          WVIR        ---               j
        61259706956316800   51.01792   21.22912   32   30   31   14.63401    16.172    16.729    15.353   0.292   0.306   4.041   3.186   -0.049    0.063    1.323    0.000    0.000    0.974          WVIR        ---             c,g
      2161786374436607616  315.02658   42.59755   29   25   26   14.71797     8.389     9.714     7.280   0.270   0.153   4.994   2.190    0.781    0.037    1.540    0.000    0.000    1.051        DCEP_F        ---             ---
      1944255076986187776  357.55938   51.39965   49   46   47   14.73276    11.799    12.286    11.157   0.337   0.068   5.863   2.250    0.108    0.026    1.404    0.000    0.000    1.259          WVIR        ---             ---
       508915489570374272   24.30841   57.75922   39   35   36   14.79237     8.807     9.077     8.009  99.999  99.999  99.999  99.999    0.346    0.039    1.303    0.000    0.000    0.927        DCEP_F        ---             ---
      5613618570524631680  112.21039  -25.64831   43   42   41   14.83238    15.035    16.144    13.980   0.116   0.116   0.912   2.163    0.068    0.031    1.401    0.150    3.767    1.071          WVIR          N             f,g
      1408588611248562304  251.74301   47.51581   23   17   20   14.83324    15.250    15.577    14.627   0.173   0.192   1.413   1.987    0.070    0.030    1.331    0.000    0.000    0.984          WVIR        ---             ---
      1808784833442397056  305.16950   16.07330   30   27   29   14.89895    15.684    16.380    14.767   0.266  99.999   0.919  99.999    0.402    0.042    1.385    0.000    0.000    1.080         OTHER        ---             ---
      6026616058697966336  254.65831  -32.70346   32   29   29   14.92625    14.273    15.001    13.416   0.086   0.156   1.138   2.045    0.052    0.042    1.314    0.000    0.000    0.961          WVIR        ---             ---
       677478456121200512  124.48307   23.45394   21   22   22   14.94097    13.269    13.785    12.658   0.228  99.999   6.591  99.999   -0.015    0.030    1.242    0.000    0.000    1.305          WVIR        ---             ---
      6003618265474918144  227.59919  -43.63821   26   26   26   14.94609    12.659    13.346    11.833   0.331   0.251   4.277   2.914    1.114    0.033    1.284    0.000    0.000    1.033         OTHER        ---             ---
      1511868830821191040  212.35630   51.44825   40   36   37   14.96266    13.625    14.108    12.987   0.075  99.999   1.361  99.999    0.173    0.019    1.240    0.000    0.000    0.999         OTHER        ---             ---
      4062494254008169728  270.65491  -28.57732   18   13   14   14.99441    13.762    14.717    12.818   0.133  99.999   6.606  99.999    0.109    0.037    1.296    0.000    0.000    0.911          WVIR        ---             ---
      2034684200359279488  297.82201   32.67553   32   30   27   15.00336    13.123    14.178    12.049   0.267  99.999   4.404  99.999    0.027    0.021    1.404    0.098    3.109    1.074        DCEP_F        ---             f,g
      1824605019111851648  296.50290   18.82534   35   30   32   15.01598    15.605    16.462    14.647   0.124   0.094   7.062   2.330   -0.009    0.044    1.379    0.000    0.000    1.037          WVIR          N             ---
      2092081490462877824  284.55776   33.75139   31   29   29   15.02944    12.012    12.648    11.253   0.183  99.999   1.448  99.999    1.140    0.023    1.266    0.000    0.000    0.904         OTHER        ---             ---
      5864955727424819200  203.49590  -64.05556   43   40   39   15.04436     9.724    10.544     8.879   0.141   0.164   4.496   1.425    0.220    0.031    1.262    0.000    0.000    1.109        DCEP_F        ---             ---
      2016581673416790656  350.61846   62.75714   32   27   27   15.09343    10.122    11.345     9.120   0.323   0.275   4.359   1.391    0.271    0.028    1.399    0.000    0.000    0.978        DCEP_F        ---             ---
      2071433765909167232  308.22621   46.60125   30   26   27   15.11946     8.817     9.730     7.911   0.291   0.170   4.705   2.108    0.362    0.026    1.383    0.000    0.000    0.994        DCEP_F        ---             ---
      5719887881173205504  123.06887  -18.23136   48   42   44   15.13081    15.968    16.696    15.137   0.333  99.999   4.626  99.999    0.323    0.047    1.311    0.000    0.000    0.973         OTHER        ---             ---
      5346996312292850944  166.99946  -55.00751   33   30   30   15.15982    14.011    14.965    13.052   0.298   0.193   6.520   0.777    0.198    0.023    1.336    0.059    0.759    1.110         OTHER        ---             ---
       684721729487753600  135.73901   20.66389   20   19   19   15.16850    14.451    14.810    13.895   0.133   0.126   4.904   4.043   -0.027    0.040    1.237    0.000    0.000    1.006         OTHER        ---               a
      4365039549995933824  257.59191   -4.06006   20   16   17   15.21559    11.862    12.696    10.969   0.304  99.999   6.266  99.999    0.204    0.041    1.100    0.000    0.000    1.002          WVIR        ---             ---
      6665341810878980736  300.19630  -53.97528   30   30   30   15.22473    12.424    12.979    11.743   0.201   0.204   6.922   0.134    1.321    0.036    1.253    0.000    0.000    1.194         OTHER        ---             ---
      3324153371114695680   95.35961    6.47015   15   14   14   15.23122     8.021     8.653     7.324   0.293   0.210   2.752   1.366    0.274    0.081    1.217    0.000    0.000    1.165        DCEP_F        ---             ---
      4114967140773219584  259.19974  -22.01765   17   17   16   15.24384    13.371    14.099    12.507   0.321   0.241   1.312   2.783    0.080    0.038    1.355    0.000    0.000    1.100          WVIR        ---             ---
      5965495757804852992  256.72461  -42.61104   25   21   21    6.13038     8.641     9.262     7.886   0.413  99.999   3.863  99.999    0.743    0.053    1.286    0.000    0.000    1.056           ---        ---          NC:a,i
      6162629942015500416  202.61749  -38.20832   15   16   16   15.30500    12.833    13.308    12.218  99.999  99.999  99.999  99.999    0.081    0.033    1.261    0.000    0.000    0.854          WVIR        ---               a
      4510321530372682240  278.44823   16.43253   32   29   30   15.37258    14.088    14.752    13.289   0.132   0.074   6.926   2.379    0.042    0.028    1.284    0.000    0.000    0.971          WVIR        ---             ---
      4253873740471155200  284.69098   -5.95133   18   15   15   15.37483    13.772    14.556    12.855   0.176  99.999   6.694  99.999    0.101    0.024    1.322    0.000    0.000    0.977          WVIR        ---             ---
      1425124986955687040  245.80570   52.54535   27   26   25   15.38691    13.386    13.979    12.663   0.573  99.999   0.863  99.999    0.773    0.013    1.258    0.000    0.000    1.129         OTHER        ---             ---
      4109968284175880192  261.82364  -25.63993   20   16   16   15.38860    14.682    15.704    13.719   0.351   0.443   1.109   4.572    0.059    0.044    1.460    0.188    3.946    1.222          WVIR        ---           a,f,h
      4606885623679043200  273.41526   37.47747   29   26   27   15.40329    12.152    12.714    11.454   0.154  99.999   5.011  99.999    0.522    0.021    1.251    0.000    0.000    1.088         OTHER        ---             ---
      2905500849820723072   83.16977  -30.40496   34   31   32   15.44273    15.316    15.892    14.652   0.381  99.999   1.194  99.999    0.289    0.027    1.254    0.000    0.000    0.975         OTHER        ---             ---
       419703349473530240    4.67835   54.03924   53   51   51   15.46945    13.454    14.081    12.696   0.144   0.110   6.683   2.189    0.117    0.024    1.281    0.000    0.000    1.143          WVIR        ---             ---
      4118144527610250880  264.97233  -20.99301   17   16   13   15.47115    14.525    15.339    13.576   0.240  99.999   1.179  99.999    0.067    0.037    1.346    0.000    0.000    0.866          WVIR        ---             ---
      4317499248521095168  296.95436   14.55200   30   27   25   15.48498     9.577    10.651     8.664   0.580  99.999   4.865  99.999    0.348    0.036    1.286    0.000    0.000    1.087           ---        ---            NC:b
      3492182559135688960  178.25815  -23.21645   32   34   31   15.48765    12.346    12.979    11.865   0.411   0.307   1.610   3.792    0.060    0.045    1.153    0.000    0.000    1.009          WVIR        ---             ---
      1850441824321539456  323.22820   30.40408   24   24   22   15.50323    14.901    15.727    14.027   0.542  99.999   1.501  99.999    0.631    0.032    1.311    0.000    0.000    1.014         OTHER        ---             ---
      1380969669432001408  246.31790   40.89687   27   28   26   15.52683    13.412    13.846    12.832   0.091   0.082   1.354   2.280    0.003    0.016    1.279    0.000    0.000    1.104          WVIR        ---             ---
      4379075782292287104  251.81957   -1.96655   41   21   19   15.53810    11.890    12.429    11.172   0.074  99.999   1.404  99.999    0.154    0.036    1.394    0.000    0.000    1.195          WVIR        ---             ---
      4253894218876973440  284.38923   -5.79884   15   13   14   15.55468    12.000    12.790    11.172   0.338  99.999   4.395  99.999    0.088    0.047    1.282    0.000    0.000    0.916           ---        ---            NC:b
      5537860123428416640  119.69307  -38.99433   24   25   24   15.55821    11.462    12.339    10.547   0.307   0.101   4.980   3.110    0.139    0.034    1.418    0.000    0.000    1.078        DCEP_F        ---             ---
      5957698772945957248  265.73640  -40.29880   18   16   16   15.58097    13.549    14.324    12.689   0.114  99.999   4.921  99.999    0.090    0.030    1.326    0.000    0.000    1.082          WVIR        ---             ---
      6028122119165853440  256.09008  -32.18578   40   35   39   15.67152    13.336    14.472    12.841   0.311   0.239   1.450   3.206   -0.292    0.043    1.320    0.000    0.000    1.102           ---        ---          NC:a,h
      5956996945289080448  268.57787  -41.71404   18   15   16   15.64460    13.658    14.233    12.965  99.999  99.999  99.999  99.999   -0.040    0.030    1.220    0.000    0.000    1.385          WVIR        ---             ---
      5254660837647740672  155.46599  -61.14753   30   27   28   15.77671    13.179    13.795    12.394   0.106  99.999   1.013  99.999    0.052    0.019    1.283    0.000    0.000    1.262          WVIR          N             ---
      2072446725377780352  299.97652   38.77827   29   22   25   15.79268    14.338    15.072    13.510   0.185  99.999   6.575  99.999    0.056    0.021    1.282    0.000    0.000    0.942          WVIR        ---             ---
      6147735858723666432  180.78713  -43.60275   33   33   33   15.81928    14.675    15.615    13.721   0.362   0.261   1.369   1.957   -0.084    0.033    1.328    0.072    1.057    1.108          WVIR          N             ---
      4649243243989279488   74.00368  -74.92872   24   25   25   15.94298    16.711    17.173    16.056   0.114  99.999   1.077  99.999    0.046    0.070    1.277    0.000    0.000    1.054          WVIR          N               g
      4125177446265160448  264.25618  -15.42002   17   17   15   15.96463    12.944    13.667    12.101   0.161   0.083   1.539   3.455    0.119    0.043    1.305    0.000    0.000    0.719          WVIR        ---             ---
      4122190249308740480  260.69025  -19.11567   19   19   18   16.02217    14.097    15.062    13.131   0.169  99.999   7.054  99.999    0.084    0.044    1.380    0.117    2.026    1.118          WVIR        ---             c,g
      5809152454235466880  249.27789  -68.94636   42   37   39   16.02847    17.261    17.735    16.611   0.131   0.114   1.323   1.842    0.112    0.081    1.306    0.000    0.000    1.020         OTHER        ---             ---
      5929329693658141056  251.46219  -55.79564   29   27   27   16.05329    13.575    14.198    12.820  99.999  99.999  99.999  99.999    0.075    0.028    1.291    0.000    0.000    1.068          WVIR        ---             ---
      4757126843877524864   83.90204  -63.40616   26   22   21   16.05653    16.563    17.023    15.967   0.126  99.999   1.287  99.999    0.067    0.052    1.243    0.000    0.000    1.003          WVIR          N             c,g
      4056478521009796224  268.61412  -29.85118   16   14   15   16.05997    13.759    14.629    12.774   0.236  99.999   6.228  99.999    0.120    0.041    1.355    0.000    0.000    0.906          WVIR        ---             ---
      5643564972301150208  126.54979  -30.28562   36   37   37   16.06283    10.549    11.112     9.852   0.178   0.170   7.064   1.219    0.263    0.027    1.261    0.000    0.000    1.058          WVIR        ---             ---
      6704330080883057536  281.53600  -48.63307   14   14   13   16.09459    12.593    13.025    11.970   0.336  99.999   1.597  99.999    0.040    0.046    1.224    0.000    0.000    1.168        DCEP_F        ---               a
      5977456245334552576  254.74002  -36.51034   31   30   29   16.10371    14.062    14.989    13.102   0.091  99.999   1.660  99.999    0.105    0.033    1.353    0.000    0.000    1.040          WVIR          N             ---
      5329885506170824832  132.18975  -46.08594   31   24   26   16.12535    12.868    13.768    11.859   0.866  99.999   4.871  99.999    0.094    0.025    1.379    0.000    0.000    0.994         OTHER        ---             ---
      6237260328843695104  238.60107  -23.29818   36   35   36   16.17207    15.504    16.038    14.760   0.095   0.088   1.016   1.813    0.030    0.059    1.270    0.000    0.000    1.031         OTHER        ---             ---
      4085983537561699584  282.04082  -20.12659   19   19   18   16.19948    12.926    13.546    12.162  99.999  99.999  99.999  99.999    0.103    0.037    1.285    0.000    0.000    0.883          WVIR        ---             ---
      5907674910890797056  223.04401  -45.90401   24   24   24   16.24685    12.667    13.195    11.979   0.155   0.160   2.050   3.053    0.048    0.035    1.126    0.000    0.000    1.018          WVIR        ---             ---
       875406556463694336  117.97784   27.56138   29   26   27   16.26890    18.130    18.449    17.537   0.140  99.999   5.540  99.999    0.041    0.196    1.302    0.388    1.274    1.031          WVIR        ---             c,g
      5337707260130255360  166.97424  -60.35392   36   29   32   16.31747    13.546    14.315    12.687  99.999  99.999  99.999  99.999    0.929    0.018    1.325    0.000    0.000    1.013         OTHER        ---             ---
      4068437221832861952  265.78410  -23.44949   15   13   13   16.32086    13.877    14.854    12.913   0.420  99.999   1.780  99.999    0.229    0.079    1.416    0.177    3.497    1.232          WVIR        ---             f,g
      2035402872974695936  297.53435   34.16598   34   32   32   16.36507    12.881    13.597    12.070  99.999  99.999  99.999  99.999    0.113    0.020    1.313    0.000    0.000    1.098           ---        ---            NC:b
      1870258975238302208  310.85080   35.58778   31   32   34   16.39062     6.072     6.688     5.359  99.999  99.999  99.999  99.999    0.898    0.027    1.744    0.000    0.000    0.961        DCEP_F        ---             ---
      6026305309220584576  253.41732  -33.34511   33   32   32   16.40369    12.991    13.588    12.252   0.381   0.180   5.332   3.524    0.066    0.036    1.289    0.000    0.000    1.031        DCEP_F        ---             ---
       473043922712140928   58.59070   58.65333   40   39   40   16.41669     8.092     8.941     7.176   0.374   0.247   4.385   1.020    1.500    0.182    1.471    0.817  222.963    4.884          WVIR        ---             f,g
      4467682847402219776  269.91242    0.78581   17   15   15   16.42375    12.522    13.181    11.746  99.999  99.999  99.999  99.999    0.126    0.034    1.260    0.000    0.000    0.959          WVIR        ---             ---
      5885805109216152192  236.53317  -53.21254   29   27   26   16.47439    13.131    13.917    12.260   0.168  99.999   1.936  99.999    1.138    0.026    1.299    0.000    0.000    0.978         OTHER        ---             ---
      4638315266636230400   30.74872  -74.05691   25   24   24   16.48065    14.194    14.704    13.591   0.137  99.999   4.022  99.999   -0.031    0.022    1.233    0.000    0.000    1.032        DCEP_F        ---             ---
      6730669637841731328  284.32368  -38.14170   18   17   14   16.49430    13.344    13.731    12.747   0.236   0.289   5.283   3.447    0.058    0.023    1.228    0.000    0.000    1.240          WVIR        ---               a
      4069685128773266176  271.43459  -22.36584   15   13   13   16.53185    13.975    14.602    13.203  99.999  99.999  99.999  99.999    0.825    0.062    1.288    0.000    0.000    0.882         OTHER        ---             ---
      5957872294006202112  267.75233  -40.42300   17   17   17   16.54960    13.309    13.935    12.609   0.149   0.184   4.416   3.317    0.126    0.033    1.275    0.000    0.000    1.137          WVIR        ---             ---
       411528549240420992   18.79249   54.70331   26   24   25   16.57890    13.819    14.611    12.909   0.247   0.261   4.203   4.010    0.816    0.029    1.317    0.000    0.000    0.947         OTHER        ---             ---
      5714714713324195456  122.02263  -17.98226   42   42   40   16.63150    17.057    17.764    16.235   0.271  99.999   5.151  99.999    0.166    0.077    1.296    0.103    0.377    1.040         OTHER        ---             ---
        47299585774090112   65.00748   17.27939   25   23   23   16.63992    16.626    17.312    15.777   0.191   0.070   5.308   2.727   -0.036    0.107    1.385    0.000    0.000    1.035          WVIR        ---             ---
      5338036117182452096  166.05607  -60.97991   34   31   32   16.65998     8.188     8.902     7.384  99.999  99.999  99.999  99.999    0.424    0.035    1.237    0.000    0.000    1.050        DCEP_F        ---             c,g
      5979494980409153664  259.58188  -32.38142   15   12   13   16.66220    13.609    14.241    12.739   0.282  99.999   4.202  99.999    0.861    0.032    1.371    0.000    0.000    1.317         OTHER        ---             ---
      6536608141936031616  352.52210  -40.24242   25   26   24   16.66701    15.013    15.650    14.253   0.461   0.446   4.836   1.509    0.484    0.032    1.281    0.000    0.000    1.105         OTHER        ---             ---
      4303407323363992960  298.51329   10.69598   26   25   25   16.69085     9.490    10.109     8.755   0.074   0.215   3.566   1.531    2.402    0.048    1.249    0.000    0.000    0.995         OTHER        ---             ---
      4358180525881147264  247.84706   -2.20649   26   26   26   16.69679    14.983    15.819    14.080   0.197  99.999   1.148  99.999    0.827    0.052    1.357    0.105    1.691    1.157         OTHER        ---             ---
      1872631412092969728  314.36050   39.02128   31   27   26   16.69907    15.748    16.663    14.782   0.060   0.142   4.924   1.122    0.338    0.037    1.354    0.000    0.000    0.901         OTHER        ---             ---
      4052025838158485504  277.22463  -26.75858   15   13   13   18.41088    12.763    13.310    11.977   0.276  99.999   3.357  99.999    0.091    0.048    1.229    0.000    0.000    1.012          WVIR        ---               a
      3800962429652669824  174.77444    4.32797   22   19   20   16.90367    16.569    16.998    15.792   0.671   0.573   2.579   1.805    0.101    0.088    1.259    0.098    0.333    1.048         OTHER        ---             ---
      6050413068034176256  244.14072  -23.16028   33   30   30   44.4311     12.682    13.107    12.091   0.839   0.354   1.433   3.383    0.015    0.046    1.269    0.000    0.000    0.991         OTHER        ---               a
      5242728490740579712  148.52616  -69.84293   30   24   24   16.97656    14.419    15.048    13.649   0.298  99.999   5.217  99.999    0.192    0.021    1.278    0.000    0.000    1.002         OTHER        ---             ---
      6096871454393708416  211.14138  -45.54217   16   14   15   17.00280    13.175    13.613    12.409   0.187  99.999   5.731  99.999    0.025    0.046    1.281    0.000    0.000    1.160          WVIR        ---             ---
      6903017574395143040  310.61687   -9.91748   36   34   33   17.00483    15.874    16.429    15.205   0.670   0.517   6.338   0.950    0.041    0.062    1.257    0.046    0.194    1.096         OTHER        ---             ---
      2058374144759464064  301.11066   34.11225   29   28   28   17.07369     8.465     9.242     7.605   0.184   0.266   4.464   2.029    0.381    0.033    1.376    0.000    0.000    0.994        DCEP_F        ---             ---
      5878388529664102016  218.79935  -60.99798   45   41   39   17.11025     9.851    10.959     8.741   0.806   0.740   3.885   6.221    0.343    0.048    1.326    0.000    0.000    1.006        DCEP_F        ---             ---
      4175017625462647168  268.16124   -6.14360   14   14   14   17.12484     5.522     6.414     4.644  99.999  99.999  99.999  99.999    1.361    0.083    1.101    0.206   12.624    0.789        DCEP_F        ---             f,g
      4119895701646773120  266.22713  -19.39580   15   15   15   17.15536    14.305    14.908    13.310   0.369   0.285   6.140   3.980    0.128    0.039    1.361    0.000    0.000    1.046          WVIR        ---               a
      3637042116582796544  201.50829   -3.37873   17   15   15   17.27244     9.727     9.962     9.154   0.185  99.999   6.471  99.999    0.399    0.066    1.098    0.000    0.000    1.231          WVIR        ---               a
      1829189570235590272  305.70420   21.75916   60   49   51   17.50650    12.884    13.747    11.968   0.254   0.383   6.378   5.913    0.367    0.024    1.314    0.000    0.000    0.981         OTHER        ---             ---
      4041469259577608960  267.76181  -34.84708   15   14   13   17.51337    13.110    13.877    12.315  99.999  99.999  99.999  99.999    0.138    0.165    1.374    0.698   72.354    3.755          WVIR        ---           a,f,h
      5254732477703157760  156.73926  -60.70611   34   29   31   17.56562    14.521    15.135    13.698   0.530  99.999   0.987  99.999    0.085    0.019    1.302    0.000    0.000    0.912         OTHER        ---             ---
       557097360402739968   78.90137   81.20201   31   29   28   17.64449    12.645    13.311    11.864   0.295   0.260   1.003   1.604    0.703    0.023    1.274    0.000    0.000    1.151         OTHER        ---             ---
      2198162651491732608  329.46952   56.16389   38   36   34   17.87198     9.828    10.846     8.865   0.183   0.075   4.758   1.746    0.288    0.032    1.299    0.000    0.000    0.898        DCEP_F        ---             ---
      5253717937706836480  159.23233  -61.58131   33   31   32   18.05246    11.659    12.469    10.731   0.196  99.999   4.933  99.999    0.066    0.025    1.409    0.000    0.000    0.959        DCEP_F        ---             ---
      3199843995225563008   70.66065   -6.80384   35   33   31   18.10224    15.046    15.794    14.198  99.999  99.999  99.999  99.999    0.525    0.034    1.300    0.000    0.000    0.993           ---        ---          NC:c,e
      6026596989041710336  254.88447  -32.95258   29   28   28   18.13188    12.526    13.104    11.760   0.325   0.192   5.992   3.676    0.077    0.041    1.248    0.000    0.000    0.981        DCEP_F        ---             ---
      5255254711361371520  157.07013  -59.35018   32   30   32   18.17758     8.299     8.974     7.519   0.339   0.244   4.278   2.504    0.320    0.031    1.278    0.000    0.000    1.082        DCEP_F        ---             ---
       188724234539584256   78.84160   40.07802   35   31   29   18.19076     9.775    10.657     8.850   0.213   0.145   4.767   2.458    0.172    0.043    1.260    0.000    0.000    0.976        DCEP_F        ---             ---
      5407022014988284928  151.45791  -49.15469   41   37   34   18.26338    13.567    14.320    12.739   0.066   0.319   1.226   5.053    0.395    0.018    1.299    0.000    0.000    1.047         OTHER        ---             ---
      4435120673100939392  249.80493    4.84926   38   37   37   18.34240    13.724    14.332    12.973   0.188   0.118   4.790   0.489    0.507    0.029    1.266    0.000    0.000    1.010         OTHER        ---             ---
      5831419690696297088  243.18707  -60.24947   39   36   37   18.65794    15.708    16.491    14.767   0.198  99.999   3.813  99.999    0.232    0.044    1.387    0.000    0.000    1.025         OTHER        ---             ---
      4365635279142583424  254.29894   -4.06660   42   39   39   18.68611    11.628    12.154    10.948   0.337   0.139   6.471   4.263    0.234    0.037    1.086    0.000    0.000    1.174          WVIR        ---             ---
      1335461398554969472  262.29931   33.66803   29   21   25   18.72494    14.493    14.990    13.834  99.999  99.999  99.999  99.999    0.074    0.019    1.249    0.000    0.000    1.046         OTHER        ---             ---
      5577329081864722176  102.23505  -37.27591   31   30   31   18.77812     9.756    10.161     9.216   0.340   0.230   5.266   3.441    0.371    0.026    1.158    0.063    2.032    1.316          WVIR        ---             f,g
      5351161399785606016  161.13616  -57.56536   28   26   25   18.87302     7.148     7.821     6.429  99.999  99.999  99.999  99.999    0.512    0.041    1.193    0.000    0.000    0.924        DCEP_F        ---             ---
      5845741379403386624  211.72838  -71.37132   30   24   27   18.94019    10.821    11.506    10.032   0.163  99.999   6.539  99.999    0.279    0.029    1.316    0.000    0.000    1.013           ---        ---            NC:b
      4089589175451581952  275.37255  -23.43924   20   15   13   18.95108    13.194    14.056    12.456   0.236   0.256   5.973   5.968    0.095    0.033    1.276    0.000    0.000    1.114          WVIR        ---             ---
       337760939738727168   41.81749   44.73790   25   25   25   18.97793    13.729    14.314    13.015  99.999  99.999  99.999  99.999    0.312    0.030    1.259    0.000    0.000    1.040         OTHER        ---             ---
      5979491265209180800  259.73404  -32.41453   18   16   14   19.08963    12.295    12.763    11.676   0.262   0.146   6.882   1.719    0.943    0.047    1.341    0.000    0.000    0.927         OTHER        ---             ---
      6059700127404165248  189.95127  -59.58334   37   36   37   19.14880    16.184    17.044    15.234   0.069   0.181   4.376   0.920    0.234    0.043    1.351    0.000    0.000    0.944         OTHER        ---             ---
      3458316535848945408   90.21282   39.72040   17   14   15   19.20660    12.898    13.744    12.023   0.407  99.999   5.676  99.999    0.499    0.036    1.300    0.000    0.000    0.994           ---        ---            NC:i
      3137895792132452736  114.17452    3.90551   29   27   27   19.44813    11.381    12.053    10.586   0.142  99.999   7.015  99.999    2.840    0.035    1.262    0.000    0.000    1.073         OTHER        ---             ---
      3642838565790179456  214.98981   -3.83576   16   15   15   19.48697    16.513    16.926    15.960   0.265  99.999   5.543  99.999   -0.039    0.119    1.230    0.236    1.828    1.153          WVIR        ---             c,g
      5311352065144961024  137.10059  -53.49457   38   30   31   19.50023    12.303    13.014    11.412   0.149  99.999   6.659  99.999    0.174    0.027    1.324    0.000    0.000    1.084          WVIR        ---             ---
      4204374860822574208  287.48541   -8.15969   16   14   12   19.68623    16.513    17.287    15.529   0.384  99.999   5.064  99.999    0.129    0.071    1.404    0.000    0.000    0.985         OTHER        ---             ---
      6647640365167706240  271.84168  -58.96168   23   21   22   20.07174    10.199    10.430     9.504   0.263  99.999   6.012  99.999    0.353    0.037    1.281    0.000    0.000    0.922          WVIR        ---             ---
      1873250780732545920  314.33680   40.17749   37   32   34   20.14034     9.274    10.356     8.277   0.175  99.999   5.067  99.999    0.350    0.028    1.322    0.000    0.000    0.983        DCEP_F        ---             ---
       667583091989865472  119.90842   17.74160   27   25   26   20.20499    11.624    12.264    10.896   0.242  99.999   6.718  99.999    0.922    0.046    1.254    0.000    0.000    1.098         OTHER        ---             ---
      5830310390873722112  247.40532  -61.59438   48   47   47   20.36105    15.924    16.644    15.098   0.383   0.337   4.941   6.136    0.158    0.044    1.305    0.000    0.000    1.032         OTHER        ---             ---
      5523162573544337408  129.25540  -44.11465   22   25   25   20.49764     6.657     7.310     5.897   0.258  99.999   4.939  99.999    0.547    0.032    3.470    0.000    0.000    0.971        DCEP_F        ---             ---
      6851491573302994304  298.85748  -24.46151   26   23   25   20.66302    11.648    12.571    10.705   0.315   0.212   5.488   3.469    0.184    0.049    1.373    0.000    0.000    1.207          WVIR        ---             ---
      5937099633141128448  251.32962  -51.34264   32   30   31   20.85306     9.596    10.514     8.672   0.223  99.999   4.074  99.999    0.248    0.047    1.336    0.000    0.000    0.946        DCEP_F        ---             ---
      5900710814725780736  226.91148  -50.95968   38   38   38   20.90928    12.122    12.671    11.419   0.340  99.999   4.782  99.999    1.105    0.038    1.250    0.000    0.000    0.968         OTHER        ---             ---
      5546644877742250624  124.03649  -33.73745   35   32   30   20.98610    16.163    16.951    15.270   0.091  99.999   4.285  99.999    0.387    0.042    1.316    0.000    0.000    0.992         OTHER        ---             ---
      4161479334488856320  265.31484  -13.53741   15   16   15   21.05533    12.336    13.116    11.523  99.999  99.999  99.999  99.999    0.133    0.042    1.308    0.000    0.000    1.144          WVIR        ---             ---
      1285665719523300480  216.67997   31.87115   43   39   39   21.19134     9.741    10.322     9.027  99.999  99.999  99.999  99.999    3.510    0.033    1.215    0.000    0.000    1.228         OTHER        ---             ---
      5855676944429471872  190.80992  -69.05656   39   38   37   21.25167    11.667    12.340    10.895   0.130   0.273   2.154   1.964    0.181    0.025    1.567    0.000    0.000    1.154          WVIR        ---             ---
      4644478166748030976   35.20622  -73.08565   30   25   29   21.36729    13.629    14.022    13.062   0.380   0.270   4.912   3.451   -0.052    0.015    1.226    0.000    0.000    1.229        DCEP_F        ---             ---
      1964010169902699648  320.47800   37.45917   38   33   34   21.56745    11.312    11.840    10.681   0.446  99.999   5.468  99.999    0.121    0.030    1.469    0.000    0.000    1.025          WVIR        ---             ---
      5297180051761325056  135.41340  -63.26336   41   39   39   21.57125    14.937    15.684    14.082   0.320  99.999   4.617  99.999    0.096    0.024    1.330    0.000    0.000    1.069         OTHER        ---             ---
      4094784475310672128  274.24882  -19.07583   15   14   15   21.83410     7.484     8.427     6.625   0.252   0.059   4.736   2.236    0.513    0.077    1.290    0.000    0.000    1.020        DCEP_F        ---             ---
      4103564728516764032  280.45457  -14.50543   17   15   13   11.03608    13.648    14.576    12.940   0.194  99.999   4.201  99.999    0.080    0.039    1.354    0.000    0.000    0.951        DCEP_F        ---               a
      1734225231970510336  311.65460    3.58025   37   33   32   22.07845    13.587    14.216    12.817   0.459  99.999   5.017  99.999    0.539    0.027    1.276    0.000    0.000    1.075         OTHER        ---             ---
      4688334593204806912    1.82733  -74.47599   32   31   31   22.14403    16.184    16.436    15.642   0.326   0.176   5.517   4.989    0.047    0.036    1.242    0.000    0.000    0.929          WVIR        ---             c,g
      1966768230400741504  323.67360   42.00953   38   36   34   22.36450    15.237    15.875    14.482   0.496   0.247   5.461   4.170    0.113    0.028    1.335    0.052    0.368    1.155         OTHER        ---             ---
      6350220751862829952  358.65290  -83.28872   31   24   29   22.44150    14.307    15.008    13.604   0.218   0.178   4.548   2.094   -0.014    0.016    1.275    0.000    0.000    1.001        DCEP_F        ---             ---
      4068898810519269248  267.54482  -22.84795   16   16   15   22.49303    10.265    11.339     9.295   0.211   0.159   5.589   0.282    0.467    0.059    1.456    0.000    0.000    1.023          WVIR        ---             ---
      5374225477216497152  167.90281  -48.48430   42   37   36   22.59356    12.845    13.503    12.102   0.346  99.999   5.135  99.999    0.805    0.027    1.259    0.000    0.000    0.991         OTHER        ---             ---
      6743453109781022208  288.50051  -35.22178   15   13   12   22.66384    11.545    12.450    10.743   0.965   0.772   6.340   4.664    0.003    0.056    1.329    0.000    0.000    0.824         OTHER        ---             ---
      5346667455232777984  170.25354  -54.28272   39   36   36   22.70523    13.595    14.285    12.805   0.420  99.999   5.033  99.999    0.262    0.020    1.279    0.000    0.000    1.131         OTHER        ---             ---
      5600052040150252800  114.64682  -28.49960   36   31   33   23.17284     9.217     9.948     8.418   0.377   0.209   4.710   3.179    0.138    0.026    1.291    0.000    0.000    0.957        DCEP_F        ---             ---
      4589034532709089664  278.48921   31.64003   32   31   29   23.53472    11.842    12.198    11.338   0.233  99.999   4.625  99.999    0.078    0.026    1.236    0.000    0.000    1.044          WVIR        ---             ---
      5699939235553933952  124.85662  -22.92897   46   42   42   23.73386    13.105    13.748    12.348   0.493  99.999   5.227  99.999    0.386    0.020    1.265    0.000    0.000    1.140         OTHER        ---             ---
      5554182334876818048   91.50986  -48.50120   22   21   21   23.75146    11.825    12.478    11.058  99.999  99.999  99.999  99.999    0.713    0.025    1.329    0.000    0.000    1.020         OTHER        ---             ---
      4062283667519527936  270.30119  -29.53374   16   14   13   23.80811    13.066    13.955    12.104   0.467  99.999   5.591  99.999    0.115    0.041    1.353    0.000    0.000    0.780          WVIR        ---             ---
      4304937396883833344  298.19395   12.66915   27   26   27   24.01304    11.379    12.066    10.597   0.192  99.999   6.029  99.999    0.163    0.066    1.438    0.084    2.625    1.279          WVIR        ---             f,g
      1868173923229541376  315.51820   35.37091   39   37   38   24.13779    13.782    14.587    12.905   0.181   0.177   5.230   3.746    0.452    0.018    1.310    0.000    0.000    1.016         OTHER        ---             ---
      5253571526514498176  159.11275  -62.19251   36   35   35   24.21976    12.415    13.323    11.489   0.326   0.207   4.676   2.733    0.008    0.025    1.349    0.000    0.000    1.038        DCEP_F        ---             ---
      5955679146220145280  266.00164  -43.42328   16   15   16   24.60069    12.520    13.221    11.699   0.222  99.999   5.648  99.999    0.080    0.040    1.340    0.000    0.000    0.993          WVIR        ---             ---
      4607984688629411968  268.97362   35.82937   27   22   23   24.69365    15.135    15.755    14.392   0.251  99.999   4.670  99.999    0.245    0.029    1.284    0.000    0.000    1.005         OTHER        ---             ---
      5433200291631896064  147.09209  -37.34198   43   40   40   24.73851    13.080    13.554    12.451   0.285   0.228   5.447   4.238    0.024    0.022    1.285    0.000    0.000    1.002          WVIR          N             ---
      5855841188294884224  181.96435  -70.47444   31   29   29   25.23990    14.378    15.171    13.493   0.173  99.999   4.417  99.999    0.435    0.019    1.301    0.000    0.000    0.947         OTHER        ---             ---
      6760819384863769344  284.38341  -30.23151   18   16   15   25.41116    12.079    12.993    11.090   0.337  99.999   0.988  99.999    0.126    0.044    1.341    0.000    0.000    1.027           ---        ---            NC:b
      4421478929255408768  229.60327    2.04808   16   15   15   25.69677    11.216    11.641    10.731   0.145  99.999   6.114  99.999    0.039    0.040    1.611    0.000    0.000    0.938          WVIR        ---             ---
      6849002313335584000  306.04892  -24.95040   27   27   26   25.72043    12.641    12.945    12.025   0.533   0.297   5.476   3.597    0.115    0.039    1.210    0.000    0.000    1.141         OTHER        ---             ---
      4552447909634351232  265.96932   19.77701   40   42   42   26.01020    12.758    13.439    11.976   0.321  99.999   4.408  99.999    0.762    0.027    1.271    0.000    0.000    1.182         OTHER        ---             ---
      5850299065592866304  206.16723  -68.47633   37   34   34   26.34981    13.043    13.753    12.294   0.238  99.999   6.837  99.999    0.044    0.023    1.325    0.000    0.000    1.093         RVTAU        ---             ---
      5858474003300201856  193.43279  -65.89971   38   31   32   26.46392    11.933    12.635    11.091   0.279   0.218   4.013   2.320   -0.015    0.029    1.325    0.000    0.000    1.043        DCEP_F        ---             ---
      5679054763795183616  138.01595  -21.65138   21   19   19   26.64933    12.303    13.027    11.537   0.371  99.999   0.869  99.999    0.298    0.036    1.285    0.000    0.000    1.054         OTHER        ---             ---
      6096564686351860992  213.33208  -44.89374   16   16   16   26.68846    12.407    12.996    11.685   0.114  99.999   4.256  99.999    0.026    0.061    1.306    0.000    0.000    1.013        DCEP_F        ---             ---
      2071861819554289280  299.20510   37.37068   28   25   25   27.49244    16.947    17.823    16.006   0.126  99.999   3.950  99.999    0.036    0.069    1.365    0.136    0.610    1.013         OTHER        ---             ---
       254137750389796224   70.70944   46.70120   22   22   22   27.80755    11.768    12.796    10.787   0.084  99.999   1.995  99.999    0.280    0.052    1.424    0.000    0.000    1.083         RVTAU        ---             ---
      4045563527285331584  275.40532  -32.63367   17   13   13   27.93700    12.226    12.533    11.490  99.999  99.999  99.999  99.999    0.050    0.043    1.276    0.000    0.000    0.855          WVIR        ---               a
      4038629530237810944  271.44022  -36.75585   13   14   12   27.99509    16.859    17.556    15.943   0.237  99.999   5.155  99.999    0.209    0.090    1.385    0.000    0.000    0.939         OTHER        ---             ---
      2469237382064496128   15.43888  -12.13408   44   39   39   28.13092     9.728    10.381     8.983   0.164  99.999   7.020  99.999    2.384    0.040    1.253    0.000    0.000    1.090         OTHER        ---             ---
      5355057622305532928  155.17091  -55.32138   36   35   34   28.16616     7.824     8.677     6.956   0.507   0.310   4.717   2.815   -0.809    0.177   99.999    0.782   64.917    2.856        DCEP_F        ---             f,g
      3503942381453995648  197.54839  -23.90418   16   15   15   28.35639    11.691    12.370    10.902   0.248   0.405   3.101   2.728    0.987    0.048    1.264    0.000    0.000    1.050         OTHER        ---             ---
      6749914394160095872  300.28320  -30.51083   21   20   21   28.37967    10.381    10.771     9.836  99.999  99.999  99.999  99.999    0.169    0.042    1.211    0.000    0.000    1.112         RVTAU        ---             ---
      4347983002212674304  238.79551   -8.52495   34   32   32   28.42430    15.893    16.453    15.181   0.366  99.999   5.731  99.999   -0.121    0.063    1.295    0.000    0.000    1.026         OTHER        ---             ---
      5853152985500341760  218.54942  -63.78589   55   51   51   28.53380    12.480    13.304    11.585   0.298   0.111   4.954   3.171    0.116    0.035    1.323    0.000    0.000    1.043         RVTAU        ---             ---
      6651451409907292160  283.84433  -52.75113   23   16   17   28.68253    10.716    11.091    10.127   0.706  99.999   7.035  99.999    0.134    0.047    1.193    0.000    0.000    1.164         RVTAU        ---             ---
      5993790074645845888  245.00768  -40.97018   36   32   34   28.76646    12.965    13.904    11.994   0.506   0.182   5.608   3.983    0.052    0.037    1.351    0.000    0.000    0.983         RVTAU          N             ---
      4534830881510613248  284.57824   26.27071   38   37   36   28.79198    12.661    13.388    11.833   0.265  99.999   5.183  99.999    0.553    0.026    1.286    0.000    0.000    1.161         OTHER        ---             ---
      5964193485048327808  252.91061  -45.42671   27   26   26   28.86509     8.854    10.111     7.762   0.523  99.999   4.111  99.999    0.504    0.045    1.404    0.000    0.000    1.022        DCEP_F        ---             ---
      5583633410960028160   99.18480  -33.17694   30   29   29   28.89955    11.178    11.795    10.499   0.154  99.999   5.279  99.999    0.795    0.029    1.281    0.000    0.000    0.908         OTHER        ---             ---
      5228604301815531136  168.96832  -69.91296   29   27   27   29.11275     9.888    10.465     9.132   0.214  99.999   5.772  99.999    0.281    0.025    1.161    0.000    0.000    0.893         RVTAU        ---             ---
      5643572187846151040  126.51761  -30.11139   37   36   36   29.27269    11.076    11.663    10.336   0.278  99.999   4.593  99.999    0.164    0.031    1.420    0.000    0.000    1.105         RVTAU        ---             ---
      6706868891897261056  274.96550  -47.68510   19   17   19   29.36659    14.870    15.105    14.474  99.999  99.999  99.999  99.999    0.116    0.036    1.211    0.000    0.000    1.013         OTHER        ---             ---
      5344465030359861504  176.73361  -54.17028   38   35   33   29.62603    13.564    14.293    12.741   0.196   0.120   4.955   2.866    0.422    0.022    1.301    0.000    0.000    0.989         OTHER        ---             ---
      5597379741549105280  119.59202  -29.13008   32   30   30   30.09021     8.124     8.998     7.264   0.356   0.201   4.804   2.279    0.290    0.034    1.283    0.000    0.000    1.136        DCEP_F        ---             ---
       863106873934524928  176.09960   62.96938   32   31   29   30.29493    12.156    12.724    11.447  99.999  99.999  99.999  99.999    1.471    0.029    1.259    0.000    0.000    1.128         OTHER        ---             ---
      5938140458294493696  256.31922  -50.28895   26   23   21   30.40284    13.303    14.037    12.466  99.999  99.999  99.999  99.999    0.119    0.040    1.298    0.244   13.960    1.945           ---        ---          NC:e,f
      5336254496038515456  175.17180  -59.58221   35   27   29   30.61193    10.514    11.115     9.799   0.157  99.999   1.777  99.999    2.058    0.027    1.247    0.000    0.000    1.128         OTHER        ---             ---
      5613770715449099136  115.37912  -26.69122   38   31   32   31.37491    16.724    17.129    15.984   0.591   0.442   3.784   3.274   -0.180    0.202    1.354    1.548  111.452    3.193           ---        ---          NC:e,f
      5238808628736339584  164.28834  -65.13474   30   28   27   15.71624     8.660     9.313     7.853  99.999  99.999  99.999  99.999    0.266    0.027    1.362    0.000    0.000    0.938        DCEP_F        ---               a
      4109399557488476160  258.63414  -25.78776   17   15   17   31.64054    13.003    13.943    12.055   0.195  99.999   5.466  99.999    0.123    0.074    1.362    0.000    0.000    0.815         RVTAU          N             ---
      6579966558345051904  318.95550  -43.19448   31   32   31   31.73904    11.306    11.685    10.794   0.311  99.999   5.501  99.999    0.040    0.044    1.303    0.000    0.000    1.033         RVTAU        ---             ---
      5181126079750184704   44.54337   -6.19727   17   16   16   32.30252    12.841    13.285    12.200   0.304  99.999   5.574  99.999    0.019    0.035    1.219    0.000    0.000    1.017         RVTAU        ---             ---
      1806862028132532608  301.32530   14.34608   49   44   44   33.39578    15.329    16.052    14.495   0.098   0.211   4.605   5.725    0.139    0.036    1.295    0.000    0.000    1.058         OTHER        ---             ---
      5433591404236818176  146.29650  -35.78852   53   52   52   33.61807    12.692    13.391    11.897   0.327  99.999   5.188  99.999    0.413    0.031    1.272    0.000    0.000    0.970         OTHER        ---             ---
      6879691160336671744  303.73004  -12.94297   34   30   30   33.64440    11.245    11.646    10.621   0.657  99.999   4.937  99.999    0.030    0.055    1.339    0.000    1.861    1.131           ---        ---          NC:c,b
      5864135319959353600  204.15366  -64.55832   38   35   34   34.05097     9.100    10.180     8.119   0.335   0.134   4.664   2.956    0.190    0.036    1.395    0.000    0.000    0.951        DCEP_F        ---             ---
      4042055226200349312  269.71191  -35.09201   18   12   14   34.68338    12.450    13.274    11.749   0.394   0.226   1.339   5.633    0.069    0.042    1.232    0.000    0.000    0.935         RVTAU        ---             ---
      6070968261816221696  181.73333  -59.35756   39   37   35   34.91676    11.970    12.768    11.078   0.303   0.341   5.535   3.839    0.071    0.030    1.318    0.000    0.000    1.007           ---        ---            NC:b
      1852749557493420032  317.64790   30.67240   39   39   39   35.20335    10.946    11.497    10.259   0.119  99.999   6.982  99.999    0.132    0.034    1.264    0.000    0.000    1.095         RVTAU        ---             ---
      4052922352453886976  275.94527  -25.67236   19   15   14   35.49264    14.560    15.423    13.630   0.293  99.999   6.049  99.999    0.030    0.037    1.278    0.000    0.000    0.863         RVTAU        ---             ---
      5242925475122727040  152.67520  -69.58072   28   23   23   35.59931    17.110    17.855    16.333   0.106  99.999   4.500  99.999    0.111    0.073    1.271    0.000    0.000    0.979         OTHER        ---             ---
      3243836520604626304   54.94829   -7.53298   21   22   22   35.83220    11.100    11.815    10.295  99.999  99.999  99.999  99.999    1.236    0.037    1.257    0.000    0.000    1.063         OTHER        ---             ---
      6761158378053562240  282.41030  -30.28698   16   16   16   36.18373    14.496    15.064    13.782   0.333   0.187   6.518   5.846    0.031    0.034    1.261    0.000    0.000    1.075         RVTAU        ---             ---
      4056323623023553920  269.05702  -29.65072   18   14   16   36.56234    13.402    14.437    12.334  99.999  99.999  99.999  99.999    0.186    0.055    1.402    0.207    4.303    1.194         RVTAU        ---             f,g
      4035680292139180416  269.89367  -39.58526   17   15   16   36.78412    12.162    12.713    11.433  99.999  99.999  99.999  99.999    0.114    0.042    1.268    0.000    0.000    0.929         RVTAU        ---             ---
      4496817740870705280  270.01533   14.15364   19   17   18   37.11067    13.796    14.158    13.244   0.358  99.999   1.032  99.999   -0.051    0.022    1.228    0.000    0.000    0.874           ---        ---          NC:c,b
      5922830033721226624  261.57618  -55.23223   23   23   22   37.48090    10.670    11.160    10.021   0.244  99.999   5.748  99.999    0.158    0.036    1.329    0.000    0.000    1.061           ---        ---            NC:b
      4364496842226016384  255.78631   -5.31397   34   29   30   38.45019    13.577    14.336    12.666   0.142  99.999   2.340  99.999    0.005    0.025    1.334    0.000    0.000    1.008           ---        ---            NC:d
      5338359442320395904  164.45073  -59.73218   27   34   28   38.71791     5.924     6.571     5.176   0.506   0.333   4.753   2.700    0.479    0.029    1.764    0.090    2.997    0.995        DCEP_F        ---             f,g
      2950541415941942016   99.92086  -14.74467   18   15   14   39.05653    16.460    17.086    15.655   0.663  99.999   2.693  99.999   -0.027    0.097    1.256    0.424    6.213    1.475           ---        ---          NC:e,f
      1149972618717814528  100.08337   84.34324   35   28   27   39.11565     9.920    10.614     9.113   0.205  99.999   4.902  99.999    1.869    0.022    1.280    0.000    0.000    1.310         OTHER        ---             ---
      3799150778087557888  173.57656    1.20337   23   21   20   39.16023    12.931    13.754    12.069   0.335   0.189   6.110   1.673    0.011    0.053    1.305    0.000    0.000    0.900           ---        ---            NC:b
      5546476927338700416  123.26755  -34.57851   31   32   30   41.46411     6.459     7.299     5.580   0.455   0.221   5.101   3.672    0.584    0.026    1.212    0.000    0.000    1.000        DCEP_F        ---             ---
       469128905405009792   65.19848   57.44126   69   63   65   43.27740     9.070     9.906     8.188   0.448   0.438   4.785   4.259    0.567    0.038    1.277    0.000    0.000    1.076           ---        ---            NC:b
      1807032108840574336  302.02270   15.27851   50   49   48   44.12747    12.092    12.560    11.439   0.483   0.316   4.538   2.239    0.156    0.035    1.269    0.000    0.000    1.135         OTHER        ---             ---
      2286511945530042496  346.49559   81.17839   30   29   29   44.34182    12.492    13.183    11.692   0.378  99.999   6.170  99.999    0.525    0.021    1.271    0.000    0.000    0.991         OTHER        ---             ---
      2027951173435143680  297.87876   27.46021   37   32   34   44.87621     6.656     7.502     5.779   0.419   0.233   4.881   3.467    0.373    0.030    1.284    0.000    0.000    0.975        DCEP_F        ---             ---
      2039259886717168896  289.14905   30.19413   30   27   28   45.13860    12.453    13.059    11.687   0.228   0.116   6.216   1.009    0.039    0.024    1.292    0.000    0.000    1.027         RVTAU        ---             ---
      1867218653781793536  317.94240   34.89129   40   38   38   46.73937    12.101    12.828    11.275   0.514   0.322   5.397   3.385    0.752    0.032    1.286    0.000    0.000    1.268         OTHER        ---             ---
      4049318050260697984  273.96542  -31.11752   18   12   12   47.45346    11.987    12.787    11.234   0.332  99.999   5.187  99.999    0.070    0.048    1.297    0.000    0.000    0.811         RVTAU        ---             ---
      5826509310466002048  237.32841  -62.31057   38   34   34   50.13073    13.387    14.187    12.510   0.489  99.999   4.796  99.999    0.298    0.019    1.304    0.000    0.000    1.008         OTHER        ---             ---
      2117150840907657216  280.09732   43.93908   25   24   24   51.21870    12.580    12.985    11.979   0.344  99.999   4.446  99.999    0.020    0.024    1.228    0.000    0.000    0.953         RVTAU        ---             ---
      4040579578519065728  267.82908  -36.18241   15   13   13   51.75490    12.607    13.605    11.623   0.248  99.999   6.208  99.999    0.106    0.053    1.348    0.000    0.000    0.943           ---        ---            NC:b
      6686858673616523392  299.54287  -41.93813   19   17   17   51.94302    12.972    11.854    12.177   0.697  99.999   0.923  99.999   -0.156    0.038    1.359    0.000    0.000    0.475         OTHER        ---             ---
      4112037938717865600  256.62655  -25.76708   22   21   19   55.79605    12.205    13.001    11.346   0.355  99.999   6.981  99.999    0.107    0.052    1.330    0.000    0.000    1.062         RVTAU        ---             ---
      6707403082755302784  271.50722  -47.52427   17   15   16   56.30873     9.925    10.578     9.121  99.999  99.999  99.999  99.999    0.239    0.049    1.249    0.000    0.000    1.128         RVTAU        ---             ---
      1868338197139575808  317.03900   36.47201   37   34   34   56.73516    11.023    11.870    10.416   0.426  99.999   1.638  99.999    0.106    0.028    1.351    0.000    0.000    1.004           ---        ---            NC:b
      1869102495165230592  312.28520   33.69583   38   35   34   58.02916    10.807    11.710     9.896   0.314  99.999   1.426  99.999    0.245    0.027    1.352    0.000    0.000    1.192           ---        ---            NC:b
       809525267132087168  151.16207   43.62501   28   26   25   59.77454    14.921    15.453    14.241  99.999  99.999  99.999  99.999    0.252    0.039    1.247    0.000    0.000    0.993         OTHER        ---             ---
      4035995439663289344  272.36681  -38.49931   17   15   15   62.00008    12.082    13.047    11.117  99.999  99.999  99.999  99.999    0.100    0.042    1.419    0.000    0.000    1.082         RVTAU        ---             ---
      4122080469938117760  260.74602  -19.81741   20   20   20    2.86242    13.463    14.183    12.699   0.542  99.999   5.333  99.999    0.272    0.028    1.323    0.000    0.000    1.032         BLHER        ---               a
      4049105299124614656  271.90257  -31.25684   19   12   12   66.91585    11.067    12.095    10.086   0.235  99.999   4.962  99.999    0.140    0.054    1.405    0.000    0.000    0.796         OTHER        ---               a
      4037281455951370880  269.12452  -37.13612   17   14   15   67.00000    12.020    13.043    10.997  99.999  99.999  99.999  99.999    0.173    0.051    1.388    0.000    0.000    1.149         RVTAU        ---               a
      4951452879691733632   35.88264  -40.57163   51   50   50   68.41013    11.990    12.767    11.145   0.350  99.999   5.583  99.999    0.060    0.021    1.360    0.000    0.000    1.109         RVTAU          N             ---
       172616183031749760   65.03937   32.54722   21   18   20   68.53988    10.293    11.033     9.477   0.082  99.999   2.087  99.999    0.876    0.043    1.280    0.000    0.000    1.113         OTHER        ---             ---
      2101097215232231808  290.41277   39.93559   25   24   22   69.31376    10.372    10.736     9.825  99.999  99.999  99.999  99.999    0.082    0.024    1.185    0.000    0.000    0.994         RVTAU        ---             ---
       634823589715708928  142.42965   20.82428   26   23   23   72.57157    11.488    12.200    10.602   0.308   0.227   6.442   6.276    0.077    0.056    1.368    0.000    1.024    1.234         RVTAU        ---             ---
      4043900928263216000  270.26659  -31.39636   16   14   14   75.301      12.430    13.205    11.494  99.999  99.999  99.999  99.999    0.058    0.075    1.306    0.000    0.000    0.944         RVTAU        ---               a
      3938356715464904576  196.64318   18.97253   40   41   39   78.36576    12.308    13.099    11.507   0.417   0.414   6.229   0.210   -0.034    0.036    1.339    0.000    0.000    1.061           ---        ---          NC:c,b
      1336285512583776128  262.13798   35.95151   28   26   27   78.38170    12.113    12.992    11.214  99.999  99.999  99.999  99.999    0.053    0.021    1.316    0.000    0.000    1.050           ---        ---            NC:b
       458415916940933248   35.85385   57.31761   30   29   29   79.09645    10.515    10.962     9.921   0.233   0.452   3.186   2.229    0.349    0.041    1.231    0.000    0.000    0.997           ---        ---            NC:b
      4036718746515296768  267.69067  -38.63355   18   16   16   80.93613    11.265    12.210    10.349   0.450  99.999   4.292  99.999    0.071    0.045    1.324    0.000    0.000    0.939         RVTAU        ---             ---
      6231379384740010496  226.28458  -22.60639   19   17   16   81.50000     9.737    10.599     8.831  99.999  99.999  99.999  99.999    0.268    0.034    1.304    0.000    0.000    1.122         RVTAU        ---               a
      2037911752331602176  289.58148   27.85084   34   32   31   83.42054     9.973    10.488     9.419   0.368   0.428   5.717   4.586    0.150    0.028    1.280    0.000    0.000    1.033         RVTAU        ---               a
      4589021819605331712  277.79448   31.88816   30   27   28   84.01043    12.117    13.033    11.218   0.421  99.999   4.862  99.999    0.056    0.023    1.359    0.000    0.000    1.098         RVTAU        ---             ---
      6580511606874919040  320.34829  -41.83110   34   32   33   84.49021    12.363    13.168    11.525  99.999  99.999  99.999  99.999    0.048    0.042    1.270    0.000    0.000    1.097         RVTAU          N             ---
      4394035806222544640  260.49690    6.91172   21   19   18   84.82807    10.211    10.914     9.512   0.228  99.999   6.601  99.999    0.150    0.043    1.249    0.000    0.000    1.015         RVTAU        ---             ---
      6303004561469471232  213.94602  -13.41646   16   15   15   86.48707    14.261    15.101    13.359  99.999  99.999  99.999  99.999   -0.013    0.041    1.306    0.000    0.000    1.119         RVTAU        ---             ---
      4691296265212110720   22.59418  -69.42721   28   21   23   89.06508    15.374    16.123    14.515  99.999  99.999  99.999  99.999    0.058    0.034    1.307    0.000    0.000    1.099         RVTAU        ---             c,e
      2094481964862141568  277.70643   33.90710   33   27   30   89.09796    12.516    13.415    11.554  99.999  99.999  99.999  99.999   -0.011    0.022    1.380    0.000    0.000    1.114         OTHER        ---             ---
      6755871994842288640  287.30541  -33.46099   17   14   14   90.42000    14.356    15.266    13.409  99.999  99.999  99.999  99.999    0.007    0.027    1.313    0.000    0.000    1.033         OTHER        ---               a
      4650592413479950976   88.74710  -73.03855   23   18   19   92.40882    15.815    16.834    14.892   0.197   0.391   0.882   0.510    0.005    0.040    1.321    0.191    2.912    1.168         RVTAU        ---             e,f
      1165052691274007296  234.07067    9.35253   27   26   26   94.97521    12.967    13.793    12.086   0.359  99.999   4.838  99.999   -0.013    0.024    1.307    0.000    0.000    1.008         OTHER        ---             ---
      6733291423321652096  277.51227  -36.79134   18   15   14   95.00000    11.860    12.728    10.931   0.607  99.999   6.102  99.999    0.108    0.037    1.308    0.000    0.000    1.014         OTHER        ---               a
      5219507011318038912  140.52786  -70.54605   29   28   28   95.82396    13.659    14.527    12.713  99.999  99.999  99.999  99.999   -0.015    0.014    1.336    0.056    0.781    1.175           ---        ---          NC:c,b
      6745229443835222016  293.54818  -31.84873   15   15   15   99.08236    11.239    12.179    10.354  99.999  99.999  99.999  99.999    0.085    0.041    1.374    0.000    0.000    0.914         RVTAU        ---             ---
      3589047952995134720  177.45015   -8.28903   39   37   37   99.25653    11.935    12.299    11.432   0.276  99.999   2.199  99.999    0.253    0.105    1.250    0.321   54.122    2.999           ---        ---          NC:e,f
      6706672903948482176  275.87624  -47.91092   18   17   17  102.07120    11.391    12.173    10.415  99.999  99.999  99.999  99.999    0.051    0.038    1.308    0.000    0.000    0.931           ---        ---            NC:b
      1454784523573570816  205.49891   28.38242   41   39   39  102.66374    11.915    12.740    10.999   0.318   0.133   5.575   1.850    0.068    0.036    1.323    0.000    0.000    1.245         RVTAU        ---             ---
      5011819710189985536   24.03578  -35.18625   57   54   54  103.91952    11.181    12.111    10.263   0.147  99.999   5.622  99.999    0.132    0.029    1.331    0.000    0.000    1.079         RVTAU        ---             ---
      6324186717403059072  217.93474  -13.04966   14   13   12  106.20471    15.544    16.473    14.607  99.999  99.999  99.999  99.999    0.128    0.055    1.428    0.158    1.784    1.268         OTHER        ---             ---
      5927300544930442368  252.77281  -58.84559   28   28   28  107.03611    12.764    13.712    11.821   0.991  99.999   2.584  99.999    0.088    0.040    1.312    0.000    0.000    1.064           ---        ---            NC:b
      1819110725094459520  309.71953   23.25868   23   21   21  107.40000     8.357     9.430     7.409  99.999  99.999  99.999  99.999    0.540    0.059    1.315    0.000    0.000    0.972         OTHER        ---               a
      6856867875921986048  312.05316  -20.93305   39   32   32  109.28771    12.902    13.812    11.967  99.999  99.999  99.999  99.999    0.077    0.042    1.354    0.000    0.000    0.961         OTHER        ---           a
      3967586957211087360  171.74975   16.32657   15   13   12  110.27896    14.685    15.518    13.721   0.197  99.999   6.933  99.999    0.009    0.037    1.377    0.000    0.000    1.097         RVTAU        ---             ---
      4766643426242068992   85.66628  -56.41829   30   27   27  110.34292     9.884    10.825     8.942   0.168  99.999   6.218  99.999    0.200    0.020    1.392    0.000    0.000    1.085         RVTAU          N             ---
      4401931021261787392  233.90810   -3.55840   16   14   14  113.50483    13.646    14.590    12.693  99.999  99.999  99.999  99.999   -0.044    0.036    1.350    0.099    1.974    1.229         OTHER        ---             ---
      5804727121786685824  262.83332  -71.39386   38   38   37  117.50000    11.529    12.394    10.595   0.206  99.999   4.907  99.999    0.146    0.027    1.324    0.000    0.000    1.178         RVTAU        ---               a
      3704098650701743488  191.33442    3.98217   51   47   46  124.20521    13.369    14.267    12.439   0.221  99.999   3.032  99.999    0.002    0.039    1.325    0.079    2.483    1.234         RVTAU        ---             f,g
      1019157363809976448  140.63248   51.12741   31   28   29  131.21735    15.242    16.109    14.343   0.234   0.150   4.687   2.274   -0.020    0.040    1.315    0.000    0.000    1.067         RVTAU        ---             ---
      4124649066555078272  263.23338  -16.35264   15   14   14  132.00000    12.311    13.149    11.328  99.999  99.999  99.999  99.999    0.097    0.051    1.383    0.000    0.000    1.165         RVTAU        ---               a
      1668043428070247808  214.53200   63.81860   28   26   25  137.65443    12.643    13.545    11.699  99.999  99.999  99.999  99.999   -0.030    0.020    1.295    0.000    0.000    1.097         OTHER        ---           a
      4392705672029913600  256.00031    4.98354   31   27   27  138.84448     9.816    10.404     9.084   0.738  99.999   6.187  99.999    0.186    0.040    1.252    0.000    0.000    1.174           ---        ---            NC:b
       487546103123764736   52.16330   62.49300   34   31   29  143.27260     8.048     8.437     7.520   0.282   0.164   3.690   3.064    0.896    0.039    1.222    0.000    0.000    1.291         OTHER        ---             ---
      5338492551952671872  166.68624  -59.86979   34   31   29  213.51341    13.106    13.544    12.510   0.290  99.999   3.397  99.999    0.160    0.019    1.259    0.000    0.000    0.930         OTHER        ---             ---
      5861920864802544768  194.97817  -64.02528   41   36   38  307.57478     9.891    10.349     9.281   0.162   0.206   5.458   3.902    0.340    0.032    1.255    0.000    0.000    1.291         OTHER        ---             ---
      5594517472269659264  119.87655  -32.07741   29   29   28  328.34426    11.920    12.469    11.197   0.306   0.188   3.903   2.341    0.228    0.032    1.298    0.000    0.000    1.181         OTHER        ---             ---
      5618290567233509120  112.93595  -23.96355   53   48   47  334.48917    12.408    13.016    11.639   0.379  99.999   4.298  99.999    0.385    0.033    1.270    0.000    0.000    0.808         OTHER        ---             ---
      3060568062769059840  111.34484   -3.59740   21   19   19 1259.00000     9.628    10.643     8.621  99.999  99.999  99.999  99.999    0.290    0.041    1.416    0.000    0.000    1.090         OTHER        ---               a


==> anc/table7.dat <==
  428620663657823232   "DL Cas                      "  DCEP_F     NGC129       A13      
  429385923752386944   "CG Cas                      "  DCEP_F     Berkeley58   A13      
  2011892320749270912  "CE CasB                     "  DCEP_F     NGC7790      A13      
  2011892325047232256  "CE CasA                     "  DCEP_F     NGC7790      A13      
  2011892703004353792  "CF Cas                      "  DCEP_F     NGC7790      A13      
  2031776202613700480  "SU Cyg                      "  DCEP_F     Turner9      A13      
  4085919765884068736  "BB Sgr                      "  DCEP_F     Collinder394 A13      
  4092905375639902464  "U Sgr                       "  DCEP_F     IC4725       A13      
  4094784475310672128  "WZ Sgr                      "  DCEP_F     Turner2      A13      
  4156512638614879104  "EV Sct                      "  DCEP_1O    NGC6664      A13      
  5835124087174043136  "S Nor                       "  DCEP_F     NGC6087      A13      
  5891675303053080704  "V Cen                       "  DCEP_F     NGC5662      A13      
  5932565900081831040  "QZ Nor                      "  DCEP_1O    NGC6067      A13      
  5932569709575669504  "V340 Nor                    "  DCEP_F     NGC6067      A13      
  2957940098405233024  "V7                          "  WVIR       NGC1904      C01      
  5248758861045373952  "V10                         "  BLHER      NGC2808      C01      
  4690838421706602624  "V15                         "  DCEP_F     NGC362       C01      
  4690834328595493760  "V10                         "  DCEP_F     NGC362       C01      
  1454878497455250048  "V70                         "  RRC        NGC5272      C01      
  1454784523573570816  "V95                         "  RVTAU      NGC5272      C01      
  4421573384179219840  "V50                         "  ---        NGC5904      C01      
  4421478929255408768  "V42                         "  WVIR       NGC5904      C01      
  1328057184175359488  "V1                          "  BLHER      NGC6205      C01      
  1328059413265281920  "V6                          "  BLHER      NGC6205      C01      
  1328057867076964864  "V2                          "  WVIR       NGC6205      C01      
  4379075782292287104  "V1                          "  WVIR       NGC6218      C01      
  1408588611248562304  "V8                          "  WVIR       NGC6229      C01      
  4365623394967300992  "---                         "  WVIR       NGC6254      TW       
  4365635455242920448  "V3                          "  WVIR       NGC6254      C01      
  4365635279142583424  "V2                          "  WVIR       NGC6254      C01      
  6029365323212969216  "V2                          "  WVIR       NGC6266      C01      
  6029396105127449088  "---                         "  ---        NGC6266      TW       
  4111915966009505664  "V2                          "  WVIR       NGC6273      C01      
  4108890728502518144  "V2                          "  BLHER      NGC6293      C01      
  1360405396085147008  "V7                          "  ACEP_F     NGC6341      C01      
  5950119117739256704  "V4                          "  BLHER      NGC6352      C01      
  4368941549268283392  "V17                         "  WVIR       NGC6402      C01      
  4368928561286582272  "V7                          "  WVIR       NGC6402      C01      
  4077490291331290368  "V28                         "  ---        NGC6656      C01      
  6760404417989925376  "V16                         "  RRAB       NGC6715      C01      
  6638377559519795456  "V1                          "  BLHER      NGC6752      C01      
  2039259925382537856  "V1                          "  BLHER      NGC6779      C01      
  2039259886717168896  "V6                          "  RVTAU      NGC6779      C01      
  1745972070608234112  "V29                         "  RRAB       NGC7078      C01      
  1745972169389653760  "V23                         "  RRAB       NGC7078      C01      
  1745948770410643328  "V1                          "  BLHER      NGC7078      C01      
  1433202480409390848  "V194                        "  ACEP_F     DRACO        K08      
  1645386337417280384  "---                         "  ACEP_F     URSAMINOR    TW       
  1693501722163309312  "---                         "  OTHER      URSAMINOR    TW       
  5003212183410989696  "V119                        "  ACEP_F     SCULPTOR     MV16     
  5027214621028189696  "V26                         "  ACEP_F     SCULPTOR     MV16     
  5502483847893261568  "V115                        "  ACEP_1O    CARINA       CO15     
  5062257602797484416  "J023853.4-343048            "  ACEP_F     FORNAX       B02      
  4628136842683168768  "OGLE-LMC-ACEP-087           "  ACEP_F     LMC          OGLE     
  4649805815979899392  "OGLE-LMC-ACEP-101           "  ACEP_F     LMC          OGLE     
  4624268829496653696  "OGLE-LMC-ACEP-106           "  ACEP_F     LMC          OGLE     
  5212091801818509184  "OGLE-LMC-ACEP-130           "  ACEP_F     LMC          OGLE     
  5265845860154530304  "OGLE-LMC-ACEP-131           "  ACEP_F     LMC          OGLE     
  5211833622744394240  "OGLE-LMC-ACEP-133           "  ACEP_F     LMC          OGLE     
  5279973240241242624  "OGLE-LMC-ACEP-142           "  ACEP_F     LMC          OGLE     
  5265931622060872704  "OGLE-LMC-CEP-3348           "  DCEP_MULTI LMC          OGLE     
  4666616485480394368  "OGLE-LMC-CEP-3376           "  DCEP_F     LMC          OGLE     
  4628830428362208512  "OGLE-LMC-CEP-3377           "  DCEP_1O    LMC          OGLE     
  4652312599416423040  "OGLE-LMC-CEP-3380           "  DCEP_1O    LMC          OGLE     
  4652327614621999872  "OGLE-LMC-CEP-3385           "  DCEP_F     LMC          OGLE     
  4652889258915055488  "OGLE-LMC-CEP-3415           "  DCEP_1O    LMC          OGLE     
  4652839746530357120  "OGLE-LMC-CEP-3417           "  DCEP_1O    LMC          OGLE     
  4652373209998248832  "OGLE-LMC-CEP-3419           "  DCEP_1O    LMC          OGLE     
  4652801401061740800  "OGLE-LMC-CEP-3424           "  DCEP_1O    LMC          OGLE     
  4649352954637972224  "OGLE-LMC-CEP-3452           "  DCEP_1O    LMC          OGLE     
  4649192288497291776  "OGLE-LMC-CEP-3489           "  DCEP_MULTI LMC          OGLE     
  4649292305396315904  "OGLE-LMC-CEP-3537           "  DCEP_1O    LMC          OGLE     
  4649907692617316480  "OGLE-LMC-CEP-3559           "  DCEP_1O    LMC          OGLE     
  4649714659602296448  "OGLE-LMC-CEP-3573           "  DCEP_1O    LMC          OGLE     
  4649732762885142272  "OGLE-LMC-CEP-3625           "  DCEP_1O    LMC          OGLE     
  4649121747955000448  "OGLE-LMC-CEP-3627           "  DCEP_1O    LMC          OGLE     
  4664274255137737984  "OGLE-LMC-CEP-3668           "  DCEP_1O    LMC          OGLE     
  4649684869708905600  "OGLE-LMC-CEP-3722           "  DCEP_1O    LMC          OGLE     
  4648894973678313600  "OGLE-LMC-CEP-3771           "  DCEP_1O    LMC          OGLE     
  4649470739818783104  "OGLE-LMC-CEP-3850           "  DCEP_1O    LMC          OGLE     
  4649467368264365312  "OGLE-LMC-CEP-3877           "  DCEP_1O    LMC          OGLE     
  4757337984469805440  "OGLE-LMC-CEP-3893           "  ACEP_F     LMC          OGLE     
  4757456147604475392  "OGLE-LMC-CEP-3977           "  DCEP_1O    LMC          OGLE     
  4757352209396545664  "OGLE-LMC-CEP-4071           "  DCEP_1O    LMC          OGLE     
  4757580426778468480  "OGLE-LMC-CEP-4125           "  DCEP_1O    LMC          OGLE     
  4757183606166564864  "OGLE-LMC-CEP-4154           "  DCEP_F     LMC          OGLE     
  4650327358155154176  "OGLE-LMC-CEP-4162           "  DCEP_1O    LMC          OGLE     
  4757607983288353024  "OGLE-LMC-CEP-4168           "  DCEP_F     LMC          OGLE     
  4650280594551796864  "OGLE-LMC-CEP-4180           "  DCEP_1O    LMC          OGLE     
  4757521942202075904  "OGLE-LMC-CEP-4184           "  DCEP_1O    LMC          OGLE     
  4650448854192694144  "OGLE-LMC-CEP-4226           "  DCEP_1O    LMC          OGLE     
  4650275547972932608  "OGLE-LMC-CEP-4229           "  DCEP_1O    LMC          OGLE     
  4650394089074151168  "OGLE-LMC-CEP-4277           "  DCEP_1O    LMC          OGLE     
  4650261219962135424  "OGLE-LMC-CEP-4279           "  DCEP_F     LMC          OGLE     
  4650425115918541312  "OGLE-LMC-CEP-4312           "  DCEP_1O    LMC          OGLE     
  4650211741937480192  "OGLE-LMC-CEP-4352           "  DCEP_F     LMC          OGLE     
  4650241016434474624  "OGLE-LMC-CEP-4384           "  DCEP_1O    LMC          OGLE     
  4650239813843637248  "OGLE-LMC-CEP-4390           "  DCEP_1O    LMC          OGLE     
  4650132886338231296  "OGLE-LMC-CEP-4492           "  DCEP_1O    LMC          OGLE     
  4649981772207548672  "OGLE-LMC-CEP-4529           "  DCEP_1O    LMC          OGLE     
  5265006108149270016  "OGLE-LMC-CEP-4584           "  DCEP_1O    LMC          OGLE     
  5211831178906807040  "OGLE-LMC-CEP-4608           "  DCEP_F     LMC          OGLE     
  5261561063335550208  "OGLE-LMC-CEP-4618           "  DCEP_F     LMC          OGLE     
  4649187405119614848  "OGLE-LMC-CEP-4631           "  DCEP_F     LMC          OGLE     
  5264781017499895936  "OGLE-LMC-CEP-4704           "  DCEP_1O    LMC          OGLE     
  6380344346806422784  "OGLE-SMC-ACEP-002           "  ACEP_F     SMC          OGLE     
  6380150523521598080  "OGLE-SMC-ACEP-003           "  ACEP_F     SMC          OGLE     
  4703273275437711232  "OGLE-SMC-ACEP-007           "  ACEP_1O    SMC          OGLE     
  4685201049488750080  "OGLE-SMC-ACEP-009           "  ACEP_F     SMC          OGLE     
  4707189186100201088  "OGLE-SMC-ACEP-015           "  ACEP_1O    SMC          OGLE     
  4708141225730167168  "OGLE-SMC-ACEP-031           "  ACEP_F     SMC          OGLE     
  4705205254805823232  "OGLE-SMC-ACEP-058           "  ACEP_F     SMC          OGLE     
  4692022866304563584  "OGLE-SMC-ACEP-067           "  ACEP_F     SMC          OGLE     
  4691766748813216256  "OGLE-SMC-ACEP-071           "  ACEP_F     SMC          OGLE     
  4636490008613940992  "OGLE-SMC-ACEP-091           "  ACEP_F     SMC          OGLE     
  4633068873888274304  "OGLE-SMC-ACEP-106           "  ACEP_F     SMC          OGLE     
  4708238463790545920  "OGLE-SMC-ACEP-110           "  ACEP_F     SMC          OGLE     
  4635605962609880448  "OGLE-SMC-ACEP-112           "  ACEP_F     SMC          OGLE     
  6387986571094721280  "OGLE-SMC-CEP-4631           "  DCEP_1O    SMC          OGLE     
  6377896696484508544  "OGLE-SMC-CEP-4632           "  DCEP_F     SMC          OGLE     
  6380124062227694208  "OGLE-SMC-CEP-4633           "  DCEP_1O    SMC          OGLE     
  6379917835078618752  "OGLE-SMC-CEP-4634           "  DCEP_F     SMC          OGLE     
  6388401494999249280  "OGLE-SMC-CEP-4636           "  DCEP_1O    SMC          OGLE     
  6379351625245757568  "OGLE-SMC-CEP-4637           "  DCEP_F     SMC          OGLE     
  4703373747608086272  "OGLE-SMC-CEP-4683           "  DCEP_1O    SMC          OGLE     
  4684195339947360512  "OGLE-SMC-CEP-4687           "  DCEP_F     SMC          OGLE     
  4685118349894560128  "OGLE-SMC-CEP-4688           "  DCEP_1O    SMC          OGLE     
  4707044742055169152  "OGLE-SMC-CEP-4693           "  DCEP_F     SMC          OGLE     
  4703965697180635136  "OGLE-SMC-CEP-4694           "  DCEP_F     SMC          OGLE     
  4690377382729299328  "OGLE-SMC-CEP-4700           "  DCEP_F     SMC          OGLE     
  4690436069162376576  "OGLE-SMC-CEP-4706           "  DCEP_F     SMC          OGLE     
  4690389954099065984  "OGLE-SMC-CEP-4711           "  DCEP_1O    SMC          OGLE     
  4690414800484275840  "OGLE-SMC-CEP-4720           "  DCEP_F     SMC          OGLE     
  4702506576531479424  "OGLE-SMC-CEP-4723           "  DCEP_F     SMC          OGLE     
  4690203483799384832  "OGLE-SMC-CEP-4726           "  DCEP_1O    SMC          OGLE     
  4684369749977673472  "OGLE-SMC-CEP-4734           "  DCEP_F     SMC          OGLE     
  4690127037676227840  "OGLE-SMC-CEP-4736           "  DCEP_F     SMC          OGLE     
  4691907009561849088  "OGLE-SMC-CEP-4739           "  DCEP_1O    SMC          OGLE     
  4684545126380271488  "OGLE-SMC-CEP-4762           "  DCEP_1O    SMC          OGLE     
  4636112425153243904  "OGLE-SMC-CEP-4786           "  DCEP_F     SMC          OGLE     
  4690829659971892480  "OGLE-SMC-CEP-4801           "  DCEP_F     SMC          OGLE     
  4691023998645738368  "OGLE-SMC-CEP-4816           "  DCEP_F     SMC          OGLE     
  4636454029673286400  "OGLE-SMC-CEP-4823           "  DCEP_1O    SMC          OGLE     
  4690730875719654656  "OGLE-SMC-CEP-4829           "  DCEP_2O    SMC          OGLE     
  4637956099996538752  "OGLE-SMC-CEP-4833           "  DCEP_F     SMC          OGLE     
  4690719846243518208  "OGLE-SMC-CEP-4836           "  DCEP_1O    SMC          OGLE     
  4690768156035338624  "OGLE-SMC-CEP-4843           "  DCEP_F     SMC          OGLE     
  4690721839108141568  "OGLE-SMC-CEP-4844           "  DCEP_F     SMC          OGLE     
  4637883330365589376  "OGLE-SMC-CEP-4845           "  DCEP_1O    SMC          OGLE     
  4636099402811865344  "OGLE-SMC-CEP-4850           "  DCEP_F     SMC          OGLE     
  4690696550340676864  "OGLE-SMC-CEP-4853           "  DCEP_MULTI SMC          OGLE     
  4637614151878607232  "OGLE-SMC-CEP-4859           "  DCEP_F     SMC          OGLE     
  4691081375113472256  "OGLE-SMC-CEP-4862           "  DCEP_F     SMC          OGLE     
  4705063044144940416  "OGLE-SMC-CEP-4870           "  DCEP_1O    SMC          OGLE     
  4688062360997085440  "OGLE-SMC-CEP-4872           "  DCEP_F     SMC          OGLE     
  4711142067840447360  "OGLE-SMC-CEP-4876           "  DCEP_F     SMC          OGLE     
  4688096922599486336  "OGLE-SMC-CEP-4887           "  DCEP_1O    SMC          OGLE     
  4698739817197286912  "OGLE-SMC-CEP-4897           "  DCEP_F     SMC          OGLE     
  4688179115387628544  "OGLE-SMC-CEP-4909           "  DCEP_1O    SMC          OGLE     
  4637822960304562560  "OGLE-SMC-CEP-4910           "  DCEP_F     SMC          OGLE     
  4693976423589147648  "OGLE-SMC-CEP-4946           "  DCEP_1O    SMC          OGLE     
  4633993842341089152  "OGLE-SMC-CEP-4952           "  DCEP_1O    SMC          OGLE     
  4644478166748030976  "OGLE-SMC-CEP-4953           "  DCEP_F     SMC          OGLE     
  4640289096166011392  "OGLE-SMC-CEP-4955           "  DCEP_1O    SMC          OGLE     
  4639539705975935360  "OGLE-SMC-CEP-4956           "  DCEP_F     SMC          OGLE     
  4627114812265929856  "OGLE-SMC-CEP-4957           "  DCEP_F     SMC          OGLE     
  4688033735040263168  "OGLE-SMC-CEP-4979           "  DCEP_F     SMC          OGLE     
  4688114725237948672  "OGLE-SMC-CEP-4980           "  DCEP_F     SMC          OGLE     
  4693901042617667584  "OGLE-SMC-CEP-4983           "  DCEP_F     SMC          OGLE     
  4638315266636230400  "OGLE-SMC-CEP-4986           "  DCEP_F     SMC          OGLE     
  4648520761770393088  "---                         "  DCEP_1O    LMC          TW       
  5262612604471337344  "---                         "  DCEP_1O    LMC          TW       
  5279103771359717760  "---                         "  DCEP_1O    LMC          TW       
  4653894105154551040  "---                         "  BLHER      LMC          TW       
  4682206533865906944  "---                         "  DCEP_F     LMC          TW       
  5268616973048513664  "---                         "  DCEP_F     LMC          TW       
  5208284601072687744  "---                         "  BLHER      LMC          TW       
  4649320171152521472  "---                         "  WVIR       LMC          TW       
  4649243243989279488  "---                         "  WVIR       LMC          TW       
  4757126843877524864  "---                         "  WVIR       LMC          TW       
  4704080802304630784  "---                         "  DCEP_F     SMC          TW       
  4907074387075255424  "---                         "  ACEP_F     SMC          TW       
  4712510788018361856  "---                         "  ACEP_F     SMC          TW       
  5280412430713809024  "5280412430710766080         "  ACEP_1O    LMC          DR1      
  4675910485471619968  "4675910485471619968         "  BLHER      LMC          DR1      
  4642866828161408512  "AQ Hyi/OGLE-SMC-CEP-4987    "  DCEP_F     LMC          OGLE     
  5265055547511887488  "EROS2-starlm0863k12754      "  WVIR       LMC          EROS2_KIM
  5283779135317992448  "5283779131019074048         "  DCEP_F     LMC          DR1      
  4650130545572291712  "EROS2-starlm0844n18506      "  WVIR       LMC          EROS2_KIM
  4650592413479950976  "EROS2-starlm073-7k-17391    "  RVTAU      LMC          EROS_KIM 
  4684364458577939328  "AE Hyi/OGLE-SMC-CEP-4725    "  DCEP_1O    SMC          OGLE     
  4685261526923834496  "R Hyi                       "  DCEP_F     SMC          TW       
  4688334593204806912  "XY Hyi                      "  WVIR       SMC          TW       
  4691296265212110720  "DIK47                       "  RVTAU      SMC          TW       
  5280590173638560128  "ASASSN-VJ065857.80-681839.1 "  DCEP_F     LMC          TW       


==> anc/table8.dat <==
     AA Gem   DCEP_F       3430067092837622272  0.380  0.019 -0.14   1   5   
     AC Cam   DCEP_F        462252662762965120  0.915  0.046 -0.16   1   5   
     AC Mon   DCEP_F       3050050207554658048  0.539  0.035 -0.06   1   5   
     AD Cam   DCEP_F        462407693902385792  0.929  0.013 -0.28   1   5   
     AD Cru   DCEP_F       6057514092119497472  0.681  0.013  0.08   1   5   
     AD Gem   DCEP_F       3378049163365268608  0.173  0.019 -0.14   1   5   
     AD Pup   DCEP_F       5614312705966204288  0.386  0.021 -0.06   1   5   
     AE Vel   DCEP_F       5309174967720762496  0.735  0.058  0.11   1   5   
     AG Cru   DCEP_F       6059635702888301952  0.257  0.021  0.05   1   5   
     AH Vel  DCEP_1O       5519380077440172672  0.038  0.020  0.09   1   5   
     AK Cep   DCEP_F       2007997408188526336  0.635  0.049  0.02   1   5   
     AM Cam   DCEP_F        486834100624652800  0.983  0.049 -0.16   1   5   
     AN Aur   DCEP_F        201574982848108416  0.549  0.027 -0.13   1   5   
     AO CMA   DCEP_F       5613165915335320192  0.738  0.037  0.01   1   5   
     AP Cas   DCEP_F        430766016998901376  0.818  0.024  0.02   1   5   
     AP Sgr   DCEP_F       4066429066901946368  0.196  0.016  0.16   1   5   
     AQ Car   DCEP_F       5254662177677566464  0.179  0.014 -0.16   1   5   
     AQ Pup   DCEP_F       5597379741549105280  0.518  0.010  0.06   1   5   
     AS Per   DCEP_F        270272675510149504  0.674  0.019  0.11   1   5   
     AT Pup   DCEP_F       5541507237862358912  0.177  0.012 -0.08   1   5   
     AV Cir  DCEP_1O       5848500161483878400  0.398  0.012  0.14   1   5   
     AV Tau   DCEP_F       3441484760885586176  0.848  0.042 -0.03   1   5   
     AW Cas   DCEP_F        510584788742165760  0.870  0.043  0.00   1   5   
     AW Per   DCEP_F        174489098011145216  0.489  0.012  0.01   1   5   
     AX Aur   DCEP_F       3445039825569144192  0.569  0.028 -0.08   1   5   
     AX Cir   DCEP_F       5873984023533350400  0.268  0.013 -0.04   1   5   
     AY Cas   DCEP_F        513074186146353536  0.808  0.052 -0.01   1   5   
     AY Cen   DCEP_F       5334506135119058304  0.380  0.070  0.05   1   5   
     AY Sgr   DCEP_F       4096140001386430080  0.841  0.042  0.11   1   5   
     AZ Cen  DCEP_1O       5334449269746243328  0.177  0.007  0.06   1   5   
     BB Cen  DCEP_1O       5334591003669216000  0.405  0.041  0.19   1   5   
     BB Her   DCEP_F       4505300988492333312  0.392  0.020  0.23   2   5   
     BB Sgr   DCEP_F       4085919765884068736  0.281  0.009  0.14   1   5   
     BC Cma   DCEP_F       5619786177922254336  0.541  0.027   ---   1 ---   
     BE Mon   DCEP_F       3133819112256378368  0.565  0.038  0.05   1   5   
     BF CAS   DCEP_F        429562773322439296  0.778  0.039 -0.08   1   5   
     BG Cru  DCEP_1O       6058439910929477120  0.111  0.020 -0.11   1   5   
     BG Lac   DCEP_F       1960981328902089088  0.300  0.016  0.04   1   5   
     BG Vel   DCEP_F       5324034867356093056  0.462  0.012  0.04   1   5   
     BK Aur   DCEP_F        261548119462093568  0.425  0.010  0.07   1   5   
     BN Pup   DCEP_F       5596601154188852352  0.416  0.018  0.03   1   5   
     BP Cas   DCEP_F        525136962570940160  0.919  0.015  0.06   1   5   
     BP Cir  DCEP_1O       5877460679352962048  0.274  0.039 -0.01   1   5   
     BR Vul   DCEP_F       1827869808377481216  0.911  0.046   ---   1 ---   
     BY Cas  DCEP_1O        511226491206912128  0.809  0.032  0.09   1   5   
     BZ Cyg   DCEP_F       2070224337474904064  0.885  0.019  0.25   1   5   
     CD Cas   DCEP_F       2016028168089215488  0.793  0.013  0.10   1   5   
     CD Cyg   DCEP_F       2058374144759464064  0.493  0.015  0.12   1   5   
     CE asA   DCEP_F       2011892325047232256  0.562  0.028  0.05   2   2   
     CE asB   DCEP_F       2011892320749270912  0.548  0.027  0.11   2   2   
     CF Cas   DCEP_F       2011892703004353792  0.553  0.011 -0.01   1   5   
     CG Cas   DCEP_F        429385923752386944  0.710  0.010  0.06   1   5   
     CH Cas   DCEP_F       2016581673416790656  1.002  0.038  0.23   1   5   
     CI Per   DCEP_F        505178760644698880  0.278  0.014 -0.35   1   5   
     CK Cam   DCEP_F        279382060625871360  0.430  0.021  0.04   4   5   
     CM Sct   DCEP_F       4253603501158148736  0.784  0.039  0.12   1   5   
     CN Car   DCEP_F       5258574068220187648  0.466  0.052  0.18   1   5   
     CP Cep   DCEP_F       2198162651491732608  0.702  0.050  0.05   1   5   
     CP Vel   DCEP_F       5328248672646357120  0.883  0.044   ---   1 ---   
     CR Car   DCEP_F       5351423049186195328  0.526  0.026   ---   1 ---   
     CR Cep   DCEP_F       2008504454839717120  0.709  0.017  0.00   1   5   
     CR ORI   DCEP_F       3344297935963515008  0.561  0.017 -0.22   1   5   
     CR Ser   DCEP_F       4147381366335558784  0.961  0.087   ---   1 ---   
     CS Ori   DCEP_F       3330259852538068608  0.397  0.032 -0.25   1   5   
     CS Vel   DCEP_F       5308893149150949248  0.725  0.036  0.09   1   5   
     CT CAS   DCEP_F        430647231080076416  0.793  0.040 -0.08   1   5   
     CT Car   DCEP_F       5253717937706836480  0.553  0.028   ---   1 ---   
     CY Aur   DCEP_F        206577210999441536  0.834  0.010 -0.15   1   5   
     CY Car   DCEP_F       5338024572321721216  0.435  0.046  0.08   1   5   
     CY Cas   DCEP_F       2016626856473497344  1.013  0.008  0.12   1   5   
     CZ Cas   DCEP_F       2015622212085282048  0.770  0.038  0.04   1   5   
     DD Cas   DCEP_F       2013029941628292352  0.450  0.017  0.16   1   5   
     DF Cas   DCEP_F        465719182408723072  0.600  0.052  0.19   1   5   
     DF LAC   DCEP_F       2005011237689458688  0.602  0.023  0.01   1   5   
     DK Vel  DCEP_1O       5311598634949142400  0.301  0.015  0.13   1   5   
     DL Cas   DCEP_F        428620663657823232  0.488  0.010  0.05   1   5   
     DR Vel   DCEP_F       5313887130948758016  0.724  0.026  0.13   1   5   
     DT Cyg  DCEP_1O       1853025642297186688  0.064  0.003  0.16   1   5   
     DW Cas   DCEP_F       2011315528113463808  0.858  0.034  0.03   1   5   
     DW Per   DCEP_F        457807268533229056  0.660  0.035 -0.08   1   5   
     DX Gem  DCEP_1O       3356119713188276096  0.462  0.018 -0.01   1   5   
     DY Car   DCEP_F       5338207327417387520  0.428  0.052  0.04   1   5   
     EE Mon   DCEP_F       3099066951319051008  0.464  0.023 -0.55   1   5   
     EK Pup  DCEP_1O       5614274807174596864  0.312  0.016   ---   1 ---   
     EP Cyg   DCEP_F       2033008274099620480  0.652  0.033 -0.09   1   5   
     ER Car   DCEP_F       5339394082770287232  0.118  0.017  0.12   1   5   
     EU Cyg   DCEP_F       2034684200359279488  1.060  0.053 -0.23   4   5   
     EU Tau  DCEP_1O       3398383973788673024  0.184  0.012  0.12   1   5   
     EV Sct  DCEP_1O       4156512638614879104  0.631  0.032  0.15   1 ---   
     EW Aur   DCEP_F        198681686717279616  0.613  0.021 -0.57   1   5   
     EX Cas   DCEP_F        429890595286480384  0.740  0.037 -0.10   1   5   
     EX Vel   DCEP_F       5311616398935271168  0.775  0.055  0.04   1   5   
     EZ Cyg   DCEP_F       2030427789026783488  0.824  0.041  0.25   1   5   
     FF Aql  DCEP_1O       4514145288240593408  0.208  0.018  0.10   1   5   
     FF Aur   DCEP_F        200016111582079744  0.550  0.028 -0.54   1   5   
     FG Mon   DCEP_F       3051692843568009600  0.650  0.033 -0.17   1   5   
     FG VEL   DCEP_F       5312196047720402048  0.896  0.026 -0.01   1   5   
     FI Car   DCEP_F       5350852677538959104  0.702  0.035  0.28   1   5   
     FI Mon   DCEP_F       3052092481686246016  0.513  0.026 -0.14   1   5   
     FM Aql   DCEP_F       4312361436842603520  0.589  0.012  0.21   1   5   
     FM Cas   DCEP_F        422226488141991296  0.325  0.017 -0.03   1   5   
     FN Aql   DCEP_F       4269036830424588800  0.483  0.010 -0.09   1   5   
     FN Car   DCEP_F       5338148473537341312  0.561  0.028   ---   1 ---   
     FN Vel   DCEP_F       5307761545524640256  0.558  0.028  0.12   1   5   
     FO CAS   DCEP_F        429544700100302080  0.803  0.040 -0.59   1   5   
     FO Car   DCEP_F       5241780677399802624  0.473  0.024 -0.44   1   2   
     FQ Car   DCEP_F       5337257834740652160  0.825  0.041   ---   1 ---   
     FQ LAC   DCEP_F       2002637323358768000  0.582  0.029 -0.23   1   5   
     FR Car   DCEP_F       5337764640889249536  0.353  0.021  0.08   1   5   
     FW CAS   DCEP_F        430670222050230912  0.912  0.046 -0.12   1   5   
     GH Car  DCEP_1O       5337634589276921856  0.356  0.044  0.19   1   5   
     GH Cyg   DCEP_F       2030063919381336832  0.630  0.010  0.18   1   5   
     GI Car  DCEP_1O       5339554336583678464  0.181  0.009   ---   1 ---   
     GI Cyg   DCEP_F       2034428980559814400  0.743  0.037  0.24   1   5   
     GL Cas   DCEP_F        506923449381427968  0.705  0.035  0.00   1   5   
     GL Cyg   DCEP_F       2073935223599391872  0.760  0.038  0.02   4   5   
     GQ Ori   DCEP_F       3329849043206545920  0.238  0.014  0.25   1   5   
     GT Aur   DCEP_F        197337185858157440  0.360  0.018 -0.05   4   5   
     GU Nor   DCEP_F       5932997939411720960  0.691  0.035  0.27   1   2   
     GV AUR   DCEP_F        189726984845700480  0.581  0.029 -0.24   1   5   
     GX Car   DCEP_F       5257664497238811776  0.404  0.009  0.11   1   5   
     HK Car   DCEP_F       5338072980840100608  0.437  0.022   ---   1 ---   
     HL Pup   DCEP_F       5547358117187868288  0.432  0.022   ---   1 ---   
     HQ Per   DCEP_F        202939854734748032  0.571  0.021 -0.38   1   5   
     HW Car   DCEP_F       5254097093074642944  0.193  0.010  0.06   1   5   
     HW Pup   DCEP_F       5600915775257809152  0.630  0.032 -0.22   1   5   
     IO Cas   DCEP_F        506602976101284736  0.502  0.112 -0.52   1   5   
     IQ Nor   DCEP_F       5887482762148283008  0.684  0.034   ---   1 ---   
     IR Cep  DCEP_1O       2203988169026743936  0.413  0.021  0.11   1   5   
     IT Car   DCEP_F       5337191279923824384  0.184  0.010  0.11   1   5   
     IY Cep   DCEP_F       2005753545481718912  0.908  0.045  0.08   1   5   
     KK Cen   DCEP_F       5336389564126521728  0.590  0.035  0.21   1   5   
     KL Aql   DCEP_F       1808020329279916288  0.230  0.011  0.30   4   5   
     KN Cen   DCEP_F       5864135319959353600  0.797  0.091  0.41   1   2   
     KQ Sco   DCEP_F       5964193485048327808  0.869  0.021  0.52   1   5   
     LL Pup   DCEP_F       5595650351503904896  0.551  0.028   ---   1 ---   
     LO Cam   DCEP_F        470386952863752576  0.550  0.027 -0.08   4   5   
     LR Pup   DCEP_F       5600862070985787136  0.402  0.020   ---   1 ---   
     LR TrA  DCEP_1O       5824226655600824704  0.202  0.080  0.28   1   5   
     LS Pup   DCEP_F       5597327141100381568  0.461  0.015 -0.12   1   5   
     LT CAS   DCEP_F        467560314629168640  0.720  0.036 -0.39   1   5   
     MU Cep   DCEP_F       2200018111723748224  0.792  0.040  0.15   1   5   
     MW Cyg   DCEP_F       2055014277739104896  0.635  0.017  0.15   1   5   
     MY Pup  DCEP_1O       5506374096132016512  0.112  0.016 -0.11   1   5   
     MZ Cen   DCEP_F       5859119760248045312  0.791  0.040  0.35   1   2   
     NY Cas  DCEP_1O        425324052915862912  0.332  0.017 -0.49   1   5   
     OO Cen   DCEP_F       5865206961464617088  1.002  0.050   ---   1 ---   
     OP Cas   DCEP_F        523887951723531648  1.014  0.051  0.11   1   5   
     OX Cam   DCEP_F        473293889810320128  0.750  0.037 -0.04   3   5   
     PW CAS   DCEP_F       2015458213056909184  0.725  0.036 -0.09   1   5   
     QZ Nor  DCEP_1O       5932565900081831040  0.307  0.021  0.21   1   5   
      R Mus   DCEP_F       5855468247702904704  0.159  0.032 -0.11   1   5   
      R TrA   DCEP_F       5824464493705913472  0.178  0.027  0.16   1   5   
     RR Lac   DCEP_F       2006989121667184384  0.319  0.014  0.01   1   5   
     RS Cas   DCEP_F       2015820463470505600  0.784  0.071  0.15   1   5   
     RS Nor   DCEP_F       5932812431123862016  0.584  0.029   ---   1 ---   
     RS Ori   DCEP_F       3368698813404804352  0.352  0.012 -0.03   1   2   
     RS Pup   DCEP_F       5546476927338700416  0.457  0.009  0.21   1   5   
     RT Mus   DCEP_F       5235910694044165760  0.343  0.037  0.09   1   5   
     RV Sco   DCEP_F       6026412893938675712  0.365  0.007  0.08   1   5   
     RW Cas   DCEP_F        508915489570374272  0.380  0.019  0.28   1   5   
     RW Cma   DCEP_F       2931247014102560000  0.466  0.023   ---   1 ---   
     RX Aur   DCEP_F        200708636406382720  0.263  0.013  0.07   1   5   
     RX Cam   DCEP_F        470361114339849472  0.532  0.011  0.08   1   5   
     RY Cas   DCEP_F       1999252442448732288  0.613  0.059  0.32   1   5   
     RY Cma   DCEP_F       3046774762417915136  0.239  0.010  0.14   1   5   
     RY Vel   DCEP_F       5355057622305532928  0.547  0.010  0.09   1   5   
     RZ Cma   DCEP_F       3027940437469882880  0.443  0.016 -0.06   1   5   
     RZ Vel   DCEP_F       5523162573544337408  0.299  0.010  0.19   1   5   
      S Cru   DCEP_F       6060173364061645696  0.174  0.009  0.08   1   5   
      S Mus   DCEP_F       5855852527008107008  0.212  0.017  0.21   1   5   
      S Nor   DCEP_F       5835124087174043136  0.179  0.009  0.10   1   5   
      S Sge   DCEP_F       1820309639468685824  0.100  0.010  0.14   1   5   
      S TrA   DCEP_F       5823134325151372032  0.092  0.011  0.18   1   5   
     SS Cma   DCEP_F       5616601820448126336  0.557  0.028  0.07   1   2   
     ST Vel   DCEP_F       5327836325732931840  0.564  0.026  0.00   1   5   
     SU Cyg   DCEP_F       2031776202613700480  0.098  0.014  0.03   1   5   
     SV Mon   DCEP_F       3324153371114695680  0.234  0.010  0.04   1   2   
     SV Per   DCEP_F        203496585576324224  0.328  0.016  0.03   1   5   
     SV Vel   DCEP_F       5351331755370445056  0.400  0.025  0.09   1   5   
     SV Vul   DCEP_F       2027951173435143680  0.461  0.022  0.11   1   5   
     SW Cas   DCEP_F       2010285491880986112  0.467  0.019  0.03   1   5   
     SX Per   DCEP_F        228741784865956224  0.571  0.049 -0.06   1   5   
     SX Vel   DCEP_F       5329838158460391296  0.263  0.012 -0.04   1   5   
     SY Cas   DCEP_F        422923956470923008  0.430  0.039  0.10   1   5   
     SY Nor   DCEP_F       5884729035255064064  0.650  0.063  0.23   1   5   
     SZ Aql   DCEP_F       4267549637851481344  0.537  0.017  0.24   1   5   
     SZ Cas   DCEP_F        459263743483634304  0.759  0.064  0.04   1   5   
     SZ Cyg   DCEP_F       2071433765909167232  0.571  0.015  0.15   1   5   
     SZ Tau  DCEP_1O       3409635486731094400  0.326  0.013  0.15   1   5   
      T Ant   DCEP_F       5436296928693979392  0.300  0.015 -0.23   1   5   
      T Cru   DCEP_F       6054829806275577216  0.203  0.023  0.11   1   5   
      T Vel   DCEP_F       5521459979795304320  0.289  0.010  0.12   1   5   
      T Vul   DCEP_F       1857884212378132096  0.093  0.005  0.07   1   5   
     TT Aql   DCEP_F       4267397694768545920  0.438  0.011  0.19   1   5   
     TV Cma   DCEP_F       3044483895581000192  0.574  0.029  0.14   1   2   
     TW Cma   DCEP_F       3031875585286182144  0.329  0.016  0.04   1   5   
     TW Mon   DCEP_F       3113441691460573312  0.662  0.033 -0.13   1   5   
     TX Cen   DCEP_F       5878388529664102016  0.952  0.048   ---   1 ---   
     TX Cyg   DCEP_F       2161786374436607616  1.195  0.005  0.26   1   5   
     TY Sct   DCEP_F       4256744187345732224  0.937  0.059  0.34   1   5   
     TZ Mon   DCEP_F       3112475495616980992  0.431  0.029  0.01   1   2   
      U Car   DCEP_F       5338359442320395904  0.265  0.010  0.25   1   5   
      U Sgr   DCEP_F       4092905375639902464  0.403  0.009  0.14   1   5   
      U Vul   DCEP_F       1825621002188696448  0.603  0.011  0.16   1   5   
     UU Mus   DCEP_F       5332375453374624640  0.399  0.015  0.19   1   5   
     UW Car   DCEP_F       5255220656517219840  0.455  0.008  0.06   1   5   
     UX Car   DCEP_F       5351721738384434048  0.109  0.024  0.04   1   5   
     UX Per   DCEP_F        506699870563323264  0.492  0.026 -0.08   1   5   
     UY Car   DCEP_F       5253795384546671104  0.200  0.018  0.10   1   5   
     UY Mon  DCEP_1O       3157950918582624256  0.108  0.021 -0.19   1   5   
     UY Per   DCEP_F        458239995077788544  0.945  0.014  0.15   1   5   
     UZ Car   DCEP_F       5254295559276699392  0.227  0.036  0.10   1   5   
     UZ Cas   DCEP_F        522468168674975616  0.499  0.036 -0.08   1   5   
      V Car   DCEP_F       5302258008774271488  0.169  0.011  0.08   1   5   
      V Cen   DCEP_F       5891675303053080704  0.292  0.012  0.12   1   5   
      V Lac   DCEP_F       2003938801532007808  0.312  0.036  0.03   1   5   
  V1025 Cyg   DCEP_F       2030848897634605440  1.058  0.053  0.20   1   5   
  V1033 Cyg   DCEP_F       2055122987639665664  1.015  0.051  0.09   1   5   
  V1046 Cyg   DCEP_F       2060460704279873536  1.087  0.054  0.20   1   5   
  V1154 Cyg   DCEP_F       2078709577944648192  0.261  0.025 -0.04   1   5   
  V1162 Aql   DCEP_F       4190143160245024256  0.205  0.021  0.07   1   5   
   V335 Aur   DCEP_F        189739251272296192  0.626  0.031 -0.33   1   5   
   V335 Pup  DCEP_1O       5711201189563596416  0.188  0.026  0.06   1   5   
   V339 Cen   DCEP_F       5854560115494081024  0.431  0.022  0.14   1   2   
   V340 Ara   DCEP_F       5937099633141128448  0.583  0.009  0.33   1   5   
   V340 Nor   DCEP_F       5932569709575669504  0.316  0.016  0.16   1   2   
   V342 Cas   DCEP_F       2010134274671099264  0.689  0.034  0.00   1   5   
   V350 Sgr   DCEP_F       4080122796947250176  0.299  0.010  0.24   1   5   
   V356 CYG   DCEP_F       2164359918864249728  0.778  0.039  0.14   1   5   
   V378 Cen   DCEP_F       5868480143187802240  0.376  0.010  0.05   1   5   
   V379 Cas  DCEP_1O        428839329030983040  0.621  0.031  0.12   1   5   
   V381 Cen   DCEP_F       5871738271033526016  0.219  0.014 -0.01   1   5   
   V386 Cyg   DCEP_F       1968971582984827136  0.841  0.017  0.17   1   5   
   V395 Cas   DCEP_F        514674933331699584  0.601  0.030 -0.01   1   5   
   V397 Car  DCEP_1O       5245796334347122944  0.237  0.042  0.06   1   5   
   V402 Cyg   DCEP_F       2060021625508894592  0.391  0.025  0.08   1   5   
   V407 Cas   DCEP_F       2012787293154800896  0.722  0.036  0.08   1   5   
   V459 Cyg   DCEP_F       2165771172070496512  0.730  0.019  0.06   1   5   
   V482 Sco   DCEP_F       4054440301294394624  0.382  0.020  0.17   1   5   
   V484 Mon   DCEP_F       3117307814859500416  0.675  0.034 -0.09   1   5   
   V493 Aql   DCEP_F       4265371574109405824  0.739  0.037  0.00   1   5   
   V496 Aql   DCEP_F       4204653587029046400  0.397  0.010  0.11   1   5   
   V496 Cen   DCEP_F       6055722403534963840  0.616  0.033  0.06   1   5   
   V500 Sco   DCEP_F       4056026175045038464  0.603  0.019 -0.07   1   5   
   V504 Mon  DCEP_1O       3105345570728492416  0.537  0.027 -0.02   1   5   
   V508 Mon   DCEP_F       3127458403130026112  0.307  0.010 -0.04   1   5   
   V514 Cyg   DCEP_F       2166303099490547072  1.083  0.054  0.15   1   5   
   V520 Cyg   DCEP_F       2166861170366710272  0.802  0.040  0.05   1   5   
  V5262 Mon  DCEP_1O       3112550812164329856  0.093  0.005 -0.20   1   5   
   V532 Cyg  DCEP_1O       1971722045688053248  0.552  0.007  0.02   1   5   
   V547 Cyg   DCEP_F       2059598687167348352  0.947  0.047  0.12   1   5   
   V554 Cyg   DCEP_F       2074102933481447808  0.611  0.031   ---   1 ---   
   V600 Aql   DCEP_F       4307944836090489600  0.798  0.016  0.09   1   5   
   V636 Cas   DCEP_F        512524361613040640  0.631  0.069  0.13   1   5   
   V659 Cen   DCEP_F       5868451040512196224  0.161  0.036  0.06   1   5   
   V737 Cen   DCEP_F       5877533315817003648  0.242  0.023  0.11   1   5   
   V773 Aql   DCEP_F       4303770918113986304  0.275  0.014  0.14   2   5   
   V916 Aql   DCEP_F       4313179507891570304  1.089  0.054  0.36   1   5   
   V924 Cyg  DCEP_1O       2045359534871088384  0.258  0.013 -0.03   1   5   
   V950 Sco  DCEP_1O       5960623272099513856  0.267  0.013  0.18   1   5   
     VV Cas   DCEP_F        506581226385580288  0.520  0.018 -0.07   1   5   
     VV Cru   DCEP_F       6053428684887800320  0.713  0.036   ---   1 ---   
     VW Cen   DCEP_F       5864955727424819200  0.428  0.024  0.09   1   2   
     VW Cru   DCEP_F       6053622679932061056  0.681  0.049  0.16   1   5   
     VW Pup   DCEP_F       5620400182140135168  0.531  0.024 -0.14   1   5   
     VX Cru   DCEP_F       6054992602724692608  0.954  0.048   ---   1 ---   
     VX Cyg   DCEP_F       1873250780732545920  0.830  0.058  0.15   1   5   
     VX Per   DCEP_F        506779550797525760  0.475  0.011  0.03   1   5   
     VY Car   DCEP_F       5351161399785606016  0.237  0.009  0.08   1   5   
     VY Cyg   DCEP_F       1873112207907294848  0.606  0.019  0.06   1   5   
     VY Per   DCEP_F        459035766618689280  1.008  0.019  0.01   1   5   
     VZ Cma  DCEP_1O       5613541295473114496  0.474  0.017  0.00   1   5   
     VZ Cyg   DCEP_F       1960750328384177408  0.266  0.011  0.11   1   5   
     VZ Pup   DCEP_F       5600052040150252800  0.459  0.011 -0.01   1   5   
     WW Car   DCEP_F       5338438297925480320  0.408  0.009 -0.03   1   5   
     WW Pup   DCEP_F       5715183929918131968  0.355  0.018  0.13   1   5   
     WX Pup   DCEP_F       5613972681993587200  0.326  0.019 -0.01   1   5   
     WY Pup   DCEP_F       5698636279917579520  0.262  0.013   ---   1 ---   
     WZ Pup   DCEP_F       5699042480743325312  0.198  0.010   ---   1 ---   
     WZ Sgr   DCEP_F       4094784475310672128  0.462  0.023  0.28   1   5   
      X Cru   DCEP_F       6059764002146656128  0.313  0.020  0.12   1   5   
      X Cyg   DCEP_F       1870258975238302208  0.228  0.012  0.16   1   5   
      X Lac  DCEP_1O       2004036486267748352  0.336  0.011  0.05   1   5   
      X Sgr   DCEP_F       4057701830728920064  0.191  0.010 -0.21   1   2   
      X Vul   DCEP_F       2027263738130844288  0.742  0.019  0.13   1   5   
     XX Car   DCEP_F       5238808628736339584  0.373  0.011  0.17   1   5   
     XX Cen   DCEP_F       5871922507947292032  0.266  0.011  0.12   1   5   
     XX Sgr   DCEP_F       4096979650282842112  0.521  0.017 -0.01   1   5   
     XX Vel   DCEP_F       5352181712213705856  0.564  0.007  0.08   1   5   
     XY Car   DCEP_F       5240441472232302848  0.420  0.013  0.04   1   5   
     XY Cas   DCEP_F        426881614218441600  0.533  0.010  0.07   1   5   
     XZ Car   DCEP_F       5338036117182452096  0.396  0.028  0.16   1   5   
      Y Lac   DCEP_F       1977074811892425600  0.207  0.016  0.00   1   5   
      Y Oph   DCEP_F       4175017625462647168  0.613  0.031  0.12   1   5   
      Y Sct   DCEP_F       4156450099578283776  0.802  0.040  0.20   1   5   
     YY Mon   DCEP_F       3051144427784813824  0.637  0.032 -0.49   1   5   
     YZ Aur   DCEP_F        188724234539584256  0.583  0.058 -0.19   1   5   
     YZ Car   DCEP_F       5255254711361371520  0.345  0.042 -0.03   1   5   
      Z Lac   DCEP_F       2007201567928631296  0.370  0.011  0.07   1   5   
      Z Sct   DCEP_F       4253435825622331392  0.541  0.027  0.12   1   5   

